Low-Mass Dark Matter Search with CDMSlite

The SuperCDMS experiment is designed to directly detect weakly interacting massive particles (WIMPs) that may constitute the dark matter in our Galaxy. During its operation at the Soudan Underground Laboratory, germanium detectors were run in the CDMSlite mode to gather data sets with sensitivity specifically for WIMPs with masses ${<}$10 GeV/$c^2$. In this mode, a higher detector-bias voltage is applied to amplify the phonon signals produced by drifting charges. This paper presents studies of the experimental noise and its effect on the achievable energy threshold, which is demonstrated to be as low as 56 eV$_{\text{ee}}$ (electron equivalent energy). The detector-biasing configuration is described in detail, with analysis corrections for voltage variations to the level of a few percent. Detailed studies of the electric-field geometry, and the resulting successful development of a fiducial parameter, eliminate poorly measured events, yielding an energy resolution ranging from ${\sim}$9 eV$_{\text{ee}}$ at 0 keV to 101 eV$_{\text{ee}}$ at ${\sim}$10 eV$_{\text{ee}}$. New results are derived for astrophysical uncertainties relevant to the WIMP-search limits, specifically examining how they are affected by variations in the most probable WIMP velocity and the Galactic escape velocity. These variations become more important for WIMP masses below 10 GeV/$c^2$. Finally, new limits on spin-dependent low-mass WIMP-nucleon interactions are derived, with new parameter space excluded for WIMP masses $\lesssim$3 GeV/$c^2$

==> anc/CDMSlite_Run2_data/OI_code/CERN_Stuff2.f <==
C Various CERNLIB mathematical routines needed for the optimum interval,
C as modified from 2006_src.tar.gz to not call other cernlib routines. 
C See http://cernlib.web.cern.ch/cernlib/download/2006_source/tar/
C
      FUNCTION DFREQ(X)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
C
C
C
      DIMENSION P1(0:3),Q1(0:3),P2(0:7),Q2(0:7),P3(0:4),Q3(0:4)

      PARAMETER(Z1 = 1, HF = Z1/2)
      PARAMETER(C1 = 0.56418 95835 47756 29D0)
      PARAMETER(W2 = 1.41421 35623 73095 05D0, RW2 = 1/W2)

      DATA (P1(I),Q1(I),I=0,3)
     +/+2.42667 95523 05317 5D+2, +2.15058 87586 98612 0D+2,
     1 +2.19792 61618 29415 2D+1, +9.11649 05404 51490 1D+1,
     2 +6.99638 34886 19135 5D+0, +1.50827 97630 40778 7D+1,
     3 -3.56098 43701 81538 5D-2, +1/

      DATA (P2(I),Q2(I),I=0,7)
     +/+3.00459 26102 01616 01D+2, +3.00459 26095 69832 93D+2,
     1 +4.51918 95371 18729 42D+2, +7.90950 92532 78980 27D+2,
     2 +3.39320 81673 43436 87D+2, +9.31354 09485 06096 21D+2,
     3 +1.52989 28504 69404 04D+2, +6.38980 26446 56311 67D+2,
     4 +4.31622 27222 05673 53D+1, +2.77585 44474 39876 43D+2,
     5 +7.21175 82508 83093 66D+0, +7.70001 52935 22947 30D+1,
     6 +5.64195 51747 89739 71D-1, +1.27827 27319 62942 35D+1,
     7 -1.36864 85738 27167 07D-7, +1/

      DATA (P3(I),Q3(I),I=0,4)
     +/-2.99610 70770 35421 74D-3, +1.06209 23052 84679 18D-2,
     1 -4.94730 91062 32507 34D-2, +1.91308 92610 78298 41D-1,
     2 -2.26956 59353 96869 30D-1, +1.05167 51070 67932 07D+0,
     3 -2.78661 30860 96477 88D-1, +1.98733 20181 71352 56D+0,
     4 -2.23192 45973 41846 86D-2, +1/

      V=RW2*DABS(X)
      IF(V .LT. HF) THEN
       Y=V**2
       AP=P1(3)
       AQ=Q1(3)
       DO 1 I = 2,0,-1
       AP=P1(I)+Y*AP
    1  AQ=Q1(I)+Y*AQ
       H=V*AP/AQ
       HC=1-H
      ELSEIF(V .LT. 4) THEN
       AP=P2(7)
       AQ=Q2(7)
       DO 2 I = 6,0,-1
       AP=P2(I)+V*AP
    2  AQ=Q2(I)+V*AQ
       HC=DEXP(-V**2)*AP/AQ
       H=1-HC
      ELSE
       Y=1/V**2
       AP=P3(4)
       AQ=Q3(4)
       DO 3 I = 3,0,-1
       AP=P3(I)+Y*AP
    3  AQ=Q3(I)+Y*AQ
       HC=DEXP(-V**2)*(C1+Y*AP/AQ)/V
       H=1-HC
      ENDIF
      IF(X .GT. 0) THEN
       DFREQ=HF+HF*H
      ELSE
       DFREQ=HF*HC
      ENDIF
      RETURN
      END
      FUNCTION DGAUSN(P)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
C     Computes a "Normal Deviate"
C     Based on G.W. Hill & A.W. Davis, Algorithm 442 Normal Deviate
C     Collected Algorithms from CACM

C
      PARAMETER (C = 2.50662 82746 31000 50D0)
      PARAMETER (Z1 = 1, HF = Z1/2, C1 = 3*Z1/4, C2 = 7*Z1/8, C3 = Z1/3)

      IF(P .LE. 0 .OR. P .GE. 1) THEN
       H=0
       WRITE(6,101) P
      ELSEIF(P .EQ. HF) THEN
       H=0
      ELSE
       X=P
       IF(P .GT. HF) X=1-P
       X=DSQRT(-2.D0*DLOG(X))
       X=X-((7.47395D0*X+494.877D0)*X+1637.720D0)/
     1     (((X+117.9407D0)*X+908.401D0)*X+659.935D0)
       IF(P .LT. HF) X=-X
       S=X**2
       Z=C*(P-DFREQ(X))*DEXP(HF*S)
       H=(((((C1*S+C2)*Z+X)*X+HF)*C3*Z+HF*X)*Z+1)*Z+X
      ENDIF
      DGAUSN=H
      RETURN
  101 FORMAT('ARGUMENT P =',1P,D15.8,' NOT IN RANGE')
      END

      Real*8 FUNCTION GAMDIS(X,A)
      IMPLICIT REAL*8 (A-H,O-Z)
C     Calculates the gamma distribution function
C
C        G(x,a) = (1/gamma(a)) * int(0,x)[exp(-t) * t**(a-1)] dt.
C
C     Based on
C        W. Gautschi, ALGORITHM 542 Incomplete Gamma Functions,
C        ACM Trans. Math. Software 5 (1979) 482-489.

      DIMENSION C(14)

      PARAMETER (EPS = 1E-5, EPS1 = 5E-7)
      PARAMETER (ALH = -0.69314 72)
      PARAMETER (Z1 = 1, HALF = Z1/2, QUAR = Z1/4)
      PARAMETER (C1 = 3*Z1/2, KMAX = 300)

      DATA C
     1/ 0.5772157,-0.6558781,-0.0420026, 0.1665386,-0.0421977,
     2 -0.0096220, 0.0072189,-0.0011652,-0.0002152, 0.0001281,
     3 -0.0000201,-0.0000013, 0.0000011,-0.0000002/

      HST=0
      IF(X .EQ. 0) GO TO 99
      IF(X .LT. 0 .OR. A .LE. 0) THEN
       WRITE(6,101) X,A
       GO TO 99
      ELSE
       ALX=DLOG(X)
      ENDIF
      IF(X .LT. QUAR) THEN
       ALFA=ALH/ALX
      ELSE
       ALFA=X+QUAR
      ENDIF
      IF(A .GT. ALFA) THEN
       TERM=1
       SUM=1
       DO 1 K = 1,KMAX
       TERM=X*TERM/(A+K)
       SUM=SUM+TERM
       IF(DABS(TERM) .LE. EPS*SUM) GO TO 2
    1  CONTINUE
       GO TO 98
    2  HST=SUM*DEXP(A*ALX-X-ALOGAM(1+A))
      ELSEIF(X .GT. C1) THEN
       P=0
       S=1-A
       Q=(X+S)*(X-1-A)
       R=4*(X+S)
       TERM=1
       SUM=1
       RHO=0
       DO 3 K = 2,KMAX
       P=P+S
       Q=Q+R
       R=R+8
       S=S+2
       T=P*(1+RHO)
       RHO=T/(Q-T)
       TERM=RHO*TERM
       SUM=SUM+TERM
       IF(DABS(TERM) .LE. EPS*SUM) GO TO 4
    3  CONTINUE
       GO TO 98
    4  HST=1-(A*SUM/(X+1-A))*DEXP(A*ALX-X-ALOGAM(1+A))
      ELSE
       IF(A .LT. HALF) THEN
        SUM=C(14)
        DO 12 K = 13,1,-1
   12   SUM=A*SUM+C(K)
        GA=-SUM/(1+A*SUM)
        Y=A*ALX
        IF(DABS(Y) .GE. 1) THEN
         U=GA-(DEXP(Y)-1)/A
        ELSE
         SUM=1
         TERM=1
         DO 7 K = 2,KMAX
         TERM=Y*TERM/K
         SUM=SUM+TERM
         IF(DABS(TERM) .LE. EPS1*SUM) GO TO 8
    7    CONTINUE
         GO TO 98
    8    U=GA-SUM*ALX
        ENDIF
       ELSE
        U=GAMMA(A)-DEXP(A*ALX)/A
       ENDIF
       P=A*X
       Q=A+1
       R=A+3
       TERM=1
       SUM=1
       DO 9 K = 2,KMAX
       P=P+X
       Q=Q+R
       R=R+2
       TERM=-P*TERM/Q
       SUM=SUM+TERM
       IF(DABS(TERM) .LE. EPS1*SUM) GO TO 10
    9  CONTINUE
       GO TO 98
   10  HST=1-A*(U+SUM*DEXP((1+A)*ALX)/(1+A))/GAMMA(1+A)
      ENDIF
   99 GAMDIS=HST
      RETURN

   98 WRITE(6,102) X,A
      GO TO 99
  101 FORMAT('ILLEGAL ARGUMENT(S) X = ',E15.8,'  A = ',E15.8)
  102 FORMAT('PROBLEMS WITH CONVERGENCE, X = ',E15.8,'  A = ',E15.8)
      END
      SUBROUTINE RZERO(A,B,X0,R,EPS,MXF,F)
      IMPLICIT REAL*8 (A-H,O-Z)

      EXTERNAL F
 
      PARAMETER (ONE = 1, HALF = ONE/2)
 
      XA=MIN(A,B)
      XB=MAX(A,B)
      FA=F(XA,1)
      FB=F(XB,2)
      IF(FA*FB .GT. 0) GO TO 5
      MC=0
 
    1 X0=HALF*(XA+XB)
      R=X0-XA
      EE=EPS*(DABS(X0)+1)
      IF(R .LE. EE) GO TO 4
      F1=FA
      X1=XA
      F2=FB
      X2=XB
 
    2 FX=F(X0,2)
      MC=MC+1
      IF(MC .GT. MXF) GO TO 6
      IF(FX*FA .GT. 0) THEN
       XA=X0
       FA=FX
      ELSE
       XB=X0
       FB=FX
      END IF
 
    3 U1=F1-F2
      U2=X1-X2
      U3=F2-FX
      U4=X2-X0
      IF(U2 .EQ. 0 .OR. U4 .EQ. 0) GO TO 1
      F3=FX
      X3=X0
      U1=U1/U2
      U2=U3/U4
      CA=U1-U2
      CB=(X1+X2)*U2-(X2+X0)*U1
      CC=(X1-X0)*F1-X1*(CA*X1+CB)
      IF(CA .EQ. 0) THEN
       IF(CB .EQ. 0) GO TO 1
       X0=-CC/CB
      ELSE
       U3=CB/(2*CA)
       U4=U3*U3-CC/CA
       IF(U4 .LT. 0) GO TO 1
       X0=-U3+SIGN(DSQRT(U4),X0+U3)
      END IF
      IF(X0 .LT. XA .OR. X0 .GT. XB) GO TO 1
 
      R=MIN(DABS(X0-X3),DABS(X0-X2))
      EE=EPS*(DABS(X0)+1)
      IF(R .GT. EE) THEN
       F1=F2
       X1=X2
       F2=F3
       X2=X3
       GO TO 2
      END IF
 
      FX=F(X0,2)
      IF(FX .EQ. 0) GO TO 4
      IF(FX*FA .LT. 0) THEN
       XX=X0-EE
       IF(XX .LE. XA) GO TO 4
       FF=F(XX,2)
       FB=FF
       XB=XX
      ELSE
       XX=X0+EE
       IF(XX .GE. XB) GO TO 4
       FF=F(XX,2)
       FA=FF
       XA=XX
      END IF
      IF(FX*FF .GT. 0) THEN
       MC=MC+2
       IF(MC .GT. MXF) GO TO 6
       F1=F3
       X1=X3
       F2=FX
       X2=X0
       X0=XX
       FX=FF
       GO TO 3
      END IF
 
    4 R=EE
      FF=F(X0,3)
      RETURN
    5 Continue
      WRITE(*,100)
      R=-2*(XB-XA)
      X0=0
      RETURN
    6 Continue
      WRITE(*,101)
      R=-HALF*DABS(XB-XA)
      X0=0
      RETURN
  100 FORMAT(1X,'***** Modified RZERO ... F(A) AND F(B)',
     1          ' HAVE THE SAME SIGN')
  101 FORMAT(1X,'***** Modified RZERO ... TOO MANY FUNCTION CALLS')
      END

      Real*8 FUNCTION ALGAMA(X)
C
C
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      Dimension P1(7),Q1(7),P2(7),Q2(7),P3(7),Q3(7),C(5)

      PARAMETER (Z1 = 1, HF = Z1/2, HF1 = 1+HF)
      DATA P1
     1/+3.84287 36567 45991D+0, +5.27068 93753 00983D+1,
     2 +5.55840 45723 51531D+1, -2.15135 13573 72570D+2,
     3 -2.45872 61722 29242D+2, -5.75008 93603 04123D+1,
     4 -2.33590 98949 51284D+0/
      DATA Q1
     1/+1.00000 00000 00000D+0, +3.37330 47907 07074D+1,
     2 +1.93877 84034 37713D+2, +3.08829 54973 42428D+2,
     3 +1.50068 39064 89095D+2, +2.01068 51344 33395D+1,
     4 +4.57174 20282 50299D-1/
      DATA P2
     1/+4.87402 01396 83863 6D+0, +2.48845 25168 57407 6D+2,
     2 +2.17973 66058 89591 5D+3, +3.79751 24011 52511 8D+3,
     3 -1.97780 70769 84164 6D+3, -3.69298 34005 59128 2D+3,
     4 -5.60177 73537 80387 7D+2/
      DATA Q2
     1/+1.00000 00000 00000 0D+0, +9.50999 17418 20893 8D+1,
     2 +1.56120 45277 92863 5D+3, +7.23400 87928 94807 1D+3,
     3 +1.04595 76594 05895 9D+4, +4.16994 15153 20023 1D+3,
     4 +2.76785 83623 80410 1D+2/
      DATA P3
     1/-6.88062 40094 59425D+3, -4.30699 69819 57098D+5,
     2 -4.75045 94653 43956D+6, -2.94234 45930 32234D+6,
     3 +3.63218 04931 54257D+7, -3.35677 82814 54576D+6,
     4 -2.48043 69488 28593D+7/
      DATA Q3
     1/+1.00000 00000 00000D+0, -1.42168 29839 65146D+3,
     2 -1.55528 90280 85353D+5, -3.41525 17108 01107D+6,
     3 -2.09696 23255 80444D+7, -3.45441 75093 34395D+7,
     4 -9.16055 82863 71317D+6/
      DATA C
     1/ 1.12249 21356 561D-1,  7.95916 92961 204D-2,
     1 -1.70877 94611 020D-3,  9.18938 53320 467D-1,
     2  1.34699 05627 879D+0/


      ENTRY ALOGAM(X)

      IF(X .LE. 0) THEN
       H=0
       WRITE(6,101) X
      ELSE IF(X .EQ. 1 .OR. X .EQ. 2) THEN
       H=0
      ELSE IF(X .LE. HF) THEN
       Y=X+1
       AP=P1(1)
       AQ=Q1(1)
       DO 2 I = 2,7
       AP=P1(I)+Y*AP
    2  AQ=Q1(I)+Y*AQ
       H=-DLOG(X)+X*AP/AQ
      ELSE IF(X .LE. HF1) THEN
       AP=P1(1)
       AQ=Q1(1)
       DO 3 I = 2,7
       AP=P1(I)+X*AP
    3  AQ=Q1(I)+X*AQ
       H=(X-1)*AP/AQ
      ELSE IF(X .LE. 4) THEN
       AP=P2(1)
       AQ=Q2(1)
       DO 4 I = 2,7
       AP=P2(I)+X*AP
    4  AQ=Q2(I)+X*AQ
       H=(X-2)*AP/AQ
      ELSE IF(X .LE. 12) THEN
       AP=P3(1)
       AQ=Q3(1)
       DO 5 I = 2,7
       AP=P3(I)+X*AP
    5  AQ=Q3(I)+X*AQ
       H=AP/AQ
      ELSE
       Y=1/X**2
       H=(X-HF)*DLOG(X)-X+C(4)+(C(1)+Y*(C(2)+Y*C(3)))/
     1                                        ((C(5)+Y)*X)
      ENDIF
      ALGAMA=H
      RETURN
  101 FORMAT('NON-POSITIVE ARGUMENT  X = ',1P,E15.6)
      END
      Real*8 FUNCTION GAMMA(X)
      IMPLICIT REAL*8 (A-H,O-Z)
C
      DIMENSION C(0:15)

      DATA C( 0) /3.65738 77250 83382 44D0/
      DATA C( 1) /1.95754 34566 61268 27D0/
      DATA C( 2) /0.33829 71138 26160 39D0/
      DATA C( 3) /0.04208 95127 65575 49D0/
      DATA C( 4) /0.00428 76504 82129 09D0/
      DATA C( 5) /0.00036 52121 69294 62D0/
      DATA C( 6) /0.00002 74006 42226 42D0/
      DATA C( 7) /0.00000 18124 02333 65D0/
      DATA C( 8) /0.00000 01096 57758 66D0/
      DATA C( 9) /0.00000 00059 87184 05D0/
      DATA C(10) /0.00000 00003 07690 81D0/
      DATA C(11) /0.00000 00000 14317 93D0/
      DATA C(12) /0.00000 00000 00651 09D0/
      DATA C(13) /0.00000 00000 00025 96D0/
      DATA C(14) /0.00000 00000 00001 11D0/
      DATA C(15) /0.00000 00000 00000 04D0/

      U=X
      IF(U .LE. 0) THEN
       WRITE(6,101) U
       H=0
       B0=0
       B2=0
       F=0
       GO TO 9
      ENDIF
    8 F=1
      IF(U .LT. 3) THEN
       DO 1 I = 1,INT(4-U)
       F=F/U
    1  U=U+1
      ELSE
       DO 2 I = 1,INT(U-3)
       U=U-1
    2  F=F*U
      END IF
      H=U+U-7
      ALFA=H+H
      B1=0
      B2=0
      DO 3 I = 15,0,-1
      B0=C(I)+ALFA*B1-B2
      B2=B1
    3 B1=B0
    9 GAMMA =F*(B0-H*B2)
      RETURN
  101 FORMAT('ARGUMENT IS NEGATIVE = ',1P,E15.1)
      END
      SUBROUTINE RANLUX(RVEC,LENV)
C         Subtract-and-borrow random number generator proposed by
C         Marsaglia and Zaman, implemented by F. James with the name
C         RCARRY in 1991, and later improved by Martin Luescher
C         in 1993 to produce "Luxury Pseudorandom Numbers".
C     Fortran 77 coded by F. James, 1993
C
C   LUXURY LEVELS.
C   ------ ------      The available luxury levels are:
C
C  level 0  (p=24): equivalent to the original RCARRY of Marsaglia
C           and Zaman, very long period, but fails many tests.
C  level 1  (p=48): considerable improvement in quality over level 0,
C           now passes the gap test, but still fails spectral test.
C  level 2  (p=97): passes all known tests, but theoretically still
C           defective.
C  level 3  (p=223): DEFAULT VALUE.  Any theoretically possible
C           correlations have very small chance of being observed.
C  level 4  (p=389): highest possible luxury, all 24 bits chaotic.
C
C!!! ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
C!!!  Calling sequences for RANLUX:                                  ++
C!!!      CALL RANLUX (RVEC, LEN)   returns a vector RVEC of LEN     ++
C!!!                   32-bit random floating point numbers between  ++
C!!!                   zero (not included) and one (also not incl.). ++
C!!!      CALL RLUXGO(LUX,INT,K1,K2) initializes the generator from  ++
C!!!               one 32-bit integer INT and sets Luxury Level LUX  ++
C!!!               which is integer between zero and MAXLEV, or if   ++
C!!!               LUX .GT. 24, it sets p=LUX directly.  K1 and K2   ++
C!!!               should be set to zero unless restarting at a break++ 
C!!!               point given by output of RLUXAT (see RLUXAT).     ++
C!!!      CALL RLUXAT(LUX,INT,K1,K2) gets the values of four integers++
C!!!               which can be used to restart the RANLUX generator ++
C!!!               at the current point by calling RLUXGO.  K1 and K2++
C!!!               specify how many numbers were generated since the ++
C!!!               initialization with LUX and INT.  The restarting  ++
C!!!               skips over  K1+K2*E9   numbers, so it can be long.++
C!!!   A more efficient but less convenient way of restarting is by: ++
C!!!      CALL RLUXIN(ISVEC)    restarts the generator from vector   ++
C!!!                   ISVEC of 25 32-bit integers (see RLUXUT)      ++
C!!!      CALL RLUXUT(ISVEC)    outputs the current values of the 25 ++
C!!!                 32-bit integer seeds, to be used for restarting ++
C!!!      ISVEC must be dimensioned 25 in the calling program        ++
C!!! ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
      DIMENSION RVEC(LENV)
      DIMENSION SEEDS(24), ISEEDS(24), ISDEXT(25)
      PARAMETER (MAXLEV=4, LXDFLT=3)
      DIMENSION NDSKIP(0:MAXLEV)
      DIMENSION NEXT(24)
      PARAMETER (TWOP12=4096., IGIGA=1000000000,JSDFLT=314159265)
      PARAMETER (ITWO24=2**24, ICONS=2147483563)
      SAVE NOTYET, I24, J24, CARRY, SEEDS, TWOM24, TWOM12, LUXLEV
      SAVE NSKIP, NDSKIP, IN24, NEXT, KOUNT, MKOUNT, INSEED
      INTEGER LUXLEV
      LOGICAL NOTYET
      DATA NOTYET, LUXLEV, IN24, KOUNT, MKOUNT /.TRUE., LXDFLT, 0,0,0/
      DATA I24,J24,CARRY/24,10,0./
C                               default
C  Luxury Level   0     1     2   *3*    4
      DATA NDSKIP/0,   24,   73,  199,  365 /
Corresponds to p=24    48    97   223   389
C     time factor 1     2     3     6    10   on slow workstation
C                 1    1.5    2     3     5   on fast mainframe
C
C  NOTYET is .TRUE. if no initialization has been performed yet.
C              Default Initialization by Multiplicative Congruential
      IF (NOTYET) THEN
         NOTYET = .FALSE.
         JSEED = JSDFLT  
         INSEED = JSEED
         WRITE(6,'(A,I12)') ' RANLUX DEFAULT INITIALIZATION: ',JSEED
         LUXLEV = LXDFLT
         NSKIP = NDSKIP(LUXLEV)
         LP = NSKIP + 24
         IN24 = 0
         KOUNT = 0
         MKOUNT = 0
         WRITE(6,'(A,I2,A,I4)')  ' RANLUX DEFAULT LUXURY LEVEL =  ',
     +        LUXLEV,'      p =',LP
            TWOM24 = 1.
         DO 25 I= 1, 24
            TWOM24 = TWOM24 * 0.5
         K = JSEED/53668
         JSEED = 40014*(JSEED-K*53668) -K*12211
         IF (JSEED .LT. 0)  JSEED = JSEED+ICONS
         ISEEDS(I) = MOD(JSEED,ITWO24)
   25    CONTINUE
         TWOM12 = TWOM24 * 4096.
         DO 50 I= 1,24
         SEEDS(I) = REAL(ISEEDS(I))*TWOM24
         NEXT(I) = I-1
   50    CONTINUE
         NEXT(1) = 24
         I24 = 24
         J24 = 10
         CARRY = 0.
         IF (SEEDS(24) .EQ. 0.) CARRY = TWOM24
      ENDIF
C
C          The Generator proper: "Subtract-with-borrow",
C          as proposed by Marsaglia and Zaman,
C          Florida State University, March, 1989
C
      DO 100 IVEC= 1, LENV
      UNI = SEEDS(J24) - SEEDS(I24) - CARRY 
      IF (UNI .LT. 0.)  THEN
         UNI = UNI + 1.0
         CARRY = TWOM24
      ELSE
         CARRY = 0.
      ENDIF
      SEEDS(I24) = UNI
      I24 = NEXT(I24)
      J24 = NEXT(J24)
      RVEC(IVEC) = UNI
C  small numbers (with less than 12 "significant" bits) are "padded".
      IF (UNI .LT. TWOM12)  THEN
         RVEC(IVEC) = RVEC(IVEC) + TWOM24*SEEDS(J24)
C        and zero is forbidden in case someone takes a logarithm
         IF (RVEC(IVEC) .EQ. 0.)  RVEC(IVEC) = TWOM24*TWOM24
      ENDIF
C        Skipping to luxury.  As proposed by Martin Luscher.
      IN24 = IN24 + 1
      IF (IN24 .EQ. 24)  THEN
         IN24 = 0
         KOUNT = KOUNT + NSKIP
         DO 90 ISK= 1, NSKIP
         UNI = SEEDS(J24) - SEEDS(I24) - CARRY
         IF (UNI .LT. 0.)  THEN
            UNI = UNI + 1.0
            CARRY = TWOM24
         ELSE
            CARRY = 0.
         ENDIF
         SEEDS(I24) = UNI
         I24 = NEXT(I24)
         J24 = NEXT(J24)
   90    CONTINUE
      ENDIF
  100 CONTINUE
      KOUNT = KOUNT + LENV
      IF (KOUNT .GE. IGIGA)  THEN
         MKOUNT = MKOUNT + 1
         KOUNT = KOUNT - IGIGA
      ENDIF
      RETURN
C
C           Entry to input and float integer seeds from previous run
      ENTRY RLUXIN(ISDEXT)
         NOTYET = .FALSE.
         TWOM24 = 1.
         DO 195 I= 1, 24
         NEXT(I) = I-1
  195    TWOM24 = TWOM24 * 0.5
         NEXT(1) = 24
         TWOM12 = TWOM24 * 4096.
      WRITE(6,'(A)') ' FULL INITIALIZATION OF RANLUX WITH 25 INTEGERS:'
      WRITE(6,'(5X,5I12)') ISDEXT
      DO 200 I= 1, 24
      SEEDS(I) = REAL(ISDEXT(I))*TWOM24
  200 CONTINUE
      CARRY = 0.
      IF (ISDEXT(25) .LT. 0)  CARRY = TWOM24
      ISD = IABS(ISDEXT(25))
      I24 = MOD(ISD,100)
      ISD = ISD/100
      J24 = MOD(ISD,100)
      ISD = ISD/100
      IN24 = MOD(ISD,100)
      ISD = ISD/100
      LUXLEV = ISD
        IF (LUXLEV .LE. MAXLEV) THEN
          NSKIP = NDSKIP(LUXLEV)
          WRITE (6,'(A,I2)') ' RANLUX LUXURY LEVEL SET BY RLUXIN TO: ',
     +                         LUXLEV
        ELSE  IF (LUXLEV .GE. 24) THEN
          NSKIP = LUXLEV - 24
          WRITE (6,'(A,I5)') ' RANLUX P-VALUE SET BY RLUXIN TO:',LUXLEV
        ELSE
          NSKIP = NDSKIP(MAXLEV)
          WRITE (6,'(A,I5)') ' RANLUX ILLEGAL LUXURY RLUXIN: ',LUXLEV
          LUXLEV = MAXLEV
        ENDIF
      INSEED = -1
      RETURN
C
C                    Entry to ouput seeds as integers
      ENTRY RLUXUT(ISDEXT)
      DO 300 I= 1, 24
         ISDEXT(I) = INT(SEEDS(I)*TWOP12*TWOP12)
  300 CONTINUE
      ISDEXT(25) = I24 + 100*J24 + 10000*IN24 + 1000000*LUXLEV
      IF (CARRY .GT. 0.)  ISDEXT(25) = -ISDEXT(25)
      RETURN
C
C                    Entry to output the "convenient" restart point
      ENTRY RLUXAT(LOUT,INOUT,K1,K2)
      LOUT = LUXLEV
      INOUT = INSEED
      K1 = KOUNT
      K2 = MKOUNT
      RETURN
C
C                    Entry to initialize from one or three integers
      ENTRY RLUXGO(LUX,INS,K1,K2)
         IF (LUX .LT. 0) THEN
            LUXLEV = LXDFLT
         ELSE IF (LUX .LE. MAXLEV) THEN
            LUXLEV = LUX
         ELSE IF (LUX .LT. 24 .OR. LUX .GT. 2000) THEN
            LUXLEV = MAXLEV
            WRITE (6,'(A,I7)') ' RANLUX ILLEGAL LUXURY RLUXGO: ',LUX
         ELSE
            LUXLEV = LUX
            DO 310 ILX= 0, MAXLEV
              IF (LUX .EQ. NDSKIP(ILX)+24)  LUXLEV = ILX
  310       CONTINUE
         ENDIF
      IF (LUXLEV .LE. MAXLEV)  THEN
         NSKIP = NDSKIP(LUXLEV)
         WRITE(6,'(A,I2,A,I4)') ' RANLUX LUXURY LEVEL SET BY RLUXGO :',
     +        LUXLEV,'     P=', NSKIP+24
      ELSE
          NSKIP = LUXLEV - 24
          WRITE (6,'(A,I5)') ' RANLUX P-VALUE SET BY RLUXGO TO:',LUXLEV
      ENDIF
      IN24 = 0
      IF (INS .LT. 0)  WRITE (6,'(A)')   
     +   ' Illegal initialization by RLUXGO, negative input seed'
      IF (INS .GT. 0)  THEN
        JSEED = INS
        WRITE(6,'(A,3I12)') ' RANLUX INITIALIZED BY RLUXGO FROM SEEDS',
     +      JSEED, K1,K2
      ELSE
        JSEED = JSDFLT
        WRITE(6,'(A)')' RANLUX INITIALIZED BY RLUXGO FROM DEFAULT SEED'
      ENDIF
      INSEED = JSEED
      NOTYET = .FALSE.
      TWOM24 = 1.
         DO 325 I= 1, 24
           TWOM24 = TWOM24 * 0.5
         K = JSEED/53668
         JSEED = 40014*(JSEED-K*53668) -K*12211
         IF (JSEED .LT. 0)  JSEED = JSEED+ICONS
         ISEEDS(I) = MOD(JSEED,ITWO24)
  325    CONTINUE
      TWOM12 = TWOM24 * 4096.
         DO 350 I= 1,24
         SEEDS(I) = REAL(ISEEDS(I))*TWOM24
         NEXT(I) = I-1
  350    CONTINUE
      NEXT(1) = 24
      I24 = 24
      J24 = 10
      CARRY = 0.
      IF (SEEDS(24) .EQ. 0.) CARRY = TWOM24
C        If restarting at a break point, skip K1 + IGIGA*K2
C        Note that this is the number of numbers delivered to
C        the user PLUS the number skipped (if luxury .GT. 0).
      KOUNT = K1
      MKOUNT = K2
      IF (K1+K2 .NE. 0)  THEN
        DO 500 IOUTER= 1, K2+1
          INNER = IGIGA
          IF (IOUTER .EQ. K2+1)  INNER = K1
          DO 450 ISK= 1, INNER
            UNI = SEEDS(J24) - SEEDS(I24) - CARRY 
            IF (UNI .LT. 0.)  THEN
               UNI = UNI + 1.0
               CARRY = TWOM24
            ELSE
               CARRY = 0.
            ENDIF
            SEEDS(I24) = UNI
            I24 = NEXT(I24)
            J24 = NEXT(J24)
  450     CONTINUE
  500   CONTINUE
C         Get the right value of IN24 by direct calculation
        IN24 = MOD(KOUNT, NSKIP+24)
        IF (MKOUNT .GT. 0)  THEN
           IZIP = MOD(IGIGA, NSKIP+24)
           IZIP2 = MKOUNT*IZIP + IN24
           IN24 = MOD(IZIP2, NSKIP+24)
        ENDIF
C       Now IN24 had better be between zero and 23 inclusive
        IF (IN24 .GT. 23) THEN
           WRITE (6,'(A/A,3I11,A,I5)')  
     +    '  Error in RESTARTING with RLUXGO:','  The values', INS,
     +     K1, K2, ' cannot occur at luxury level', LUXLEV
           IN24 = 0
        ENDIF
      ENDIF
      RETURN
      END


==> anc/CDMSlite_Run2_data/OI_code/CLtable.txt <==
  2.3026  3.8897  3.9000  4.1000  4.3000  4.3500  5.1000  5.8000  5.8500  6.0500  6.1000  7.0000  7.5000  7.7000  8.4000  9.0500  9.1000  9.2500 10.5000 10.6000 10.7000 12.0000 12.3000 13.4000 13.6000 14.8000 15.0000 16.2000 16.3000 17.5000 17.6000 17.7000 18.9000 19.0000 20.2000 20.4000 21.4000 21.6000 22.8000 23.0000 24.0000 24.2000 24.4000 25.4000 25.8000 26.6000 26.8000 27.8000 28.0000 29.2000 29.4000 30.2000 31.6000 31.8000 34.0000 34.4000 35.4000 35.6000 36.6000 36.8000 38.0000 38.2000 39.8000 40.0000 41.0000 44.0000 46.0000 49.0000 50.5000 54.5000
  0.9000  0.9000  0.9010  0.9155  0.9280  0.9300  0.9290  0.9285  0.9310  0.9400  0.9410  0.9405  0.9405  0.9475  0.9470  0.9470  0.9480  0.9517  0.9510  0.9520  0.9548  0.9544  0.9575  0.9570  0.9593  0.9590  0.9610  0.9607  0.9623  0.9620  0.9631  0.9636  0.9635  0.9647  0.9645  0.9655  0.9655  0.9664  0.9664  0.9673  0.9673  0.9678  0.9680  0.9680  0.9686  0.9686  0.9691  0.9691  0.9698  0.9698  0.9705  0.9704  0.9707  0.9715  0.9717  0.9722  0.9722  0.9724  0.9724  0.9729  0.9731  0.9734  0.9735  0.9737  0.9740  0.9748  0.9750  0.9755  0.9760  0.9764
 0.10000 0.20000 0.40000 0.60000 0.70000 0.80000 0.85000 0.90000 0.92000 0.94000 0.96000 0.97000 0.98000 0.98500 0.99000 0.99200 0.99400 0.99600 0.99700 0.99800 0.99900 0.99950
  1.00000  4  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.50651  0.57632  0.74112  0.95763
  0.75273  0.91036
  1.10517  4  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.54427  0.61907  0.78688  1.00839
  0.79892  0.95994
  1.10373
  1.22140  5  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.57899  0.66515  0.83641  1.06331  1.21279
  0.84906  1.01347
  1.16086
  1.34986  5  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.61613  0.71481  0.88966  1.12200  1.27604
  0.90311  1.07084
  1.22276
  1.49182  5  3  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.65579  0.76784  0.94641  1.18449  1.34310
  0.96053  1.13239  1.43361
  1.28810
  1.64872  6  3  2  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.69811  0.82420  1.00657  1.25090  1.41436  1.62863
  1.02201  1.19741  1.50749
  1.35775  1.59067
  1.82212  6  3  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.74328  0.87335  1.07106  1.32194  1.49047  1.71312
  1.08885  1.26746  1.58758
  1.43184  1.67379
  1.78306
  2.01375  7  3  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.79090  0.92557  1.13904  1.39675  1.57051  1.80184  1.95460
  1.15963  1.34168  1.67123
  1.51097  1.76080
  1.87471
  2.22554  7  4  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.84062  0.98057  1.21125  1.47607  1.65558  1.89539  2.05499
  1.23613  1.42071  1.75954  2.12142
  1.59493  1.85223
  1.97122
  2.45960  8  5  3  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.89274  1.03828  1.28676  1.55848  1.74384  1.99258  2.15944  2.37923
  1.31757  1.50458  1.85245  2.22974  2.44958
  1.68349  1.94877  2.37078
  2.07197  2.37593
  2.44561
  2.71828  9  5  3  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.94639  1.09871  1.36566  1.64473  1.83568  2.09353  2.26770  2.49929  2.61889
  1.40469  1.59281  1.94942  2.34158  2.57377
  1.77783  2.04989  2.49017
  2.17820  2.49650
  2.56960
  3.00417 10  6  3  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.00204  1.16191  1.44005  1.73552  1.93265  2.19981  2.38156  2.62478  2.75142  2.90647
  1.49758  1.68758  2.05144  2.45867  2.70288  2.99945
  1.87778  2.15630  2.61471
  2.28969  2.62193
  2.69894
  3.32012 11  6  4  3  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.05873  1.22689  1.51568  1.82865  2.03127  2.30774  2.49714  2.75211  2.88538  3.05071  3.26874
  1.58005  1.78717  2.15758  2.57859  2.83473  3.15014
  1.98394  2.26744  2.74238  3.20977
  2.40609  2.74995  3.26452
  2.83182  3.20146
  3.23434
  3.66930 12  7  5  3  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.11775  1.29426  1.59423  1.92582  2.13457  2.42071  2.61686  2.88366  3.02479  3.19960  3.43207  3.58638
  1.66504  1.89270  2.26884  2.70363  2.97131  3.30550  3.51574
  2.09661  2.38428  2.87493  3.36935  3.64328
  2.52757  2.88305  3.42844
  2.96893  3.36006
  3.39416
  4.05520 13  8  5  3  2  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.17894  1.36283  1.67433  2.02469  2.23916  2.53381  2.73743  3.01501  3.16335  3.34866  3.59672  3.76344  3.98299
  1.75364  2.00032  2.38390  2.82994  3.10874  3.46116  3.68617  3.97111
  2.21705  2.50648  3.00931  3.52893  3.82378
  2.65541  3.02022  3.59259
  3.11039  3.52031
  3.55790  3.97869
  3.97417
  4.48169 14  9  6  4  3  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.24197  1.43279  1.75680  2.11920  2.34685  2.65047  2.86071  3.14931  3.30321  3.49785  3.76118  3.93918  4.17693  4.33596
  1.84514  2.10104  2.50422  2.96084  3.24911  3.61875  3.85818  4.16512  4.31927
  2.34447  2.63430  3.14907  3.69135  4.00570  4.37806
  2.79037  3.16175  3.75916  4.32323
  3.25692  3.68263  4.30869
  3.72325  4.17277
  4.16819
  4.95303 16 10  7  5  3  2  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.30684  1.50548  1.84119  2.21588  2.45586  2.76868  2.98645  3.28604  3.44717  3.64967  3.92674  4.11514  4.37083  4.54349  4.77211  4.88988
  1.93941  2.20415  2.62970  3.09510  3.39255  3.77778  4.02979  4.35782  4.52486  4.72628
  2.48024  2.76999  3.29302  3.85447  4.18721  4.58974  4.83552
  2.93277  3.30969  3.92689  4.52966  4.85577
  3.40888  3.84826  4.51280
  3.89199  4.36684
  4.36223  4.84054
  4.79991
  5.47395 17 12  8  5  4  3  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.37303  1.57873  1.92716  2.31333  2.56072  2.88733  3.11098  3.41999  3.58663  3.79729  4.08723  4.28657  4.55818  4.74381  4.99177  5.12120  5.28292
  2.03634  2.30944  2.75894  3.23235  3.53772  3.93616  4.20007  4.54837  4.72759  4.94622  5.23117  5.41468
  2.60362  2.91186  3.44107  4.01933  4.36782  4.79804  5.06673  5.39824
  3.08317  3.46331  4.09722  4.73353  5.08913
  3.56858  4.01823  4.71686  5.35244
  4.06421  4.56137  5.27434
  4.55586  5.07234
  5.02676
  5.45299
  6.04965 19 13 10  7  5  3  3  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.44120  1.65362  2.01295  2.41079  2.66579  3.00567  3.23505  3.55363  3.72664  3.94564  4.24914  4.45928  4.74669  4.94497  5.21480  5.35811  5.53318  5.76741  5.92455
  2.13591  2.41691  2.88275  3.37160  3.68416  4.09435  4.36914  4.73387  4.92425  5.15868  5.46940  5.67420  5.93868
  2.72813  3.06067  3.59263  4.18524  4.54704  5.00100  5.28923  5.65380  5.83433  6.04616
  3.24201  3.62273  4.26899  4.93276  5.31492  5.76457  6.03054
  3.73473  4.19178  4.91597  5.60463  5.96772
  4.24237  4.75489  5.51763
  4.75230  5.29794  6.04417
  5.25071  5.79899
  5.71940
  6.68589 20 15 11  8  5  4  3  2  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.51115  1.73054  2.10118  2.51167  2.77365  3.12339  3.36230  3.68894  3.86717  4.09379  4.40857  4.62841  4.93064  5.13885  5.42432  5.57551  5.76948  6.02665  6.20199  6.43574
  2.23727  2.52685  3.00689  3.51559  3.83364  4.25460  4.53818  4.91804  5.11824  5.36731  5.70017  5.92355  6.21755  6.41178  6.66322
  2.85490  3.20411  3.75117  4.35461  4.72813  5.20128  5.50829  5.90314  6.10296  6.34166  6.64196
  3.41115  3.79030  4.44566  5.13215  5.53534  6.02455  6.32350  6.68472
  3.91027  4.37198  5.11764  5.84852  6.25159
  4.42807  4.95316  5.75537  6.47888
  4.95229  5.52221  6.33798
  5.47202  6.06270
  5.97455  6.55352
  6.44073
  7.38906 21 17 12  9  7  5  4  3  2  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.58220  1.80848  2.18964  2.61108  2.87984  3.23867  3.48466  3.82205  4.00375  4.23690  4.56096  4.78799  5.10210  5.32139  5.62332  5.78501  5.98968  6.26934  6.46333  6.72263  7.13301
  2.33966  2.63897  3.13144  3.66033  3.98376  4.41409  4.70578  5.09985  5.30850  5.56907  5.92184  6.16034  6.48192  6.69698  6.98090  7.12545  7.30285
  2.98470  3.34513  3.91340  4.52625  4.90830  5.39945  5.71999  6.13838  6.35440  6.61705  6.95705  7.17490
  3.57777  3.96568  4.62600  5.33129  5.75227  6.27195  6.59810  7.00521  7.20380
  4.09597  4.55810  5.32004  6.08528  6.52028  7.02920  7.32678
  4.62184  5.15443  5.98803  6.77293  7.18805
  5.15749  5.74417  6.61670  7.36610
  5.69410  6.31742  7.18089
  6.22354  6.85656
  6.72991  7.33849
  7.19557
  8.16617 22 19 14 11  8  6  5  3  3  2  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.65559  1.88861  2.27976  2.71179  2.98740  3.35431  3.60557  3.95218  4.14029  4.37966  4.71260  4.94729  5.27160  5.49885  5.81178  5.98285  6.20179  6.49871  6.71000  6.99112  7.44678  7.84888
  2.44405  2.75198  3.25760  3.79991  4.13538  4.57452  4.87178  5.27712  5.49313  5.76401  6.13425  6.38645  6.73118  6.96381  7.27623  7.44109  7.64480  7.90981  8.08492
  3.11653  3.48691  4.08211  4.69930  5.08866  5.59359  5.92758  6.36722  6.59589  6.87890  7.25207  7.49638  7.81595  8.02339
  3.73640  4.14963  4.81187  5.53085  5.96516  6.51069  6.85953  7.30577  7.52849  7.79433  8.12464
  4.29243  4.75302  5.52452  6.31640  6.77674  7.33267  7.67128  8.07873
  4.82404  5.36134  6.21726  7.05104  7.51151  8.03280
  5.37074  5.96935  6.88235  7.71586  8.13914
  5.92238  6.56765  7.50371
  6.47173  7.14410  8.05396
  7.00860  7.68411
  7.52198  8.16159
  7.99176
  9.02501 22 20 16 12 10  7  5  4  3  3  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.73000  1.96958  2.37112  2.81274  3.09457  3.46938  3.72654  4.08101  4.27296  4.51835  4.86026  5.10016  5.43559  5.66888  5.99493  6.17237  6.40012  6.70975  6.92792  7.22425  7.72724  8.19560
  2.55042  2.86660  3.38381  3.93853  4.28388  4.73370  5.03768  5.45102  5.67287  5.95147  6.33592  6.60005  6.96101  7.20675  7.54305  7.72097  7.94531  8.24828  8.45104  8.71976
  3.25142  3.63012  4.24197  4.87614  5.27116  5.78673  6.12909  6.58553  6.82574  7.12308  7.52116  7.78778  8.14398  8.38082  8.69034  8.84820
  3.89491  4.32818  5.00238  5.73086  6.17622  6.74051  7.10669  7.58328  7.82690  8.12244  8.50255  8.74545
  4.49815  4.95478  5.73269  6.54423  7.02346  7.61400  7.98515  8.44844  8.67520  8.93745
  5.03790  5.57570  6.44704  7.31533  7.81062  8.39478  8.74199
  5.59120  6.19759  7.14019  8.03637  8.51933
  6.15493  6.81477  7.80396  8.68359
  6.72006  7.42045  8.42084
  7.28001  8.00396  8.96337
  7.82765  8.54811
  8.34923
  8.82681
  9.97418 22 21 19 14 12  9  7  5  4  3  3  2  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.80612  2.05174  2.46259  2.91460  3.20092  3.58417  3.84674  4.20826  4.40503  4.65606  5.00519  5.25039  5.59371  5.83564  6.17433  6.35844  6.59470  6.92180  7.14558  7.46301  7.99305  8.50588
  2.65743  2.98152  3.51132  4.07814  4.43133  4.89311  5.20378  5.62577  5.85173  6.13928  6.53576  6.80812  7.18406  7.44430  7.80074  7.99339  8.23191  8.56283  8.78674  9.09235  9.56741
  3.38838  3.77455  4.40065  5.05467  5.45494  5.97966  6.33062  6.80126  7.04931  7.35920  7.77942  8.06321  8.44668  8.70546  9.05381  9.23441  9.45437  9.74529  9.93118
  4.05647  4.50192  5.19859  5.93310  6.38731  6.96752  7.34698  7.84685  8.10572  8.42334  8.84276  9.12005  9.47970  9.71324
  4.68912  5.16684  5.94617  6.77134  7.26476  7.88268  8.27894  8.78405  9.03979  9.34586  9.72793  9.96708
  5.26385  5.79814  6.67919  7.57366  8.09434  8.72669  9.11697  9.59535  9.82347
  5.82514  6.43306  7.39656  8.33748  8.86604  9.47839  9.83345
  6.39811  7.06803  8.09299  9.05025  9.55812
  6.97548  7.69548  8.75839  9.68712
  7.55355  8.30948  9.37597
  8.12519  8.90080  9.91946
  8.68373  9.45338
  9.21649  9.94216
  9.70719
 11.02318 22 22 20 17 14 11  9  7  5  4  3  3  2  2  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.88371  2.13533  2.55496  3.01547  3.30756  3.69691  3.96407  4.33383  4.53320  4.79068  5.14728  5.39910  5.75288  5.99904  6.34487  6.53565  6.77860  7.11652  7.35694  7.69258  8.24815  8.77905
  2.76652  3.09753  3.63893  4.21588  4.57513  5.04591  5.36320  5.79391  6.02525  6.31966  6.72456  7.00739  7.39796  7.66980  8.04283  8.24415  8.50146  8.84992  9.09170  9.41802  9.96207 10.44823
  3.52522  3.92075  4.55994  5.22968  5.63822  6.16908  6.52677  7.00852  7.26461  7.58592  8.02334  8.32223  8.73013  9.00777  9.38714  9.58641  9.83898 10.17928 10.40310 10.69444
  4.21983  4.67451  5.39637  6.13739  6.59689  7.18883  7.58007  8.09820  8.36943  8.70644  9.15769  9.46041  9.86426 10.13195 10.48149 10.66015 10.87551
  4.87858  5.38199  6.16405  6.99866  7.50379  8.14105  8.55391  9.09240  9.36897  9.70725 10.14658 10.43165 10.79559 11.01993
  5.50144  6.02953  6.91400  7.82826  8.36684  9.03374  9.45515  9.99057 10.25741 10.57218 10.95826
  6.06823  6.67567  7.65159  8.62495  9.18449  9.85710 10.26816 10.76379 10.99605
  6.64821  7.32286  8.37367  9.38579  9.94705 10.59107 10.95858
  7.23648  7.96914  9.07460 10.09599 10.63096
  7.82808  8.60598  9.74554 10.73133
  8.41836  9.23044 10.37041
  9.00343  9.83313 10.92315
  9.57498 10.39956
 10.12228 10.90545
 10.63128
 12.18249 22 22 22 20 16 13 10  8  7  5  4  3  3  2  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.96158  2.21882  2.64785  3.11640  3.41432  3.81007  4.08094  4.45532  4.65810  4.91807  5.28197  5.53727  5.89580  6.14691  6.49831  6.69260  6.94019  7.28905  7.53341  7.87705  8.45481  9.03088
  2.87577  3.21439  3.76553  4.35270  4.71818  5.19688  5.51979  5.95932  6.19458  6.49215  6.90760  7.19580  7.59569  7.87203  8.25835  8.46686  8.73090  9.09837  9.35500  9.70707 10.29664 10.84945
  3.66290  4.06681  4.71679  5.39875  5.81758  6.35725  6.71994  7.21121  7.47259  7.80118  8.25079  8.56007  8.98347  9.27505  9.67645  9.88857 10.15708 10.52709 10.77406 11.11972 11.65038 12.10624
  4.38407  4.84689  5.58443  6.34172  6.80590  7.40760  7.80645  8.33920  8.61866  8.96862  9.43989  9.75992 10.19343 10.48638 10.87679 11.08292 11.33811 11.67490 11.89462 12.17316
  5.06584  5.58316  6.38487  7.22518  7.73861  8.39188  8.81888  9.37945  9.67106 10.03037 10.50752 10.82507 11.24291 11.51839 11.87139 12.04745
  5.71936  6.26823  7.15137  8.07775  8.63132  9.32282  9.76745 10.34055 10.63319 10.98855 11.44454 11.73674 12.10112
  6.32275  6.92446  7.90743  8.90380  9.48548 10.19872 10.64805 11.21161 11.49063 11.81627
  6.90820  7.58389  8.65045  9.70176 10.30003 11.01460 11.44792 11.96549
  7.50504  8.24298  9.37848 10.46280 11.06111 11.74328 12.12834
  8.10725  8.89921 10.08632 11.17754 11.74803
  8.71215  9.54849 10.76620 11.82168
  9.31697 10.18439 11.40351
  9.91447 10.80113 11.97509
 10.49891 11.38433
 11.06435 11.91589
 11.59834
 12.07650
 13.46374 21 22 22 21 19 16 13 10  8  7  5  4  3  3  2  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.04168  2.30509  2.74181  3.21905  3.52146  3.92429  4.19983  4.57978  4.78566  5.05026  5.41935  5.67928  6.04419  6.30068  6.65960  6.85986  7.11108  7.46514  7.71652  8.06914  8.66315
  2.98718  3.33294  3.89330  4.49082  4.86232  5.34869  5.67692  6.12385  6.36382  6.66799  7.08747  7.38236  7.78982  8.07584  8.46974  8.68697  8.96375  9.34373  9.60996  9.97943 10.59926 11.17739
  3.80160  4.21405  4.87569  5.56929  5.99529  6.54717  6.91550  7.41383  7.68055  8.01540  8.47414  8.79210  9.23071  9.53258  9.94955 10.17375 10.46098 10.85063 11.12281 11.49141 12.09368 12.64194
  4.55058  5.02180  5.77281  6.54905  7.01769  7.62559  8.03236  8.57502  8.86362  9.22319  9.71016 10.04483 10.50092 10.81347 11.23671 11.46225 11.74611 12.12593 12.38355 12.72521 13.25148
  5.25591  5.78432  6.61251  7.45614  7.97503  8.63836  9.07565  9.65398  9.95655 10.33376 10.83504 11.17753 11.63495 11.94362 12.35538 12.56900 12.82774 13.16114 13.37745
  5.93587  6.51017  7.39647  8.33038  8.89220  9.60213 10.06235 10.66486 10.97569 11.35771 11.86108 12.19518 12.63141 12.91894 13.28182 13.45787
  6.58610  7.18541  8.16880  9.18021  9.77695 10.52048 10.99440 11.60556 11.91672 12.29209 12.77057 13.07448 13.45226
  7.18500  7.85532  8.93076 10.00632 10.62993 11.39016 11.86741 12.46617 12.76112 13.10314
  7.78825  8.52728  9.68138 10.80580 11.44410 12.20365 12.66513 13.21524
  8.39953  9.19805 10.41668 11.57329 12.21057 12.93919 13.35252
  9.01643  9.86691 11.13522 12.29866 12.91035
  9.63394 10.52784 11.82701 12.96073
 10.25057 11.17683 12.48214
 10.86097 11.80810 13.08001
 11.46157 12.41211
 12.04658 12.97354
 12.60405
 13.11856
 14.87973 22 22 22 22 21 18 15 13 11  9  7  6  5  4  3  3  2  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.12236  2.39115  2.83656  3.32128  3.62782  4.03597  4.31509  4.69956  4.90882  5.17586  5.54859  5.81228  6.18339  6.44557  6.81049  7.01255  7.27189  7.63837  7.89180  8.25015  8.85283  9.45159
  3.09920  3.45049  4.02100  4.62678  5.00250  5.49594  5.82793  6.27996  6.52375  6.83367  7.26151  7.56061  7.97465  8.26475  8.66910  8.89095  9.17412  9.56718  9.84042 10.22957 10.86952 11.49838
  3.94100  4.36029  5.03242  5.73622  6.16791  6.72809  7.10306  7.60763  7.87631  8.21732  8.68683  9.01306  9.46515  9.77609 10.20396 10.43613 10.73548 11.14554 11.43149 11.82106 12.46808 13.07615
  4.71538  5.19521  5.95723  6.74663  7.22550  7.84023  8.25027  8.80207  9.09497  9.46375  9.96694 10.31225 10.78201 11.10894 11.55515 11.79496 12.09820 12.50590 12.79792 13.18166 13.79375 14.33759
  5.44674  5.98335  6.82709  7.68685  8.20900  8.88107  9.32501  9.91657 10.22829 10.61563 11.14015 11.49872 11.98398 12.31375 12.76410 13.00383 13.29938 13.69499 13.95916 14.30526 14.81931
  6.14916  6.73760  7.64600  8.58217  9.15091  9.87396 10.34590 10.96806 11.29266 11.69303 12.22982 12.59165 13.07545 13.39964 13.83171 14.05500 14.32420 14.66924
  6.82927  7.45689  8.43297  9.45363 10.06234 10.82618 11.31957 11.96074 12.29233 12.69755 13.23144 13.58411 14.04595 14.34613 14.72128
  7.47580  8.13399  9.21099 10.30383 10.94472 11.73914 12.24530 12.89546 13.22398 13.62178 14.12854 14.45146 14.84832
  8.08375  8.81708  9.98018 11.13386 11.79920 12.60988 13.11886 13.75662 14.07024 14.43507 14.87721
  8.70250  9.50031 10.73813 11.93999 12.61954 13.43160 13.92541 14.51673 14.79104
  9.32682 10.18367 11.48415 12.71686 13.39693 14.18288 14.63348
  9.95573 10.86382 12.21328 13.45658 14.11702 14.82770
 10.58662 11.53745 12.91985 14.14309 14.74727
 11.21548 12.19975 13.59531 14.74719
 11.84104 12.84797 14.22536
 12.45741 13.47456 14.78068
 13.06149 14.06742
 13.64423 14.60700
 14.19519
 14.69421
 16.44465 22 22 22 22 22 20 18 16 13 11  9  7  6  5  4  3  3  2  2  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.20516  2.47864  2.93179  3.42355  3.73467  4.14818  4.43074  4.82020  5.03155  5.30195  5.67957  5.94723  6.32199  6.58462  6.95694  7.16228  7.42533  7.79297  8.05098  8.41932  9.04449  9.66491
  3.21273  3.56999  4.14814  4.76270  5.14363  5.64208  5.97832  6.43600  6.68276  6.99511  7.42689  7.73203  8.15276  8.45021  8.85969  9.08377  9.37214  9.77564 10.05394 10.45147 11.10873 11.75039
  4.08238  4.50816  5.18992  5.90185  6.33961  6.90545  7.28526  7.79746  8.07156  8.41766  8.89341  9.22486  9.68138  9.99956 10.44053 10.67907 10.98749 11.40928 11.70697 12.11988 12.79324 13.44323
  4.88338  5.37055  6.14262  6.94200  7.42766  8.05217  8.46808  9.02622  9.32314  9.69792 10.21043 10.56325 11.04847 11.38182 11.84349 12.09255 12.40794 12.84302 13.14088 13.55488 14.24065 14.89133
  5.64085  6.18279  7.03941  7.91541  8.44090  9.11953  9.57013 10.17251 10.49022 10.88668 11.42716 11.79726 12.30178 12.64924 13.12231 13.37050 13.68820 14.12359 14.42311 14.82706 15.47657 16.04443
  6.36540  6.96243  7.89429  8.83424  9.40722 10.14001 10.62025 11.25766 11.59169 12.00611 12.56528 12.94717 13.46342 13.81360 14.28463 14.53562 14.84722 15.26455 15.54418 15.91547
  7.06874  7.71424  8.70347  9.72617 10.34271 11.12124 11.62746 12.29105 12.63671 13.06479 13.63471 14.01896 14.53005 14.87279 15.32812 15.56599 15.85221 16.21461
  7.75245  8.42744  9.49633 10.59934 11.25280 12.06938 12.59429 13.27777 13.63001 14.06119 14.62839 15.00350 15.49399 15.81176 16.21727 16.41161
  8.39712  9.11843 10.28123 11.45283 12.13684 12.98271 13.52022 14.21095 14.56116 14.98505 15.52915 15.87702 16.30897
  9.02106  9.81251 11.05955 12.28865 12.99675 13.85948 14.40015 15.08260 15.42035 15.81652 16.29902
  9.65246 10.50809 11.82704 13.10279 13.82631 14.69200 15.22251 15.86664 16.17005
 10.29034 11.20247 12.58336 13.89279 14.62084 15.46743 15.96346
 10.93198 11.89437 13.32530 14.65064 15.36547 16.15402
 11.57552 12.57919 14.04864 15.36535 16.03809
 12.21749 13.25667 14.74695 16.01513
 12.85559 13.92258 15.40840
 13.48846 14.57139 16.01445
 14.11094 15.19491
 14.71913 15.78069
 15.30392 16.30444
 15.85120
 16.34267
 18.17415 22 22 22 22 22 22 21 19 16 14 12 10  8  7  6  5  4  3  3  2  2  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.28844  2.56742  3.02744  3.52601  3.84065  4.25752  4.54295  4.93750  5.15146  5.42398  5.80429  6.07430  6.45214  6.71910  7.09577  7.30183  7.56381  7.93065  8.19307  8.56319  9.18678  9.81324
  3.32708  3.68913  4.27564  4.89656  5.28086  5.78427  6.12446  6.58647  6.83576  7.15142  7.59055  7.89822  8.32421  8.62233  9.03743  9.26526  9.55527  9.95978 10.24468 10.64835 11.33405 11.99121
  4.22284  4.65456  5.34487  6.06471  6.50653  7.07806  7.46173  7.97957  8.25600  8.60587  9.08774  9.42198  9.88593 10.20754 10.65525 10.90461 11.21694 11.64811 11.95035 12.36424 13.06322 13.75835
  5.04961  5.54339  6.32528  7.13251  7.62333  8.25512  8.67605  9.24047  9.54108  9.91959 10.43992 10.79732 11.29050 11.63381 12.10577 12.35937 12.68349 13.13432 13.45179 13.88390 14.59950 15.28433
  5.83230  6.38238  7.24814  8.13566  8.66979  9.35304  9.80787 10.41578 10.73838 11.14129 11.68934 12.06901 12.58637 12.94498 13.43281 13.69816 14.03216 14.49092 14.80675 15.24926 15.95761 16.61934
  6.58098  7.18595  8.13092  9.08727  9.66027 10.39789 10.88477 11.53175 11.87122 12.29580 12.87163 13.26614 13.80033 14.16511 14.66268 14.93339 15.27134 15.73466 16.04075 16.46180 17.13558 17.74986
  7.30722  7.96372  8.97652  9.99843 10.61810 11.40555 11.91979 12.59795 12.95282 13.39472 13.99019 14.39457 14.93826 15.30808 15.80569 16.06854 16.40084 16.83951 17.13308 17.52630 18.10613
  8.01503  8.71589  9.78563 10.89046 11.55108 12.38144 12.91858 13.62410 13.98995 14.44216 15.04667 15.45387 15.99690 16.35863 16.84420 17.09817 17.39905 17.79927 18.04553
  8.70277  9.43081 10.58594 11.76686 12.46152 13.32781 13.88410 14.60807 14.98100 15.43812 16.04050 16.43991 16.96319 17.30581 17.74612 17.96460
  9.35288 10.13416 11.37994 12.62639 13.35128 14.24587 14.81482 15.54720 15.92026 16.37402 16.95738 17.33546 17.81302 18.10431
  9.98917 10.83934 12.16525 13.46928 14.21832 15.13239 15.70676 16.43423 16.79839 17.23136 17.76916 18.09513
 10.63420 11.54581 12.94406 14.29348 15.05964 15.98168 16.55002 17.25180 17.59041 17.97451
 11.28413 12.25201 13.71092 15.09715 15.87259 16.78282 17.32693 17.96650
 11.93811 12.95489 14.46677 15.87527 16.64424 17.51727 18.00779
 12.59340 13.65392 15.20709 16.61929 17.36227 18.14719
 13.24840 14.34648 15.92815 17.31470 17.99492
 13.90025 15.02926 16.62094 17.93476
 14.54824 15.69831 17.27395
 15.18919 16.35030 17.86566
 15.81947 16.97445
 16.43314 17.55820
 17.02279 18.07640
 17.57623
 18.07100
 20.08554 22 22 22 22 22 22 22 21 20 17 14 12 11  9  7  6  5  5  4  3  3  2  2  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.37276  2.65644  3.12309  3.62811  3.94583  4.36726  4.65588  5.05260  5.26725  5.54189  5.92876  6.20042  6.58329  6.85313  7.23435  7.44172  7.71071  8.09408  8.35566  8.73154  9.37196 10.01377
  3.44082  3.80873  4.40223  5.02954  5.41878  5.92655  6.26841  6.73546  6.98721  7.30530  7.74722  8.05580  8.48757  8.78875  9.21132  9.44153  9.73556 10.15066 10.44142 10.84829 11.52903 12.21218
  4.36425  4.80169  5.49942  6.22661  6.67211  7.24909  7.63558  8.15957  8.43826  8.79107  9.27839  9.61697 10.08572 10.41552 10.87012 11.11787 11.43272 11.87495 12.18553 12.61124 13.32780 14.02666
  5.21658  5.71632  6.50644  7.32086  7.81622  8.45428  8.87861  9.44943  9.75268 10.13569 10.66028 11.02272 11.52528 11.87439 12.35844 12.62179 12.95319 13.41498 13.73635 14.18522 14.94123 15.64904
  6.02369  6.58113  7.45514  8.35082  8.89234  9.58401 10.04202 10.65410 10.97961 11.38861 11.94671 12.33039 12.85984 13.22829 13.73467 14.00823 14.34981 14.83078 15.15884 15.61576 16.37104 17.11413
  6.79805  7.40877  8.36335  9.33336  9.91289 10.65405 11.14327 11.79767 12.14272 12.57572 13.16333 13.56722 14.11750 14.49364 15.01652 15.30144 15.65574 16.14206 16.47264 16.93781 17.69207 18.39132
  7.54585  8.21035  9.23959 10.27239 10.89298 11.68424 12.20438 12.89616 13.25781 13.71037 14.32172 14.73861 15.30692 15.69714 16.22533 16.50902 16.86670 17.35492 17.69201 18.14292 18.86091 19.49840
  8.27625  8.98902 10.08199 11.18338 11.84719 12.68521 13.23283 13.95463 14.33146 14.79960 15.42894 15.85482 16.43548 16.82674 17.35795 17.63713 17.98963 18.46823 18.78944 19.21215 19.84187
  8.99129  9.74521 10.89516 12.07807 12.78114 13.66061 14.23067 14.97675 15.36385 15.84372 16.48588 16.91743 17.49762 17.88608 18.40137 18.67336 19.00951 19.44955 19.73456 20.07446
  9.68644 10.46554 11.70312 12.95830 13.69402 14.61031 15.19921 15.96596 16.36006 16.84619 17.48801 17.91565 18.48216 18.85505 19.33812 19.58391 19.87455
 10.34610 11.18079 12.50495 13.82427 14.59024 15.53511 16.13771 16.91360 17.31269 17.79818 18.43045 18.84334 19.37318 19.70570
 10.99592 11.89744 13.29999 14.67674 15.46772 16.43337 17.04389 17.82290 18.21551 18.68846 19.28556 19.65969
 11.65371 12.61524 14.08926 15.51281 16.32191 17.30129 17.91184 18.67515 19.05112 19.49137 20.01434
 12.31597 13.33214 14.86838 16.33211 17.15359 18.13118 18.72759 19.45099 19.78755
 12.98073 14.04777 15.63907 17.12947 17.95335 18.91026 19.47238
 13.64808 14.75961 16.39676 17.90060 18.71292 19.61672
 14.31536 15.46550 17.13795 18.63711 19.41344
 14.98078 16.16478 17.85900 19.32225 20.02199
 15.64362 16.85545 18.55169 19.92746
 16.30112 17.53121 19.20329
 16.95078 18.18947 19.79220
 17.58999 18.82054
 18.21376 19.41311
 18.81495 19.94243
 19.38107
 19.89217
 22.19795 22 22 22 22 22 22 22 22 21 20 18 16 14 12 10  9  7  6  5  5  4  3  3  2  2  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.45786  2.74606  3.21921  3.72965  4.05100  4.47729  4.76839  5.16863  5.38516  5.66421  6.05210  6.32670  6.71110  6.98475  7.36894  7.57788  7.85247  8.23503  8.50282  8.87696  9.53168 10.15685
  3.55680  3.92964  4.52881  5.16138  5.55291  6.06526  6.41048  6.88162  7.13430  7.45582  7.90306  8.21574  8.65190  8.95942  9.38713  9.62195  9.92207 10.34523 10.64031 11.04894 11.74676 12.44847
  4.50643  4.94867  5.65273  6.38588  6.83462  7.41598  7.80542  8.33243  8.61366  8.97078  9.46440  9.80628 10.28109 10.61374 11.07488 11.32343 11.64912 12.09928 12.41088 12.85805 13.60264 14.32732
  5.38412  5.88865  6.68496  7.50616  8.00580  8.64767  9.07476  9.65100  9.95835 10.34531 10.87508 11.24354 11.75097 12.10545 12.59985 12.86688 13.20576 13.68178 14.01113 14.47151 15.25544 16.00017
  6.21481  6.77723  7.65980  8.56191  9.10627  9.80408 10.26582 10.88560 11.21394 11.62597 12.18973 12.58099 13.12066 13.49367 14.00976 14.29448 14.65511 15.14588 15.48962 15.96683 16.75970 17.53597
  7.01360  7.63087  8.59265  9.57049 10.15625 10.90433 11.39762 12.05642 12.40552 12.84155 13.43803 13.85002 14.41421 14.80445 15.34313 15.63049 15.99841 16.51010 16.86501 17.34827 18.15836 18.92241
  7.78593  8.45461  9.49390 10.54047 11.16437 11.95886 12.48437 13.18195 13.54944 14.00659 14.63142 15.05852 15.64324 16.04502 16.59820 16.89671 17.27354 17.78548 18.14418 18.62491 19.44819 20.20840
  8.53789  9.25825 10.36709 11.47457 12.14028 12.98354 13.53714 14.26964 14.65342 15.13084 15.77618 16.21996 16.81969 17.23097 17.79169 18.09223 18.46972 18.98308 19.34329 19.82900 20.60881 21.31560
  9.27592 10.04253 11.21115 12.38820 13.09380 13.98331 14.56200 15.32331 15.72187 16.21704 16.88107 17.32926 17.93802 18.35566 18.92299 19.22062 19.59793 20.10872 20.45460 20.91296 21.62779
  9.99925 10.80519 12.03342 13.28698 14.02978 14.95866 15.56104 16.34864 16.75902 17.26450 17.93993 18.39608 19.01126 19.42674 19.98400 20.27742 20.63906 21.11938 21.44081 21.85297
 10.70436 11.53623 12.85001 14.17300 14.94948 15.91434 16.53599 17.34414 17.76169 18.27447 18.95447 19.41200 20.02158 20.42771 20.96175 21.23634 21.56619 21.98725
 11.37643 12.26197 13.65914 15.04722 15.85419 16.84850 17.48494 18.30706 18.73028 19.24534 19.91990 20.36790 20.95185 21.33396 21.81509 22.04849
 12.03789 12.99017 14.46464 15.90979 16.74156 17.76062 18.40604 19.23517 19.65507 20.16616 20.82414 21.24790 21.78009 22.10502
 12.70682 13.71843 15.26310 16.75739 17.61073 18.64595 19.29583 20.11957 20.53232 21.02390 21.63573 22.00763
 13.37996 14.44645 16.05510 17.59113 18.46040 19.50260 20.14756 20.94919 21.33844 21.78730
 14.05637 15.17360 16.83915 18.40845 19.28492 20.32116 20.94873 21.69809 22.04163
 14.73455 15.89730 17.61321 19.20583 20.08088 21.09020 21.67611
 15.41473 16.61702 18.37496 19.97608 20.83536 21.78345
 16.09428 17.33264 19.12042 20.71318 21.53256
 16.77048 18.04136 19.84651 21.40083 22.13851
 17.44426 18.73902 20.54693 22.01100
 18.11304 19.42418 21.20869
 18.77171 20.09291 21.81175
 19.42436 20.73750
 20.06000 21.34742
 20.67466 21.90134
 21.26291
 21.80295
 24.53253 22 22 22 22 22 22 22 22 22 22 21 20 17 15 13 12 10  9  7  6  5  5  4  3  3  3  2  2  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.54448  2.83732  3.31621  3.83232  4.15713  4.58650  4.87939  5.28300  5.50074  5.78031  6.17194  6.44750  6.83405  7.10821  7.49301  7.70290  7.97555  8.35936  8.62812  9.00633  9.64498 10.29360
  3.67330  4.04964  4.65626  5.29472  5.68994  6.20442  6.55124  7.02436  7.27851  7.60244  8.04883  8.36279  8.80106  9.10840  9.54110  9.77673 10.07885 10.50042 10.80239 11.21629 11.91428 12.62694
  4.64955  5.09616  5.80674  6.54509  6.99664  7.58150  7.97313  8.50302  8.78559  9.14392  9.63920  9.98328 10.45958 10.79569 11.26256 11.51629 11.83859 12.28834 12.60621 13.05264 13.80923 14.54625
  5.55079  6.06035  6.86496  7.69187  8.19419  8.83907  9.26855  9.84826 10.15739 10.54615 11.07955 11.45034 11.96151 12.31874 12.81445 13.08574 13.43298 13.90812 14.24004 14.71294 15.50753 16.28343
  6.40518  6.97427  7.86374  8.77135  9.31930 10.02166 10.48705 11.10978 11.44018 11.85670 12.42316 12.81677 13.35769 13.73335 14.25829 14.54426 14.90466 15.40319 15.76181 16.24979 17.07905 17.86234
  7.22754  7.84982  8.82022  9.80474 10.39522 11.14764 11.64441 12.30845 12.65944 13.09830 13.69808 14.11246 14.68174 15.07749 15.62877 15.92214 16.30053 16.81682 17.17691 17.68111 18.51400 19.30716
  8.02294  8.69812  9.74497 10.80061 11.43115 12.23007 12.75621 13.45783 13.82839 14.29143 14.92091 15.35387 15.94860 16.35976 16.92582 17.23109 17.61691 18.15243 18.52478 19.03161 19.86325 20.68375
  8.79759  9.52319 10.64415 11.76512 12.43046 13.27675 13.83363 14.57227 14.96127 15.44563 16.10190 16.55025 17.16587 17.58885 18.16615 18.47779 18.87252 19.41061 19.79136 20.30231 21.13722 21.96367
  9.55585 10.33055 11.51866 12.69904 13.40464 14.29935 14.88350 15.65517 16.05997 16.56317 17.24296 17.70736 18.33458 18.76703 19.35611 19.67077 20.07200 20.61499 20.98553 21.49671 22.33564 23.11983
 10.30059 11.12170 12.36762 13.61499 14.36032 15.29907 15.90821 16.71124 17.12835 17.64829 18.34665 18.82104 19.45841 19.89601 20.49139 20.80902 21.20925 21.74855 22.12033 22.61718 23.41528 24.10051
 11.03466 11.89250 13.19641 14.51899 15.30135 16.27981 16.91193 17.73911 18.16987 18.70148 19.41329 19.89386 20.54073 20.98462 21.57659 21.88934 22.27804 22.80916 23.15544 23.62157 24.33163
 11.74946 12.63570 14.02053 15.41181 16.22712 17.24125 17.89244 18.74125 19.18123 19.72282 20.44186 20.92604 21.57437 22.01118 22.58880 22.89455 23.26638 23.75324 24.07082 24.46383
 12.43848 13.37140 14.83995 16.29463 17.14026 18.18478 18.85218 19.71727 20.16378 20.71047 21.43006 21.91430 22.54918 22.97106 23.52590 23.80209 24.13918
 13.11135 14.10904 15.65577 17.16596 18.03831 19.10893 19.78857 20.66628 21.11538 21.66090 22.37249 22.84257 23.44776 23.84049 24.32804
 13.79086 14.84762 16.46495 18.02720 18.92201 20.01116 20.70083 21.58224 22.02715 22.56330 23.25290 23.69314 24.24039
 14.47437 15.58718 17.26888 18.87684 19.78887 20.89280 21.58593 22.45731 22.89189 23.40535 24.04140 24.42475
 15.16129 16.32446 18.06513 19.71118 20.63707 21.74647 22.43127 23.27947 23.68965 24.15575
 15.85077 17.06083 18.85378 20.53045 21.46268 22.56538 23.23068 24.02280 24.38200
 16.54185 17.79412 19.63327 21.33164 22.26220 23.33602 23.95999
 17.23244 18.52460 20.40070 22.10858 23.02473 24.03831
 17.92237 19.24899 21.15558 22.85439 23.73335
 18.60994 19.96687 21.89147 23.55615 24.35921
 19.29457 20.67711 22.60425 24.18991
 19.97343 21.37536 23.28490
 20.64669 22.05792 23.91466
 21.30964 22.72000 24.46836
 21.96237 23.35320
 22.59890 23.94333
 23.21130 24.46472
 23.78826
 24.31113
 27.11264 22 22 22 22 22 22 22 22 22 22 22 22 21 19 17 15 13 12 10  9  8  7  6  5  4  4  3  3  2  2  2  1  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.63173  2.92803  3.41282  3.93369  4.26069  4.69319  4.98833  5.39549  5.61575  5.89746  6.28939  6.56794  6.96021  7.23617  7.62383  7.83579  8.10821  8.49523  8.77105  9.15736  9.80287 10.47098
  3.79018  4.17082  4.78158  5.42411  5.82069  6.33975  6.68935  7.16563  7.42178  7.74744  8.19776  8.51419  8.95644  9.26865  9.70273  9.93682 10.24023 10.66779 10.96467 11.38914 12.10319 12.81255
  4.79174  5.24263  5.95799  6.69982  7.15415  7.74194  8.13610  8.66827  8.95289  9.31311  9.81093 10.15927 10.64262 10.98101 11.45045 11.70475 12.03401 12.49115 12.81539 13.26528 14.03389 14.78253
  5.71793  6.23185  7.04054  7.87135  8.37561  9.02453  9.45647 10.03824 10.34838 10.74036 11.27897 11.65438 12.17214 12.53438 13.03346 13.30684 13.65625 14.13854 14.48477 14.96171 15.76608 16.56662
  6.59633  7.16795  8.06277  8.97478  9.52529 10.23056 10.69712 11.32342 11.65749 12.07614 12.64966 13.04598 13.59707 13.98060 14.51193 14.79632 15.16601 15.67120 16.03176 16.52255 17.35797 18.16809
  7.44159  8.06804  9.04298 10.03142 10.62586 11.38058 11.88086 12.54883 12.90277 13.34490 13.95111 14.36996 14.94882 15.34818 15.89967 16.20064 16.58289 17.11611 17.48355 17.99983 18.84668 19.69186
  8.25998  8.93873  9.99081 11.05138 11.68415 12.48872 13.01901 13.72471 14.09680 14.56450 15.20252 15.64307 16.24531 16.66108 17.23748 17.54891 17.94461 18.48709 18.86104 19.39091 20.27424 21.12367
  9.05804  9.78642 10.91232 12.04164 12.71094 13.56101 14.11880 14.86107 15.25236 15.74317 16.40797 16.86433 17.49170 17.92295 18.51778 18.83731 19.24255 19.79593 20.18322 20.72233 21.60608 22.46625
  9.83702 10.61650 11.81135 13.00343 13.70984 14.60330 15.19025 15.96897 16.37666 16.88677 17.57539 18.04933 18.69366 19.13796 19.74841 20.07675 20.49004 21.06007 21.44917 21.99368 22.89260 23.75625
 10.60220 11.43040 12.69078 13.94066 14.68437 15.62458 16.23779 17.04875 17.47274 17.99923 18.71067 19.19699 19.85806 20.31143 20.93847 21.27293 21.69095 22.26724 22.65836 23.20122 24.08094 24.93497
 11.35743 12.22861 13.54857 14.86200 15.64385 16.62698 17.26566 18.10515 18.54351 19.08581 19.81689 20.31520 20.99027 21.45479 22.08698 22.42279 22.84266 23.41381 23.80853 24.35435 25.22124 26.00403
 12.10141 13.01072 14.38580 15.77067 16.59019 17.61252 18.27392 19.13902 19.58995 20.14586 20.89428 21.39864 22.08669 22.55397 23.18283 23.51863 23.94132 24.51005 24.88810 25.40853 26.23672 26.93166
 12.83039 13.76941 15.21782 16.67196 17.52444 18.58173 19.26356 20.15124 20.61216 21.18125 21.93913 22.45168 23.14123 23.60659 24.23511 24.56708 24.98144 25.52447 25.89182 26.37265 27.06664
 13.53993 14.51419 16.04631 17.56336 18.44599 19.53521 20.23432 21.14069 21.60824 22.18580 22.95113 23.46490 24.15145 24.61392 25.22683 25.54259 25.93374 26.44010 26.76053
 14.22273 15.26157 16.86939 18.44614 19.35531 20.47467 21.18635 22.10699 22.57988 23.16038 23.92868 24.43960 25.11236 25.55680 26.13527 26.42224 26.76660
 14.91157 16.01021 17.69024 19.31771 20.25216 21.39530 22.11959 23.04884 23.52376 24.10382 24.86037 25.35559 25.99739 26.40686 26.91678
 15.60331 16.75763 18.50616 20.18101 21.13580 22.29692 23.02920 23.96155 24.43448 25.00405 25.73449 26.19924 26.77867
 16.30062 17.50652 19.31552 21.03276 22.00429 23.17843 23.91219 24.83646 25.29924 25.84828 26.52697 26.93779
 16.99973 18.25451 20.11858 21.87300 22.85710 24.03412 24.76122 25.66491 26.10298 26.60942
 17.70065 18.99934 20.91424 22.69874 23.68911 24.85984 25.57305 26.42393 26.81710
 18.40309 19.74199 21.70163 23.50659 24.49722 25.64614 26.32165 27.07622
 19.10467 20.48152 22.47885 24.29404 25.27391 26.37240 26.97634
 19.80606 21.21737 23.24372 25.05563 26.00589 27.00627
 20.50583 21.94600 23.99260 25.78021 26.67110
 21.20215 22.66772 24.72377 26.45124
 21.89349 23.37960 25.42741 27.03768
 22.57989 24.07885 26.09409
 23.26048 24.76208 26.70207
 23.92984 25.42375
 24.58475 26.05285
 25.22527 26.63404
 25.84018
 26.41779
 26.93640
 29.96410 22 22 22 22 22 22 22 22 22 22 22 22 22 22 21 19 18 16 14 12 11 10  8  7  6  5  5  4  3  3  3  2  2  2  2  1  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.71971  3.02010  3.51027  4.03629  4.36560  4.80166  5.09920  5.50795  5.72931  6.01202  6.40989  6.69073  7.08210  7.36043  7.75012  7.96385  8.23766  8.62031  8.90142  9.29325  9.95254 10.61395
  3.90613  4.29103  4.90711  5.55425  5.95291  6.47407  6.82584  7.30399  7.56114  7.88797  8.34403  8.65986  9.10257  9.41436  9.85140 10.09170 10.39929 10.82492 11.12676 11.55211 12.26917 12.98118
  4.93417  5.38783  6.10832  6.85458  7.31041  7.89936  8.29562  8.83137  9.11785  9.47890  9.97927 10.32813 10.81492 11.15722 11.63120 11.88998 12.21578 12.67875 12.99782 13.45684 14.21890 14.98595
  5.88382  6.40100  7.21367  8.04780  8.55405  9.20583  9.64022 10.22420 10.53617 10.92733 11.46968 11.84422 12.36829 12.72907 13.23719 13.51202 13.86000 14.34409 14.68733 15.16793 15.98440 16.78062
  6.78566  7.36031  8.25880  9.17501  9.72658 10.43431 10.90323 11.53289 11.86626 12.28870 12.86598 13.26646 13.82072 14.20588 14.73674 15.02266 15.39067 15.90175 16.26142 16.75851 17.60615 18.42270
  7.65255  8.28248  9.26184 10.25297 10.84871 11.60839 12.11134 12.78270 13.13825 13.58441 14.19673 14.61783 15.20070 15.60432 16.15883 16.46353 16.84795 17.38320 17.75988 18.28353 19.14477 20.00640
  8.49366  9.17636 10.23259 11.29612 11.93200 12.74113 13.27390 13.98376 14.36050 14.82936 15.47239 15.91370 16.51672 16.93772 17.52136 17.83637 18.23591 18.79139 19.17389 19.71342 20.62420 21.51502
  9.31275 10.04464 11.17571 12.30861 12.98305 13.83739 14.39903 15.14686 15.53954 16.03160 16.70115 17.16105 17.79024 18.23033 18.83122 19.15047 19.55815 20.14057 20.54298 21.08728 22.02077 22.92794
 10.11345 10.89575 12.09787 13.29664 14.00703 14.90591 15.49458 16.27567 16.68682 17.19911 17.89599 18.37387 19.02718 19.47569 20.09514 20.42937 20.85593 21.44491 21.84738 22.41742 23.35403 24.27819
 10.90022 11.73116 13.00083 14.26101 15.00583 15.94631 16.56396 17.37994 17.80750 18.34054 19.06194 19.55686 20.22922 20.68911 21.32199 21.66443 22.10213 22.69998 23.12155 23.68929 24.63321 25.56329
 11.67561 12.55288 13.88630 15.20323 15.98273 16.96892 17.61118 18.45873 18.90217 19.45433 20.19744 20.70646 21.39754 21.86730 22.51753 22.86219 23.30567 23.91851 24.33715 24.92090 25.87230 26.78782
 12.44035 13.36174 14.75248 16.12958 16.94784 17.97622 18.64184 19.51884 19.97770 20.54506 21.30636 21.82529 22.52957 23.01387 23.67336 24.02419 24.47295 25.08553 25.50757 26.09090 27.03123 27.90737
 13.19650 14.15483 15.59919 17.04657 17.90095 18.96722 19.65648 20.56021 21.02982 21.61119 22.39148 22.91948 23.63534 24.12337 24.78878 25.14952 25.59446 26.21000 26.63006 27.19943 28.10493 28.93750
 13.93869 14.93222 16.44074 17.95468 18.84247 19.94424 20.65309 21.57960 22.06166 22.65495 23.44953 23.98647 24.71065 25.20512 25.86984 26.22457 26.66815 27.26777 27.68633 28.23602 29.09293 29.80881
 14.66564 15.68678 17.27710 18.85578 19.77348 20.90789 21.63508 22.58296 23.07504 23.68048 24.48187 25.02369 25.75480 26.24729 26.91000 27.25730 27.69818 28.27719 28.67116 29.17226 29.90040
 15.36820 16.44295 18.11074 19.74728 20.69459 21.85814 22.60262 23.56924 24.06502 24.67565 25.48704 26.03046 26.75947 27.24638 27.89092 28.23051 28.64789 29.19341 29.53960
 16.06407 17.20138 18.94137 20.63145 21.60442 22.79456 23.55465 24.53279 25.03340 25.64776 26.46023 27.00088 27.71485 28.18878 28.80309 29.11928 29.49424 29.95359
 16.76654 17.95840 19.76665 21.50837 22.50384 23.71564 24.48627 25.47406 25.97716 26.59177 27.39623 27.92412 28.61125 29.05645 29.60675 29.87407
 17.47240 18.71793 20.58767 22.37588 23.39081 24.62240 25.39856 26.38989 26.89340 27.50061 28.28163 28.78703 29.41948 29.80490
 18.18156 19.47633 21.40455 23.23320 24.26514 25.50955 26.28930 27.27450 27.76867 28.35843 29.10114 29.55662
 18.89372 20.23412 22.21598 24.07886 25.12460 26.37556 27.15210 28.11960 28.59736 29.15185 29.80957
 19.60568 20.98902 23.02077 24.91362 25.96632 27.21580 27.98005 28.91188 29.35234 29.83974
 20.31790 21.74254 23.81790 25.73488 26.78894 28.02450 28.76087 29.61858
 21.03019 22.49181 24.60707 26.53635 27.58599 28.78558 29.47088
 21.74143 23.23900 25.38453 27.31757 28.34940 29.47893
 22.45290 23.97959 26.15114 28.07082 29.06112
 23.16161 24.71434 26.89958 28.78536 29.69885
 23.86633 25.44094 27.62870 29.44109
 24.56649 26.15978 28.33115
 25.26240 26.86374 28.99495
 25.94883 27.55278 29.59823
 26.62631 28.21879
 27.29063 28.85365
 27.93930 29.44266
 28.56306 29.95689
 29.15228
 29.68973
 33.11545 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 21 20 18 17 15 13 12 10  9  8  7  6  5  5  4  3  3  3  2  2  2  2  1  1  1  0  0  0  0  0  0  0  0  0  0
  2.80840  3.11238  3.60786  4.13818  4.47027  4.90849  5.20658  5.61767  5.84166  6.12633  6.52533  6.80685  7.20309  7.47997  7.87501  8.09007  8.36493  8.75686  9.03304  9.41996 10.08624 10.75340
  4.02486  4.41257  5.03266  5.68247  6.08349  6.60710  6.95958  7.44006  7.69932  8.02676  8.48291  8.80025  9.24714  9.55954 10.00133 10.24080 10.54743 10.98078 11.28069 11.70496 12.43453 13.15137
  5.07720  5.53452  6.25803  7.00658  7.46432  8.05687  8.45319  8.99026  9.27801  9.64179 10.14281 10.49330 10.97977 11.32277 11.79762 12.05766 12.39066 12.85554 13.17679 13.63410 14.39873 15.15267
  6.05024  6.57079  7.38664  8.22378  8.73155  9.38460  9.81886 10.40579 10.71922 11.11408 11.65654 12.03356 12.55747 12.92207 13.42719 13.70433 14.05565 14.55158 14.89921 15.37637 16.19642 16.98219
  6.97392  7.55243  8.45458  9.37231  9.92616 10.63422 11.10520 11.73707 12.07259 12.49512 13.07613 13.47644 14.03114 14.41654 14.95186 15.24197 15.61073 16.12636 16.48857 17.00086 17.85236 18.68470
  7.86250  8.49648  9.47924 10.47328 11.06964 11.83131 12.33507 13.00741 13.36430 13.81301 14.42507 14.84929 15.43453 15.83968 16.40147 16.70819 17.09217 17.63833 18.01409 18.52941 19.41737 20.27375
  8.72555  9.41128 10.47129 11.53751 12.17398 12.98427 13.51900 14.23038 14.60670 15.07833 15.72256 16.16733 16.77717 17.19957 17.78806 18.10516 18.51340 19.07558 19.46825 20.01037 20.91361 21.80329
  9.56665 10.30291 11.43616 12.57152 13.24641 14.10397 14.66700 15.41468 15.80956 16.30457 16.97693 17.44269 18.07788 18.51801 19.12476 19.45302 19.86990 20.46147 20.85987 21.43206 22.34909 23.28058
 10.39052 11.17424 12.37975 13.58130 14.29453 15.19474 15.78496 16.56772 16.98013 17.49577 18.19649 18.67862 19.33953 19.79911 20.42709 20.76767 21.19360 21.79363 22.21321 22.78422 23.74885 24.69842
 11.19745 12.03036 13.30475 14.57009 15.31662 16.25924 16.87551 17.69312 18.12178 18.65929 19.38765 19.88670 20.57154 21.04144 21.69161 22.03914 22.48547 23.09609 23.51822 24.09677 25.07161 26.03333
 11.99208 12.87163 14.21323 15.53848 16.31835 17.30144 17.94429 18.79588 19.24216 19.79834 20.55014 21.06805 21.76917 22.25334 22.91756 23.27687 23.72418 24.34803 24.78086 25.36933 26.36129 27.32864
 12.77616 13.70133 15.10737 16.48793 17.30072 18.32716 18.99661 19.87882 20.33935 20.91429 21.68968 22.21889 22.94162 23.43667 24.11186 24.47389 24.93983 25.56814 26.01481 26.61425 27.60442 28.57426
 13.55190 14.51957 15.98450 17.42073 18.27109 19.33758 20.03129 20.94171 21.41706 22.00879 22.80693 23.34832 24.08639 24.58715 25.28040 25.64957 26.11789 26.76163 27.20825 27.81324 28.80980 29.75974
 14.31857 15.32686 16.84324 18.34348 19.23011 20.33614 21.05168 21.99114 22.47813 23.08414 23.90029 24.45312 25.20382 25.71629 26.40902 26.78684 27.25601 27.90287 28.35176 28.95793 29.93765 30.86378
 15.07547 16.11917 17.69154 19.26064 20.18022 21.32120 22.05799 23.02222 23.52188 24.14171 24.97083 25.53266 26.29242 26.80959 27.51396 27.88885 28.35838 29.01391 29.45892 30.05824 31.02248 31.88662
 15.82138 16.89226 18.53814 20.17023 21.11993 22.29579 23.05181 24.03803 24.54937 25.17975 26.01908 26.59003 27.35734 27.87731 28.58430 28.95712 29.42522 30.06700 30.50842 31.09227 31.99678 32.79113
 16.54893 17.65647 19.38000 21.07159 22.05213 23.25903 24.03150 25.03857 25.55764 26.19885 27.05098 27.62471 28.39193 28.91224 29.61442 29.98868 30.45504 31.07710 31.49081 32.04395 32.85143
 17.25399 18.42317 20.21999 21.96846 22.97278 24.21096 24.99776 26.02085 26.54741 27.19593 28.05673 28.63210 29.39496 29.91443 30.60330 30.96697 31.41340 32.00199 32.38512 32.86799
 17.96336 19.19121 21.05630 22.85585 23.88613 25.15004 25.95117 26.98713 27.51901 28.17015 29.03091 29.60114 30.36393 30.87331 31.53892 31.88091 32.29537 32.82111
 18.67764 19.95967 21.88812 23.73674 24.79074 26.07466 26.88735 27.93344 28.47057 29.12300 29.97647 30.54106 31.28572 31.76926 32.39062 32.69554 33.04985
 19.39498 20.72699 22.71671 24.61021 25.68426 26.98643 27.80675 28.85855 29.39235 30.04067 30.88177 31.43126 32.13519 32.57839 33.10864
 20.11567 21.49550 23.54146 25.47510 26.56614 27.88295 28.70840 29.75871 30.28840 30.92540 31.73835 32.25565 32.87983
 20.83830 22.26217 24.35939 26.33058 27.43502 28.76244 29.58951 30.62784 31.14669 31.75803 32.51648 32.96688
 21.55981 23.02755 25.17354 27.17595 28.29139 29.62020 30.44088 31.45536 31.95100 32.51817
 22.28450 23.79019 25.98153 28.00793 29.12887 30.45322 31.25764 32.22545 32.67459
 23.00763 24.54988 26.78190 28.82817 29.94846 31.25335 32.02372 32.90418
 23.73030 25.30843 27.57416 29.63139 30.74251 32.00441 32.71544
 24.45202 26.06114 28.35673 30.41264 31.50254 32.68679
 25.17214 26.80969 29.12570 31.16785 32.21463
 25.88995 27.55101 29.87926 31.88510 32.85004
 26.60378 28.28658 30.61497 32.54566
 27.31482 29.01144 31.32586
 28.01953 29.72399 32.00120
 28.71487 30.42306 32.62137
 29.40431 31.10277
 30.08251 31.75507
 30.74324 32.36824
 31.38548 32.91730
 31.99969
 32.57230
 33.07419
 36.59824 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 21 20 19 18 16 14 13 12 10  9  8  7  6  5  5  4  4  3  3  3  2  2  2  2  1  1  0  0  0  0  0  0  0
  2.89813  3.20614  3.70634  4.24077  4.57530  5.01629  5.31742  5.73081  5.95464  6.24040  6.64076  6.92254  7.31659  7.59840  7.99280  8.20985  8.48922  8.88098  9.15675  9.54232 10.22116 10.89913
  4.14287  4.53397  5.15821  5.81184  6.21482  6.74020  7.09457  7.57670  7.83613  8.16512  8.62089  8.94122  9.38708  9.70163 10.14365 10.38533 10.69450 11.13079 11.43900 11.86989 12.59126 13.32522
  5.21946  5.68055  6.40821  7.16024  7.61871  8.21266  8.60991  9.14785  9.43600  9.80021 10.30349 10.65517 11.14609 11.48907 11.96443 12.22639 12.55916 13.02442 13.35404 13.81990 14.60123 15.38875
  6.21630  6.73865  7.55870  8.39827  8.90703  9.56189  9.99815 10.58619 10.89942 11.29518 11.83857 12.21554 12.74114 13.10845 13.61925 13.89860 14.25141 14.74775 15.09688 15.58291 16.40786 17.22775
  7.16115  7.74242  8.64756  9.56808 10.12248 10.83287 11.30401 11.93732 12.27316 12.69730 13.27733 13.67819 14.23721 14.62603 15.16294 15.45460 15.83072 16.35214 16.71734 17.23345 18.09187 18.95737
  8.07259  8.70818  9.69371 10.68983 11.28707 12.04907 12.55370 13.22839 13.58489 14.03353 14.64598 15.07165 15.65918 16.06691 16.63106 16.93661 17.32726 17.87335 18.25282 18.78529 19.69294 20.58038
  8.95587  9.64409 10.70565 11.77322 12.41204 13.22282 13.75776 14.47032 14.84835 15.32108 15.96556 16.41153 17.02290 17.44995 18.04416 18.36683 18.77767 19.33875 19.73507 20.28186 21.20527 22.12750
  9.81847 10.55612 11.69184 12.82847 13.50594 14.36260 14.92704 15.67794 16.07465 16.56964 17.24358 17.70993 18.34789 18.79075 19.40758 19.73916 20.16716 20.75629 21.16338 21.72459 22.67867 23.63654
 10.66292 11.44939 12.65582 13.85920 14.57252 15.47520 16.06742 16.85283 17.26654 17.78373 18.48758 18.97006 19.63448 20.09673 20.73144 21.07700 21.51305 22.11214 22.53933 23.12935 24.10346 25.08098
 11.49280 12.32608 13.60062 14.86909 15.61793 16.56207 17.17958 17.99952 18.43065 18.96682 19.69910 20.20017 20.88334 21.36111 22.01191 22.37045 22.82274 23.43906 23.87125 24.47004 25.47660 26.48492
 12.30864 13.18808 14.52966 15.85934 16.64276 17.62759 18.27058 19.12169 19.56895 20.12811 20.88227 21.40215 22.10889 22.60159 23.27465 23.63420 24.09975 24.73124 25.16597 25.78425 26.80980 27.81327
 13.11334 14.03785 15.44565 16.83357 17.64844 18.67255 19.34175 20.22564 20.69035 21.26737 22.04760 22.58074 23.30828 23.81340 24.50451 24.87635 25.34548 25.98550 26.43791 27.05636 28.10080 29.12257
 13.90681 14.87785 16.34786 17.79117 18.63819 19.70230 20.39598 21.31240 21.78905 22.38372 23.18630 23.73537 24.48310 24.99857 25.70160 26.08145 26.56468 27.21192 27.67169 28.30367 29.35419 30.37205
 14.69475 15.70765 17.23641 18.73261 19.61490 20.71999 21.43847 22.38122 22.87485 23.48534 24.31063 24.87024 25.63765 26.16154 26.88074 27.26109 27.74928 28.42150 28.87850 29.51940 30.58271 31.59248
 15.47246 16.52685 18.11078 19.66360 20.58075 21.72605 22.46572 23.43833 23.94551 24.57170 25.41461 25.98853 26.76708 27.30588 28.03394 28.42126 28.91616 29.58229 30.04996 30.69000 31.75261 32.76508
 16.24323 17.33451 18.96867 20.58786 21.53664 22.71850 23.48200 24.48005 24.99854 25.64058 26.49871 27.08172 27.87547 28.42039 29.15515 29.55069 30.04790 30.73059 31.18912 31.83910 32.89255 33.87699
 17.00487 18.12841 19.82314 21.50533 22.48614 23.70384 24.48659 25.50709 26.03568 26.69046 27.56419 28.15549 28.96102 29.50831 30.25400 30.64826 31.15288 31.82947 32.29760 32.93940 33.97701 34.94717
 17.75340 18.90389 20.67441 22.41679 23.42716 24.67727 25.47841 26.51960 27.05942 27.72305 28.61275 29.21411 30.02711 30.58322 31.32631 31.72762 32.22475 32.89658 33.35904 33.98809 34.99684 35.89031
 18.48252 19.67921 21.52345 23.32347 24.36140 25.64202 26.45814 27.51966 28.06740 28.74467 29.64469 30.25147 31.06753 31.61967 32.36656 32.76192 33.25498 33.91385 34.36551 34.97062 35.92208
 19.20122 20.45601 22.36957 24.22254 25.28821 26.59427 27.42739 28.50510 29.06203 29.74557 30.65265 31.26301 32.07887 32.62782 33.37012 33.75914 34.24122 34.88501 35.31970 35.87223
 19.92319 21.23379 23.21179 25.11607 26.20599 27.53725 28.38330 29.47681 30.03826 30.72843 31.64086 32.25147 33.06264 33.60951 34.33004 34.70641 35.16761 35.76390 36.14544
 20.64946 22.00961 24.05171 26.00353 27.11469 28.47013 29.32687 30.43135 30.99653 31.69016 32.60170 33.20653 34.00983 34.53971 35.22958 35.58451 36.00559 36.51514
 21.37679 22.78652 24.88753 26.88403 28.01465 29.38927 30.25596 31.36708 31.93575 32.62695 33.53224 34.12733 34.90490 35.40751 36.04538 36.35319
 22.10668 23.56427 25.72012 27.75729 28.90634 30.29908 31.17104 32.28522 32.85194 33.53701 34.42629 34.99850 35.73079 36.18540
 22.83832 24.34074 26.54889 28.62403 29.78711 31.19182 32.06829 33.18070 33.74111 34.41228 35.26683 35.80476 36.44895
 23.57196 25.11519 27.37382 29.48054 30.65679 32.06813 32.94497 34.04643 34.59299 35.23787 36.02959 36.49706
 24.30460 25.88845 28.19215 30.32757 31.51345 32.92589 33.79564 34.86909 35.39056 35.99223
 25.04012 26.66004 29.00534 31.16449 32.35530 33.75936 34.61099 35.63984 36.11776
 25.77288 27.42826 29.81096 31.98789 33.17758 34.56184 35.38279 36.32478
 26.50659 28.19312 30.60874 32.79545 33.97721 35.32313 36.08618
 27.23889 28.95578 31.39785 33.58556 34.74710 36.01956
 27.96931 29.71290 32.17592 34.35057 35.47354
 28.69639 30.46449 32.94006 35.08281 36.13610
 29.41971 31.20864 33.68880 35.76726
 30.14162 31.94545 34.41470 36.37755
 30.85724 32.67055 35.11086
 31.56754 33.38378 35.76591
 32.26820 34.08295 36.35300
 32.96123 34.75828
 33.64256 35.40507
 34.30661 36.00517
 34.95000 36.53389
 35.56177
 36.13012
 40.44731 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 21 20 19 18 16 14 13 12 11 10  9  7  7  6  5  5  4  4  3  3  3  2  2  2  2  1  1  1  0  0
  2.98896  3.29976  3.80410  4.34203  4.67865  5.12183  5.42447  5.83890  6.06342  6.35060  6.75127  7.03510  7.42979  7.71037  8.10653  8.32398  8.60247  8.99371  9.27792  9.67535 10.33345 11.00130
  4.26038  4.65515  5.28278  5.93845  6.34298  6.86981  7.22352  7.70738  7.96780  8.29684  8.75490  9.07574  9.52444  9.83931 10.27686 10.51537 10.82325 11.25944 11.56300 11.99568 12.72654 13.45333
  5.36130  5.82513  6.55514  7.30938  7.76860  8.36299  8.76143  9.29932  9.58706  9.95238 10.45695 10.80812 11.29671 11.63727 12.11506 12.37669 12.70727 13.17449 13.50117 13.96143 14.75092 15.52503
  6.38046  6.90575  7.72769  8.56832  9.07723  9.73160 10.16706 10.75653 11.06982 11.46619 12.00926 12.38518 12.91058 13.27593 13.78520 14.05945 14.41017 14.90742 15.26737 15.75064 16.57052 17.38165
  7.34829  7.93189  8.83793  9.75867 10.31265 11.02330 11.49414 12.12630 12.46306 12.88609 13.46529 13.86940 14.42343 14.81111 15.34633 15.63821 16.01480 16.53477 16.89876 17.41459 18.27891 19.12798
  8.28002  8.91763  9.90398 10.90003 11.49798 12.25922 12.76262 13.43529 13.79247 14.24123 14.85644 15.28268 15.86978 16.27550 16.84112 17.14513 17.53794 18.08145 18.47214 19.00527 19.89081 20.76476
  9.18441  9.87346 10.93692 12.00446 12.64128 13.45186 13.98597 14.69798 15.07494 15.54761 16.19480 16.64157 17.25813 17.68605 18.27595 18.59566 19.00805 19.57797 19.96843 20.51941 21.44813 22.35932
 10.06676 10.80657 11.94244 13.07814 13.75312 14.61049 15.17430 15.92360 16.32021 16.81573 17.49097 17.95875 18.59912 19.04410 19.66265 19.99601 20.42181 21.00898 21.41897 21.98810 22.94316 23.87881
 10.93220 11.72038 12.92673 14.12798 14.84127 15.74188 16.33293 17.11786 17.53190 18.04836 18.75418 19.23823 19.90715 20.37027 21.01100 21.35785 21.79273 22.39319 22.81961 23.41347 24.38168 25.34579
 11.78230 12.61740 13.89079 15.15666 15.90525 16.85051 17.46721 18.28434 18.71617 19.25375 19.98688 20.48918 21.18179 21.65694 22.31618 22.67168 23.12645 23.75122 24.18135 24.78419 25.77672 26.77303
 12.61907 13.49926 14.84054 16.16793 16.95171 17.93570 18.57855 19.42944 19.87566 20.43508 21.19510 21.71758 22.43007 22.92057 23.59720 23.96061 24.42906 25.06667 25.51546 26.13359 27.16920 28.15463
 13.44262 14.36779 15.77668 17.16385 17.97950 19.00415 19.67116 20.55233 21.01578 21.59443 22.37878 22.91640 23.64937 24.15418 24.85085 25.22574 25.70199 26.35742 26.81580 27.44414 28.51390 29.49408
 14.25575 15.22703 16.69895 18.14452 18.99150 20.05386 20.74484 21.65810 22.13735 22.73526 23.54157 24.09242 24.84621 25.36522 26.08153 26.46566 26.95864 27.61979 28.08088 28.72609 29.80080 30.84785
 15.06175 16.07692 17.60930 19.11054 19.98851 21.08907 21.80526 22.74862 23.24194 23.85556 24.68640 25.25586 26.02696 26.55606 27.29013 27.67631 28.17205 28.84963 29.32468 29.97654 31.06960 32.10406
 15.86021 16.91774 18.50882 20.06204 20.97203 22.11078 22.85169 23.82577 24.33072 24.96464 25.81434 26.39379 27.18836 27.72746 28.47142 28.86943 29.37001 30.06843 30.54228 31.19935 32.28847 33.33442
 16.65044 17.74957 19.39616 21.00107 21.94475 23.12304 23.88562 24.88511 25.40676 26.05666 26.92528 27.51821 28.32713 28.87651 29.63244 30.03486 30.55029 31.25677 31.74184 32.41312 33.49767 34.54052
 17.43395 18.57073 20.26928 21.93368 22.91094 24.12434 24.90990 25.93664 26.47087 27.13256 28.02358 28.62803 29.44626 30.00722 30.77615 31.18296 31.70340 32.41321 32.90266 33.57389 34.67736 35.71444
 18.20986 19.38222 21.13175 22.86105 23.86776 25.11851 25.92323 26.97603 27.52125 28.19668 29.10393 29.72169 30.55605 31.12444 31.89896 32.31301 32.83216 33.54734 34.04144 34.70917 35.79990 36.83538
 18.97791 20.17978 21.99183 23.78042 24.81895 26.10004 26.92384 28.00164 28.55844 29.24739 30.17193 30.79615 31.63944 32.21486 32.99913 33.41455 33.93687 34.66022 35.15392 35.82201 36.91333 37.92411
 19.73376 20.96347 22.84972 24.69616 25.76151 27.07646 27.91861 29.01464 29.58237 30.28488 31.22252 31.85345 32.70489 33.28641 34.06885 34.48954 35.01378 35.72905 36.21984 36.88616 37.96903 38.94529
 20.47074 21.74765 23.70487 25.60628 26.69840 28.04403 28.90495 30.01792 30.59368 31.30487 32.25254 32.89291 33.75227 34.33648 35.12618 35.54531 36.06638 36.77894 37.26580 37.92000 38.93931 39.85072
 21.20113 22.53365 24.55818 26.51097 27.63011 29.00259 29.87688 31.00823 31.59294 32.31402 33.26834 33.91356 34.77952 35.36249 36.14933 36.56684 37.08419 37.77712 38.24385 38.87275 39.83360
 21.93308 23.31890 25.40810 27.41035 28.55381 29.95129 30.83973 31.98793 32.57800 33.30431 34.26677 34.91262 35.77471 36.35982 37.13677 37.55029 38.05851 38.73190 39.17543 39.75054
 22.66726 24.10493 26.25576 28.30545 29.47087 30.89308 31.79206 32.95220 33.54804 34.27792 35.24525 35.89052 36.74754 37.32510 38.08928 38.48142 38.97165 39.59350 39.99879
 23.40513 24.89173 27.10009 29.19331 30.37937 31.82298 32.73314 33.90400 34.50057 35.23494 36.20329 36.84180 37.68641 38.24695 38.98460 39.35278 39.80068 40.34497
 24.14426 25.67673 27.94101 30.07515 31.28044 32.74173 33.66196 34.83913 35.43996 36.17184 37.12934 37.76029 38.58034 39.11722 39.79689 40.12671
 24.88557 26.46117 28.77952 30.95293 32.17482 33.65046 34.57568 35.75399 36.35512 37.08186 38.02431 38.63805 39.41347 39.90466
 25.63053 27.24614 29.61317 31.82249 33.05828 34.54588 35.47366 36.65203 37.24585 37.96045 38.87455 39.45295 40.15234
 26.37233 28.02912 30.44274 32.68320 33.93309 35.42608 36.35316 37.52092 38.10488 38.79985 39.65854 40.17467
 27.11804 28.81035 31.26789 33.53637 34.79430 36.29015 37.21093 38.35903 38.92336 39.57705 40.33950
 27.86297 29.59137 32.08768 34.37915 35.64206 37.13356 38.04306 39.15033 39.67841 40.25866
 28.60678 30.36919 32.90152 35.21102 36.47359 37.95240 38.83636 39.87698 40.33649
 29.35088 31.14462 33.70807 36.02991 37.28779 38.73628 39.57466
 30.09152 31.91672 34.50647 36.83256 38.07601 39.47049 40.23025
 30.83375 32.68443 35.29620 37.61506 38.83111 40.12894
 31.57265 33.44767 36.07464 38.37175 39.53973
 32.30769 34.20465 36.83909 39.09505 40.17308
 33.04073 34.95412 37.58661 39.76547
 33.76841 35.69528 38.31279 40.35287
 34.49117 36.42651 39.00729
 35.20800 37.14484 39.65844
 35.91846 37.84705 40.24054
 36.61700 38.52849
 37.30619 39.18171
 37.97868 39.78973
 38.63281 40.32969
 39.25776
 39.84175
 40.35981
 44.70118 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 21 21 20 18 17 15 14 13 12 10 10  8  7  7  6  5  5  4  4  3  3  3  2  2  2  2  1
  3.07952  3.39388  3.90260  4.44418  4.78231  5.22738  5.53042  5.94645  6.17263  6.46010  6.86328  7.14878  7.54718  7.82875  8.22701  8.44284  8.72741  9.11913  9.40156  9.79341 10.46679 11.14768
  4.37914  4.77620  5.40691  6.06556  6.47111  6.99943  7.35435  7.83948  8.09975  8.43009  8.89107  9.21360  9.66261  9.97508 10.41696 10.66116 10.96679 11.40329 11.71284 12.15184 12.88523 13.62168
  5.50454  5.96980  6.70172  7.45745  7.91741  8.51307  8.91169  9.45259  9.74167 10.10774 10.61054 10.95990 11.44869 11.79272 12.27203 12.53343 12.86650 13.34238 13.68326 14.13902 14.91583 15.68785
  6.54515  7.07230  7.89492  8.73684  9.24574  9.90150 10.33819 10.92755 11.24104 11.63732 12.18228 12.55958 13.08322 13.44796 13.96303 14.24212 14.60098 15.10146 15.45006 15.93815 16.76999 17.58784
  7.53323  8.11756  9.02546  9.94744 10.50170 11.21136 11.68346 12.31570 12.65214 13.07669 13.65994 14.06197 14.62208 15.01132 15.54975 15.84383 16.22293 16.74931 17.11580 17.62572 18.49545 19.34373
  8.48521  9.12442 10.11112 11.10769 11.70485 12.46690 12.96949 13.64440 14.00150 14.44983 15.06686 15.49290 16.08294 16.49167 17.05972 17.36689 17.76373 18.31280 18.69112 19.23254 20.13249 21.01022
  9.40987 10.10118 11.16301 12.23053 12.86763 13.67841 14.21294 14.92474 15.30207 15.77516 16.42001 16.86899 17.48772 17.91995 18.51329 18.83450 19.24545 19.81684 20.21044 20.77052 21.69725 22.64818
 10.31270 11.05388 12.18856 13.32420 13.99943 14.85648 15.41858 16.16821 16.56445 17.06082 17.73749 18.20475 18.84646 19.29483 19.91283 20.24979 20.67755 21.26813 21.68000 22.24928 23.22715 24.17991
 11.19746 11.98562 13.19129 14.39198 15.10585 16.00654 16.59626 17.38272 17.79589 18.31466 19.02121 19.50651 20.17369 20.63637 21.28065 21.62595 22.06546 22.67707 23.10452 23.69540 24.68776 25.66290
 12.06527 12.90243 14.17646 15.44111 16.18855 17.13177 17.74989 18.56715 18.99699 19.53633 20.27273 20.77800 21.46857 21.94801 22.61205 22.97050 23.42134 24.05344 24.49113 25.10152 26.12042 27.10108
 12.92244 13.80510 15.14512 16.47135 17.25301 18.23780 18.88103 19.73219 20.17927 20.73810 21.49848 22.01989 22.73322 23.22953 23.90742 24.27475 24.74182 25.39259 25.84891 26.47095 27.50818 28.53407
 13.76725 14.69370 16.09984 17.48615 18.30088 19.32496 19.99335 20.87595 21.33949 21.91830 22.70090 23.23873 23.97921 24.48547 25.18144 25.56047 26.04663 26.71271 27.17217 27.81072 28.87370 29.91049
 14.59992 15.57133 17.04098 18.48600 19.33345 20.39553 21.08755 22.00099 22.48079 23.07677 23.88670 24.43946 25.19628 25.71604 26.43848 26.82706 27.31882 28.00009 28.47440 29.12516 30.20810 31.26893
 15.42322 16.43912 17.97071 19.47259 20.35211 21.45236 22.16735 23.11110 23.60415 24.22057 25.05185 25.62097 26.39916 26.93297 27.66510 28.06679 28.56985 29.26597 29.75348 30.41445 31.51106 32.59137
 16.23950 17.29708 18.89101 20.44679 21.35607 22.49363 23.23172 24.20363 24.71400 25.34565 26.20059 26.79025 27.58282 28.12527 28.87777 29.28427 29.80010 30.50794 30.99451 31.66334 32.79525 33.88791
 17.04846 18.14918 19.80208 21.40990 22.34888 23.52282 24.28407 25.28533 25.81017 26.45830 27.33520 27.93509 28.74669 29.30199 30.07031 30.48340 31.00526 31.72652 32.21474 32.90126 34.04758 35.13365
 17.85182 18.99272 20.70072 22.35967 23.32986 24.54220 25.32488 26.35480 26.88863 27.55559 28.45343 29.06552 29.89425 30.46294 31.24554 31.66381 32.19794 32.92485 33.42862 34.12231 35.27463 36.37806
 18.64865 19.82909 21.58984 23.29992 24.30345 25.55077 26.35733 27.41278 27.96105 28.64256 29.55700 30.18083 31.02598 31.60815 32.40396 32.82943 33.36580 34.10194 34.61563 35.31330 36.47399 37.59934
 19.43987 20.65590 22.46710 24.23530 25.26974 26.55256 27.38008 28.46151 29.02289 29.71866 30.65113 31.28533 32.14401 32.73424 33.54085 33.97331 34.51232 35.26765 35.78191 36.48069 37.66069 38.78041
 20.22328 21.47205 23.33627 25.16463 26.23034 27.54816 28.39529 29.49977 30.07180 30.77986 31.72828 32.37152 33.24741 33.84381 34.66692 35.09800 35.65138 36.40083 36.92128 37.62167 38.80960 39.91259
 20.99994 22.27975 24.20172 26.09029 27.18418 28.53387 29.40020 30.52779 31.11136 31.83281 32.79613 33.45157 34.33658 34.94226 35.76249 36.20682 36.76019 37.52211 38.03306 38.75568 39.92182 41.01390
 21.76401 23.07151 25.06530 27.01030 28.13056 29.51287 30.39664 31.54547 32.14274 32.87198 33.85283 34.51408 35.40942 36.02034 36.84994 37.29627 37.85391 38.60434 39.13102 39.84046 41.01508 42.08353
 22.51204 23.86390 25.92739 27.92579 29.07316 30.48409 31.38388 32.55480 33.15890 33.90145 34.89291 35.56059 36.46461 37.08091 37.91674 38.36109 38.91265 39.67197 40.19487 40.90158 42.04627 43.05653
 23.25072 24.65755 26.78746 28.83654 30.00882 31.44887 32.36441 33.55029 34.16173 34.91436 35.91819 36.59409 37.50112 38.11873 38.95744 39.40231 39.96294 40.71631 41.22118 41.91420 43.01143 43.97423
 23.99358 25.45103 27.64492 29.74179 30.93938 32.40607 33.33505 34.53796 35.15691 35.91718 36.92928 37.60879 38.52077 39.13838 39.97578 40.41646 40.97017 41.71578 42.21261 42.87822 43.90646
 24.73925 26.24538 28.49984 30.64390 31.86493 33.35495 34.29721 35.51420 36.13913 36.90882 37.92848 38.60990 39.52006 40.13934 40.96372 41.40044 41.93905 42.66225 43.14293 43.76390 44.65690
 25.48613 27.04197 29.35361 31.54077 32.78400 34.29515 35.25024 36.47845 37.11156 37.88377 38.90590 39.58699 40.49769 41.11103 41.92319 42.34674 42.86922 43.55123 43.99268 44.53220
 26.23619 27.83623 30.20409 32.43378 33.69456 35.22684 36.19064 37.43257 38.06560 38.84486 39.86534 40.54494 41.44516 42.04235 42.83353 43.23854 43.72616 44.34085
 26.98709 28.63061 31.05089 33.32131 34.60028 36.14862 37.12215 38.37309 39.00800 39.78333 40.79974 41.47098 42.35529 42.93431 43.68204 44.04894 44.47998
 27.73857 29.42506 31.89455 34.20184 35.49805 37.06002 38.04249 39.29487 39.93093 40.70334 41.70786 42.36761 43.21833 43.76434 44.42965
 28.49182 30.21772 32.73608 35.07705 36.38594 37.96205 38.94972 40.19956 40.83264 41.59493 42.58041 43.21556 44.00911 44.48634
 29.24583 31.01042 33.57328 35.94510 37.26793 38.85354 39.83866 41.08270 41.70800 42.45748 43.40506 43.99234 44.68340
 30.00020 31.80011 34.40614 36.80606 38.13899 39.72758 40.71011 41.94216 42.55371 43.27476 44.15386 44.66315
 30.75467 32.58934 35.23328 37.65905 38.99783 40.58648 41.56077 42.76695 43.35332 44.02468
 31.50839 33.37606 36.05770 38.50219 39.84589 41.42449 42.38306 43.54273 44.08471 44.66790
 32.26030 34.15993 36.87474 39.33483 40.67661 42.23677 43.16755 44.24554
 33.01205 34.94155 37.68492 40.15461 41.48640 43.01562 43.89672
 33.76200 35.72006 38.48752 40.95912 42.27588 43.74609 44.53898
 34.51402 36.49531 39.28223 41.74545 43.03154 44.40017
 35.26313 37.26426 40.06536 42.50665 43.74231
 36.00635 38.02806 40.83528 43.23422 44.38192
 36.74670 38.78429 41.59229 43.91296
 37.48484 39.53449 42.32741 44.51662
 38.21868 40.27470 43.03465
 38.94283 41.00366 43.70275
 39.66367 41.71895 44.31160
 40.37521 42.41603
 41.07647 43.08817
 41.76440 43.72348
 42.43710 44.30707
 43.08761
 49.40245 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 21 20 19 18 17 15 14 13 12 10 10  9  8  7  6  5  5  5  4  3  3  3  3
  3.17093  3.48782  4.00044  4.54596  4.88540  5.33272  5.63645  6.05521  6.28176  6.57135  6.97515  7.25943  7.65721  7.93879  8.33582  8.55378  8.83599  9.23283  9.51382  9.90735 10.58330 11.26536
  4.49746  4.89621  5.53119  6.19164  6.59805  7.12619  7.48240  7.96677  8.22718  8.55859  9.01704  9.33808  9.78473 10.10196 10.54687 10.78890 11.10298 11.53891 11.84904 12.27984 13.02894 13.75986
  5.64558  6.11303  6.84766  7.60457  8.06541  8.66091  9.05816  9.59782  9.88599 10.25076 10.75565 11.10821 11.60004 11.94324 12.42242 12.68419 13.02047 13.49155 13.81795 14.28717 15.07340 15.87198
  6.70828  7.23692  8.06119  8.90410  9.41353 10.06786 10.50231 11.09043 11.40362 11.79838 12.34205 12.72037 13.24875 13.61430 14.12940 14.40760 14.76173 15.25839 15.61658 16.10988 16.94091 17.75183
  7.71734  8.30275  9.21136 10.13272 10.68582 11.39419 11.86475 12.49596 12.83281 13.25629 13.83637 14.24129 14.80024 15.18995 15.72863 16.02542 16.40452 16.92930 17.29687 17.81482 18.68138 19.53654
  8.68964  9.32930 10.31615 11.31035 11.90515 12.66614 13.16903 13.83961 14.19705 14.64736 15.26381 15.69139 16.27865 16.68941 17.25668 17.56596 17.96092 18.51236 18.89770 19.43781 20.33717 21.23396
  9.63367 10.32548 11.38614 12.45117 13.08698 13.89418 14.42586 15.13898 15.51646 15.99035 16.63989 17.08906 17.70692 18.13405 18.72967 19.04894 19.46205 20.03201 20.42963 20.98610 21.92844 22.85287
 10.55623 11.29642 12.42941 13.56174 14.23513 15.08900 15.65102 16.39958 16.79727 17.29507 17.97371 18.44307 19.08596 19.53358 20.15182 20.48332 20.91033 21.50428 21.92041 22.49977 23.47179 24.40591
 11.45872 12.24830 13.45197 14.64773 15.35790 16.25636 16.84624 17.62960 18.04442 18.56444 19.27175 19.76134 20.42849 20.89099 21.52949 21.87860 22.31996 22.93548 23.36458 23.96284 24.96009 25.94083
 12.34664 13.18311 14.45399 15.71440 16.45908 17.40011 18.01680 18.83649 19.26721 19.80636 20.54127 21.04617 21.73701 22.21561 22.87736 23.23383 23.68895 24.32338 24.77174 25.38633 26.41500 27.42109
 13.22240 14.10300 15.43991 16.76124 17.54095 18.52225 19.16498 20.01559 20.46418 21.02275 21.78388 22.30594 23.02310 23.51583 24.19592 24.56151 25.03722 25.68754 26.14650 26.77435 27.85053 28.88032
 14.08575 15.01073 16.41300 17.79379 18.60714 19.62855 20.29549 21.17751 21.64043 22.21962 23.00343 23.54205 24.27887 24.79079 25.49170 25.87245 26.35575 27.02709 27.49391 28.15189 29.23152 30.31167
 14.93728 15.90651 17.37299 18.81170 19.65685 20.71827 21.40996 22.32150 22.80005 23.39571 24.20479 24.76239 25.52143 26.04733 26.76430 27.15776 27.65061 28.34191 28.81044 29.47945 30.58478 31.66363
 15.78247 16.79336 18.32060 19.81683 20.69374 21.79263 22.50713 23.44820 23.94112 24.55678 25.39069 25.96272 26.74104 27.28045 28.01871 28.41765 28.93355 29.62776 30.11596 30.78843 31.91787 33.02046
 16.61612 17.67097 19.25945 20.81039 21.71735 22.85422 23.59094 24.56036 25.06800 25.70062 26.55992 27.14534 27.94281 28.49815 29.25580 29.66193 30.18539 30.90583 31.39220 32.07362 33.22967 34.33282
 17.44402 18.54069 20.18792 21.79357 22.72973 23.90204 24.65988 25.65978 26.18129 26.83274 27.71190 28.31000 29.13090 29.69614 30.46760 30.88507 31.41282 32.14992 32.64886 33.34576 34.51724 35.66049
 18.26377 19.40243 21.10742 22.76623 23.73177 24.93736 25.71873 26.74741 27.28408 27.95244 28.84931 29.46653 30.30293 30.87971 31.66579 32.08922 32.62904 33.37132 33.88683 34.59946 35.79228 36.94075
 19.07886 20.25719 22.01927 23.72939 24.72362 25.96245 26.76789 27.82437 28.37466 29.05820 29.97771 30.60725 31.46279 32.04895 32.85207 33.28156 33.82793 34.58588 35.10827 35.82686 37.03329 38.17575
 19.88955 21.10585 22.92210 24.67997 25.70411 26.98065 27.80821 28.89100 29.45304 30.15178 31.09325 31.73467 32.60447 33.20427 34.01621 34.45636 35.00877 35.76831 36.30919 37.02796 38.26804 39.44741
 20.69383 21.94776 23.81560 25.62353 26.67859 27.99235 28.83889 29.94803 30.52444 31.23941 32.19543 32.84636 33.73368 34.34434 35.17040 35.61549 36.17467 36.94586 37.47569 38.23403 39.47611 40.66676
 21.49296 22.78232 24.69876 26.56186 27.64599 28.99600 29.86149 30.99541 31.58385 32.31156 33.29034 33.94924 34.85227 35.46937 36.31195 36.75841 37.31838 38.09953 38.64404 39.39574 40.65467 41.83825
 22.28454 23.60845 25.57317 27.49610 28.61124 29.99152 30.87822 32.03675 32.63565 33.37817 34.36943 35.04224 35.95800 36.58099 37.42871 37.88134 38.45790 39.24318 39.79499 40.55152 41.80595 42.98395
 23.06940 24.42399 26.44593 28.42453 29.56945 30.98084 31.88472 33.06510 33.67668 34.43210 35.43480 36.12208 37.04865 37.67892 38.53511 38.99574 39.57433 40.37475 40.92335 41.68708 42.94018 44.10798
 23.84576 25.22646 27.31577 29.34908 30.52315 31.96312 32.88613 34.08857 34.70882 35.47461 36.49438 37.18845 38.12293 38.76447 39.63260 40.09486 40.68118 41.47496 42.02723 42.78312 44.03373 45.20449
 24.61045 26.02698 28.18429 30.27155 31.47101 32.94072 33.88003 35.10202 35.73060 36.50694 37.54493 38.24501 39.19379 39.83660 40.71232 41.18623 41.76871 42.56618 43.11876 43.88425 45.10067 46.27447
 25.36022 26.82872 29.05082 31.19003 32.41350 33.91187 34.86737 36.10615 36.74435 37.53189 38.57970 39.29023 40.24589 40.89167 41.77357 42.24526 42.83491 43.63891 44.18290 44.94869 46.15863 47.27157
 26.10993 27.63200 29.91686 32.10278 33.35082 34.87592 35.84574 37.10055 37.74968 38.54530 39.60366 40.31726 41.27984 41.93348 42.81742 43.28701 43.87666 44.67898 45.22699 45.96273 47.15566 48.22682
 26.86412 28.43555 30.77830 33.01274 34.28446 35.83338 36.81847 38.08960 38.74327 39.54915 40.61661 41.33440 42.29802 42.95101 43.84105 44.31011 44.89821 45.69332 46.23577 46.95213 48.07859 49.05020
 27.62008 29.23915 31.63911 33.91913 35.21121 36.78428 37.78168 39.06800 39.72787 40.54091 41.61553 42.33899 43.30285 43.95658 44.84480 45.30951 45.88593 46.66224 47.19305 47.88211 48.92109
 28.37792 30.04263 32.49897 34.82009 36.13370 37.72933 38.73744 40.03656 40.70243 41.52019 42.60062 43.32407 44.29038 44.94286 45.81503 46.27587 46.83737 47.59267 48.08746 48.72932
 29.13747 30.84536 33.35517 35.71594 37.04997 38.66689 39.68539 40.99490 41.66480 42.48698 43.56885 44.29285 45.25180 45.89770 46.75703 47.20485 47.74957 48.45048 48.89726
 29.89895 31.64790 34.20925 36.60742 37.96074 39.59364 40.62281 41.94156 42.61370 43.43654 44.52142 45.23680 46.18790 46.82317 47.65154 48.07548 48.58506 49.20258
 30.65860 32.44940 35.06012 37.49652 38.86370 40.51237 41.54958 42.87664 43.55033 44.37127 45.44785 46.15354 47.08736 47.70065 48.48275 48.86428 49.29853
 31.42206 33.25165 35.90788 38.37776 39.76032 41.42239 42.46513 43.79690 44.46981 45.28781 46.34808 47.04074 47.93744 48.50909 49.20568
 32.18652 34.05233 36.75455 39.25372 40.64967 42.32427 43.36977 44.69991 45.36751 46.17637 47.21615 47.88334 48.71461 49.22111
 32.94901 34.85080 37.59495 40.12386 41.53224 43.21453 44.26040 45.58310 46.24372 47.03615 48.03561 48.65583 49.38349
 33.71239 35.64830 38.43361 40.98743 42.40477 44.08944 45.13388 46.44164 47.09023 47.85369 48.78505 49.32722
 34.47384 36.44564 39.26770 41.84258 43.26678 44.95179 45.98762 47.26981 47.89372 48.61091
 35.23721 37.24019 40.09486 42.69000 44.11789 45.79587 46.81695 48.05647 48.64001 49.27096
 35.99990 38.03216 40.91774 43.52961 44.95444 46.61754 47.61163 48.77832 49.28869
 36.76152 38.82127 41.73513 44.35518 45.77507 47.40886 48.35919 49.39799
 37.52095 39.60702 42.54604 45.16801 46.57279 48.15766 49.03406
 38.27978 40.38990 43.34751 45.96458 47.34561 48.84499
 39.03650 41.16825 44.13990 46.74057 48.08028
 39.79166 41.94104 44.92139 47.48946 48.75957
 40.54277 42.70799 45.69138 48.20119 49.35079
 41.29039 43.46983 46.44276 48.85494
 42.03375 44.22274 47.17355
 42.77191 44.96448 47.87528
 43.50525 45.69554 48.53572
 44.22963 46.41293 49.12879
 54.59815 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 22 21 20 20 18 17 16 14 13 12 11 10  9  8  7  7  6  5  5  5
  3.26287  3.58256  4.09925  4.64693  4.98834  5.43780  5.74307  6.16278  6.38972  6.68097  7.08617  7.37129  7.77086  8.05390  8.45250  8.66961  8.95078  9.34388  9.62988 10.02296 10.70240 11.37975
  4.61558  5.01657  5.65353  6.31645  6.72402  7.25371  7.61120  8.09703  8.35829  8.68990  9.14990  9.47176  9.92292 10.24098 10.68212 10.92574 11.23804 11.67232 11.98437 12.42137 13.15256 13.87671
  5.78685  6.25546  6.99119  7.74842  8.20951  8.80556  9.20422  9.74491 10.03298 10.39871 10.90377 11.25772 11.74982 12.09246 12.57193 12.83570 13.17023 13.63862 13.97451 14.43966 15.22695 15.99529
  6.87057  7.39961  8.22453  9.06664  9.57561 10.22946 10.66504 11.25344 11.56670 11.96282 12.50787 12.88864 13.41188 13.78007 14.29402 14.57474 14.93776 15.43507 15.78287 16.27379 17.10923 17.92488
  7.89940  8.48508  9.39352 10.31379 10.86628 11.57386 12.04288 12.67400 13.01095 13.43607 14.01747 14.42051 14.97912 15.36970 15.91351 16.20773 16.58104 17.10415 17.47565 17.99784 18.85438 19.70800
  8.89179  9.53055 10.51640 11.50964 12.10378 12.86089 13.36279 14.03576 14.39279 14.84313 15.45574 15.88338 16.47436 16.88589 17.45104 17.76076 18.15891 18.70510 19.09194 19.62485 20.53428 21.44387
  9.85593 10.54530 11.60535 12.66787 13.30152 14.10671 14.64006 15.35068 15.72659 16.19979 16.84478 17.29416 17.91455 18.34467 18.93867 19.26244 19.67626 20.24754 20.64809 21.20919 22.14549 23.08497
 10.79668 11.53585 12.66733 13.79629 14.46737 15.31963 15.88081 16.62645 17.02145 17.51613 18.19327 18.66209 19.30665 19.75779 20.37466 20.71064 21.14009 21.73075 22.14495 22.72189 23.69829 24.67716
 11.71916 12.50577 13.70566 14.89986 15.60819 16.50357 17.09121 17.87466 18.28625 18.80215 19.50563 19.99377 20.66348 21.12570 21.77069 22.11985 22.56272 23.16725 23.60168 24.19750 25.21898 26.20601
 12.62475 13.45840 14.72540 15.98213 16.72499 17.66355 18.27874 19.09313 19.52137 20.05972 20.79390 21.30039 21.99143 22.47246 23.13564 23.49182 23.94861 24.58566 25.02820 25.65013 26.69511 27.72057
 13.51837 14.39701 15.72899 17.04730 17.82393 18.80168 19.44231 20.28891 20.73641 21.29411 22.05466 22.57819 23.29313 23.79043 24.47423 24.84681 25.31551 25.96355 26.41951 27.06458 28.12826 29.17917
 14.40135 15.32256 16.71876 18.09563 18.90500 19.92358 20.58864 21.46901 21.93184 22.50876 23.29445 23.83371 24.57339 25.08304 25.78943 26.17108 26.65073 27.32349 27.79313 28.44982 29.53319 30.59524
 15.27256 16.23856 17.69518 19.13113 19.97248 21.02976 21.71884 22.62897 23.10825 23.70574 24.51566 25.06891 25.83145 26.35305 27.07741 27.46658 27.96740 28.65251 29.13641 29.81382 30.92348 32.00765
 16.13523 17.14299 18.66262 20.15230 21.02650 22.12187 22.83414 23.77418 24.26706 24.88463 25.71524 26.28751 27.06925 27.60663 28.34701 28.75082 29.25703 29.96670 30.45337 31.12638 32.26819 33.36723
 16.98903 18.03817 19.61839 21.16428 22.06865 23.19969 23.93571 24.90528 25.41264 26.04397 26.90167 27.48984 28.29094 28.84390 29.59896 30.00977 30.53164 31.24713 31.74870 32.44471 33.59800 34.73182
 17.83524 18.92514 20.56389 22.16526 23.09888 24.26552 25.02470 26.02163 26.54371 27.19388 28.07247 28.67544 29.49284 30.06212 30.83473 31.25043 31.78230 32.51167 33.02460 33.72185 34.92232 36.07431
 18.67381 19.80453 21.50307 23.15627 24.11882 25.32119 26.09994 27.12703 27.66127 28.32816 29.23061 29.84677 30.68639 31.26298 32.05180 32.47789 33.02008 33.76078 34.28193 35.00284 36.20370 37.36337
 19.50555 20.67856 22.43363 24.13847 25.12985 26.36535 27.16586 28.21820 28.76941 29.45358 30.37554 31.00207 31.85991 32.45146 33.25912 33.69091 34.24093 35.00944 35.52972 36.25232 37.46488 38.64912
 20.33183 21.54483 23.35668 25.11054 26.13054 27.40001 28.22190 29.30105 29.86461 30.56376 31.50625 32.14821 33.02439 33.62879 34.44990 34.89319 35.46077 36.22303 36.75195 37.49329 38.71603 39.90932
 21.15208 22.40473 24.27179 26.07544 27.12241 28.42395 29.26871 30.37621 30.95227 31.66510 32.62802 33.28522 34.17645 34.78943 35.62896 36.07701 36.65363 37.43389 37.97406 38.72396 39.94931 41.16504
 21.97040 23.25997 25.17834 27.03136 28.10527 29.44274 30.30717 31.44175 32.03059 32.75908 33.74186 34.40903 35.31958 35.94168 36.79532 37.25186 37.82864 38.62434 39.17625 39.93158 41.17344 42.39008
 22.78183 24.10975 26.07973 27.97781 29.08296 30.45492 31.33965 32.49823 33.09968 33.84331 34.84166 35.52564 36.44652 37.08001 37.94807 38.40778 38.99321 39.79623 40.35460 41.11997 42.38516 43.60651
 23.58965 24.95260 26.96975 28.92009 30.05556 31.46087 32.36599 33.54687 34.16104 34.91930 35.93763 36.63120 37.57043 38.21222 39.08419 39.55526 40.14751 40.96156 41.52962 42.29692 43.57533 44.81185
 24.39258 25.78816 27.85102 29.85824 31.02253 32.46231 33.38496 34.58903 35.21420 35.98615 37.02380 37.72470 38.67985 39.32455 40.21291 40.69031 41.28320 42.11198 42.68095 43.46421 44.73590 45.97901
 25.18894 26.61491 28.73005 30.79219 31.98652 33.45644 34.39686 35.62148 36.25631 37.04223 38.09631 38.80778 39.77249 40.42937 41.33062 41.80944 42.41645 43.25296 43.83067 44.62177 45.92553 47.14894
 25.97780 27.43094 29.60628 31.72466 32.94376 34.44416 35.40394 36.64923 37.29483 38.09417 39.16069 39.88202 40.85393 41.52298 42.43533 42.91877 43.53489 44.37350 44.95514 45.75455 47.05642 48.28299
 26.75629 28.23956 30.48271 32.65201 33.89813 35.42862 36.40269 37.66805 38.32592 39.13497 40.21834 40.94659 41.93145 42.59929 43.52462 44.01738 44.63335 45.47987 46.05680 46.86175 48.17442 49.38698
 27.52354 29.04889 31.35776 33.57502 34.84779 36.40491 37.39629 38.68545 39.34857 40.16859 41.26068 42.00197 42.99246 43.67724 44.60358 45.09789 45.72087 46.56586 47.14736 47.93347 49.24471 50.47480
 28.28284 29.85945 32.22999 34.49548 35.79254 37.37627 38.38545 39.68850 40.36274 41.19080 42.29541 43.04202 44.04467 44.73576 45.66407 46.16447 46.78674 47.63310 48.21541 49.01510 50.31071 51.52794
 29.04420 30.67040 33.10052 35.41464 36.73407 38.34131 39.36531 40.68861 41.36877 42.20500 43.32099 44.07121 45.08740 45.78214 46.71577 47.20929 47.83098 48.67612 49.26884 50.05521 51.32270 52.50370
 29.80740 31.48245 33.96913 36.32675 37.66840 39.30241 40.33735 41.67822 42.36346 43.21421 44.33659 45.09302 46.11320 46.80780 47.74631 48.24622 48.86204 49.70797 50.28928 51.06796 52.30341 53.43060
 30.57367 32.29383 34.83608 37.23783 38.59896 40.25774 41.30617 42.66006 43.35615 44.20955 45.33873 46.10195 47.12788 47.82242 48.75831 49.25179 49.87056 50.70794 51.26942 52.02977 53.22472 54.24468
 31.34100 33.10651 35.70007 38.14471 39.52657 41.20646 42.26792 43.63587 44.33633 45.19271 46.33228 47.10064 48.12420 48.81878 49.75267 50.24425 50.85194 51.66886 52.22524 52.95147 54.04667
 32.11042 33.91647 36.56395 39.04716 40.44995 42.14790 43.22054 44.59919 45.30647 46.16988 47.31546 48.08097 49.10637 49.79843 50.71802 51.19981 51.79737 52.59943 53.12791 53.80923
 32.88229 34.72819 37.42483 39.94662 41.36603 43.08374 44.16659 45.55429 46.26428 47.13409 48.27924 49.04226 50.06245 50.75034 51.65900 52.12811 52.69543 53.45064 53.93540 54.52906
 33.65150 35.53830 38.28439 40.84069 42.27749 44.01154 45.10682 46.50135 47.21115 48.08419 49.22699 49.98530 50.99944 51.67337 52.55368 52.99876 53.54480 54.22573
 34.42173 36.34964 39.14015 41.73131 43.18330 44.93287 46.03389 47.43565 48.14788 49.01999 50.15789 50.91323 51.90685 52.55611 53.39768 53.81221 54.29099
 35.19519 37.15819 39.99273 42.61754 44.08309 45.84834 46.95240 48.35772 49.06808 49.93430 51.06667 51.80849 52.76807 53.38729 54.15499 54.51114
 35.96695 37.96515 40.84260 43.49919 44.97704 46.75200 47.86018 49.26314 49.97350 50.83302 51.94361 52.66199 53.57336 54.13717
 36.74189 38.77215 41.69003 44.37402 45.86466 47.64769 48.75462 50.15527 50.85801 51.70499 52.78440 53.46808 54.29017
 37.51590 39.57865 42.53363 45.24249 46.74314 48.52979 49.63552 51.02650 51.71933 52.54375 53.57243 54.19162
 38.28689 40.38269 43.37341 46.10553 47.61185 49.39874 50.49825 51.87300 52.54694 53.33688 54.27511
 39.05915 41.18463 44.21030 46.96098 48.47054 50.25490 51.34362 52.68633 53.32987 54.05992
 39.83107 41.98606 45.04134 47.80813 49.31803 51.09137 52.16301 53.45204 54.04659
 40.60275 42.78235 45.86810 48.64438 50.15208 51.90480 52.94703 54.14703
 41.37202 43.57790 46.68866 49.47027 50.97091 52.68796 53.68003
 42.13961 44.36933 47.50171 50.28390 51.76813 53.42922 54.33289
 42.90566 45.15622 48.30740 51.08148 52.53888 54.10738
 43.66859 45.94014 49.10482 51.85965 53.27180
 44.43051 46.72052 49.89061 52.61102 53.95035
 45.18952 47.49597 50.66462 53.32557 54.54123


==> anc/CDMSlite_Run2_data/OI_code/CLtableNew.txt <==
  0.10000  0.15000  0.20000  0.30000  0.40000  0.50000  0.60000  0.65000  0.70000  0.75000
  0.80000  0.82500  0.85000  0.87500  0.90000  0.91000  0.92000  0.93000  0.94000  0.95000
  0.95500  0.96000  0.96500  0.97000  0.97500  0.98000  0.98250  0.98500  0.99000  0.99100
  0.99200  0.99300  0.99400  0.99500  0.99600  0.99650  0.99700  0.99750  0.99800  0.99850
  0.99900  0.99925  0.99950  0.99975
  1.00000   7   3   0   0   0   0
  0.50650  0.54058  0.57637  0.65391  0.74114  0.84089  0.95776
  0.75288  0.83561  0.91039
  1.05127   8   3   0   0   0   0
  0.52693  0.56129  0.59735  0.67554  0.76356  0.86436  0.98259  1.05049
  0.77561  0.85910  0.93464
  1.10517   8   4   1   0   0   0
  0.54441  0.58281  0.61919  0.69811  0.78706  0.88906  1.00868  1.07742
  0.79915  0.88353  0.96003  1.10132
  1.10358
  1.16183   8   4   1   0   0   0
  0.56131  0.60508  0.64181  0.72150  0.81133  0.91438  1.03545  1.10510
  0.82370  0.90892  0.98621  1.12930
  1.13175
  1.22140   9   4   1   0   0   0
  0.57900  0.62826  0.66535  0.74575  0.83647  0.94069  1.06324  1.13392  1.21282
  0.84914  0.93525  1.01346  1.15844
  1.16086
  1.28403   9   4   1   0   0   0
  0.59717  0.65222  0.68965  0.77088  0.86255  0.96789  1.09202  1.16362  1.24364
  0.87551  0.96253  1.04169  1.18860
  1.19109
  1.34986   9   4   2   0   0   0
  0.61607  0.67703  0.71479  0.79682  0.88947  0.99603  1.12175  1.19440  1.27571
  0.90275  0.99062  1.07071  1.21966
  1.22217  1.34027
  1.41907  10   5   2   0   0   0
  0.63560  0.69866  0.74084  0.82374  0.91737  1.02525  1.15266  1.22632  1.30883  1.40279
  0.93115  1.01988  1.10087  1.25185  1.39752
  1.25440  1.37427
  1.49182  10   5   2   0   0   0
  0.65577  0.71979  0.76780  0.85155  0.94625  1.05542  1.18446  1.25918  1.34294  1.43849
  0.96056  1.05016  1.13210  1.28517  1.43330
  1.28780  1.40969
  1.56831  10   5   3   0   0   0
  0.67665  0.74154  0.79556  0.88013  0.97584  1.08631  1.21706  1.29281  1.37790  1.47506
  0.99083  1.08135  1.16425  1.31949  1.46996
  1.32221  1.44589  1.55149
  1.64872  11   5   3   0   0   0
  0.69821  0.76413  0.82433  0.90984  1.00674  1.11858  1.25115  1.32804  1.41447  1.51328
  1.62892
  1.02235  1.11372  1.19759  1.35497  1.50801
  1.35766  1.48342  1.59113
  1.73325  11   6   3   0   0   0
  0.72045  0.78744  0.84856  0.94048  1.03845  1.15162  1.28598  1.36405  1.45192  1.55246
  1.67032
  1.05507  1.14722  1.23201  1.39154  1.54712  1.70561
  1.39449  1.52232  1.63179
  1.82212  12   6   3   1   0   0
  0.74319  0.81129  0.87340  0.97191  1.07103  1.18565  1.32190  1.40117  1.49043  1.59280
  1.71304  1.78214
  1.08868  1.18159  1.26740  1.42912  1.58732  1.74897
  1.43208  1.56187  1.67351
  1.78296
  1.91554  13   6   4   1   0   0
  0.76670  0.83607  0.89908  1.00439  1.10462  1.22067  1.35876  1.43924  1.52989  1.63409
  1.75669  1.82732  1.90629
  1.12371  1.21742  1.30410  1.46788  1.62864  1.79337
  1.47111  1.60301  1.71660  1.91458
  1.82829
  2.01375  13   6   4   1   0   0
  0.79080  0.86140  0.92549  1.03775  1.13923  1.25672  1.39677  1.47849  1.57068  1.67671
  1.80174  1.87380  1.95448
  1.15989  1.25427  1.34179  1.50776  1.67117  1.83913
  1.51122  1.64507  1.76070  1.96310
  1.87481
  2.11700  14   7   4   2   0   0
  0.81549  0.88752  0.95269  1.07202  1.17470  1.29378  1.43594  1.51882  1.61259  1.72046
  1.84788  1.92155  2.00413  2.09833
  1.19737  1.29232  1.38070  1.54878  1.71483  1.88618  2.06909
  1.55251  1.68830  1.80596  2.01280
  1.92250  2.07757
  2.22554  14   8   4   2   0   0
  0.84073  0.91419  0.98051  1.10574  1.21112  1.33165  1.47570  1.55988  1.65515  1.76496
  1.89487  1.97022  2.05467  2.15112
  1.23600  1.33158  1.42078  1.59088  1.75957  1.93411  2.12121  2.22213
  1.59505  1.73282  1.85254  2.06375
  1.97141  2.13015
  2.33965  15   8   5   3   0   0
  0.86664  0.94163  1.00923  1.13659  1.24859  1.37076  1.51681  1.60226  1.69907  1.81087
  1.94338  2.02025  2.10660  2.20549  2.32114
  1.27626  1.37223  1.46215  1.63428  1.80555  1.98347  2.17499  2.27853
  1.63899  1.77866  1.90043  2.11593  2.31228
  2.02149  2.18402  2.31820
  2.45960  16   9   5   3   1   0
  0.89289  0.96959  1.03840  1.16800  1.28684  1.41053  1.55869  1.64547  1.74392  1.85766
  1.99275  2.07127  2.15959  2.26092  2.37969  2.43377
  1.31771  1.41408  1.50463  1.67871  1.85249  2.03369  2.22949  2.33570  2.44944
  1.68394  1.82529  1.94904  2.16919  2.37057
  2.07267  2.23874  2.37663
  2.44611
  2.58571  17   9   5   3   1   0
  0.91960  0.99820  1.06838  1.20028  1.32609  1.45134  1.60148  1.68963  1.78962  1.90543
  2.04308  2.12330  2.21367  2.31744  2.43935  2.49511  2.55579
  1.36066  1.45722  1.54833  1.72422  1.90053  2.08515  2.28531  2.39423  2.51116
  1.73035  1.87345  1.99906  2.22343  2.43004
  2.12508  2.29479  2.43615
  2.50776
  2.71828  18  10   6   3   1   0
  0.94670  1.02727  1.09890  1.23316  1.36615  1.49304  1.64530  1.73475  1.83636  1.95406
  2.09435  2.17615  2.26858  2.37474  2.50000  2.55719  2.61960  2.68846
  1.40505  1.50168  1.59337  1.77094  1.94968  2.13741  2.34204  2.45378  2.57413  2.70556
  1.77811  1.92284  2.05029  2.27879  2.49035  2.69600
  2.17869  2.35197  2.49696
  2.57048
  2.85765  19  10   6   4   2   0
  0.97432  1.05719  1.13027  1.26688  1.40342  1.53562  1.69002  1.78080  1.88401  2.00379
  2.14668  2.23020  2.32451  2.43327  2.56183  2.62064  2.68497  2.75602  2.83547
  1.45092  1.54754  1.63975  1.81898  2.00017  2.19087  2.39966  2.51413  2.63779  2.77333
  1.82726  1.97337  2.10274  2.33541  2.55210  2.76377
  2.23349  2.41012  2.55871  2.81022
  2.63432  2.82105
  3.00417  20  11   6   4   2   0
  1.00197  1.08724  1.16200  1.30121  1.44020  1.57917  1.73561  1.82768  1.93246  2.05421
  2.19971  2.28483  2.38136  2.49259  2.62444  2.68483  2.75099  2.82422  2.90639  2.99985
  1.49720  1.59495  1.68746  1.86804  2.05145  2.24545  2.45858  2.57584  2.70279  2.84237
  2.99903
  1.87781  2.02529  2.15623  2.39290  2.61447  2.83248
  2.28945  2.46930  2.62137  2.88040
  2.69901  2.89163
  3.15819  21  11   7   4   3   1
  1.03014  1.11795  1.19440  1.33639  1.47785  1.62352  1.78206  1.87552  1.98196  2.10576
  2.25400  2.34077  2.43918  2.55299  2.68824  2.75035  2.81864  2.89408  2.97885  3.07556
  3.12975
  1.53818  1.64398  1.73673  1.91870  2.10430  2.30120  2.51843  2.63828  2.76857  2.91253
  3.07472
  1.93036  2.07901  2.21138  2.45183  2.67814  2.90218  3.13180
  2.34720  2.53004  2.68529  2.95166
  2.76511  2.96329  3.12373
  3.15523
  3.32012  22  12   7   5   3   1
  1.05892  1.14895  1.22725  1.37201  1.51592  1.66848  1.82920  1.92388  2.03192  2.15774
  2.30847  2.39700  2.49738  2.61373  2.75209  2.81596  2.88610  2.96386  3.05151  3.15177
  3.20792  3.26920
  1.57971  1.69430  1.78721  1.97031  2.15766  2.35763  2.57902  2.70166  2.83522  2.98332
  3.15095  3.24444
  1.98401  2.13364  2.26734  2.51142  2.74246  2.97257  3.21009
  2.40555  2.59142  2.74986  3.02343  3.26494
  2.83167  3.03549  3.20136
  3.23410
  3.49034  23  13   8   5   3   1
  1.08818  1.18033  1.26057  1.40817  1.55468  1.71082  1.87696  1.97312  2.08277  2.21054
  2.36400  2.45421  2.55673  2.67563  2.81735  2.88281  2.95473  3.03477  3.12507  3.22863
  3.28671  3.35003  3.42013
  1.62207  1.74623  1.83913  2.02332  2.21264  2.41524  2.64056  2.76571  2.90262  3.05482
  3.22788  3.32484  3.43077
  2.03962  2.19004  2.32499  2.57245  2.80796  3.04389  3.28903  3.41765
  2.46598  2.65455  2.81610  3.09655  3.34631
  2.89989  3.10914  3.28057
  3.31431
  3.66930  24  14   9   5   4   2
  1.11792  1.21186  1.29426  1.44491  1.59398  1.75283  1.92549  2.02289  2.13417  2.26396
  2.42000  2.51178  2.61626  2.73753  2.88269  2.94977  3.02361  3.10586  3.19860  3.30548
  3.36562  3.43155  3.50431  3.58584
  1.66512  1.79221  1.89265  2.07752  2.26849  2.47366  2.70262  2.83037  2.97035  3.12659
  3.30495  3.40543  3.51552  3.63794
  2.09658  2.24767  2.38372  2.63421  2.87404  3.11567  3.36848  3.50212  3.64238
  2.52711  2.71816  2.88257  3.16981  3.42762
  2.96839  3.18263  3.35944  3.65128
  3.39433  3.61207
  3.85743  25  14   9   6   4   2
  1.14835  1.24418  1.32853  1.48232  1.63408  1.79569  1.97499  2.07372  2.18652  2.31828
  2.47681  2.57031  2.67684  2.80071  2.94888  3.01763  3.09327  3.17797  3.27348  3.38379
  3.44606  3.51433  3.59007  3.67479  3.77156
  1.70899  1.83875  1.94767  2.13323  2.32577  2.53340  2.76593  2.89613  3.03917  3.19928
  3.38294  3.48679  3.60092  3.72847
  2.15581  2.30743  2.44446  2.69778  2.94151  3.18848  3.44858  3.58688  3.73289
  2.59077  2.78396  2.95102  3.24441  3.50990  3.76271
  3.03889  3.25775  3.43958  3.74249
  3.47603  3.70185
  4.05520  27  16  10   6   4   3
  1.17900  1.27673  1.36287  1.51994  1.67447  1.83881  2.02464  2.12487  2.23925  2.37283
  2.53408  2.62922  2.73764  2.86392  3.01544  3.08570  3.16336  3.24990  3.34809  3.46163
  3.52571  3.59634  3.67478  3.76283  3.86367  3.98218  4.05021
  1.75350  1.88563  2.00010  2.18992  2.38397  2.59389  2.83004  2.96263  3.10854  3.27248
  3.46118  3.56818  3.68645  3.81895  3.97075  4.03843
  2.21662  2.36839  2.50625  2.76214  3.00967  3.26162  3.52887  3.67199  3.82376  3.98669
  2.65537  2.85053  3.01983  3.31925  3.59249  3.85483
  3.11000  3.33333  3.51988  3.83372
  3.55741  3.79126  3.97794
  4.26311  28  17  10   7   5   3
  1.21037  1.30997  1.39770  1.55823  1.71549  1.88272  2.07170  2.17675  2.29270  2.42823
  2.59208  2.68874  2.79907  2.92780  3.08250  3.15435  3.23377  3.32262  3.42348  3.54015
  3.60636  3.67912  3.76018  3.85142  3.95668  4.08019  4.15145  4.23117
  1.79891  1.93355  2.05036  2.24844  2.44366  2.65574  2.89499  3.02975  3.17851  3.34601
  3.53973  3.64991  3.77198  3.90964  4.06784  4.13872  4.21510
  2.27951  2.43131  2.56968  2.82779  3.07879  3.33569  3.60977  3.75728  3.91466  4.08456
  2.72179  2.91870  3.09032  3.39504  3.67533  3.94695  4.21881
  3.18260  3.40984  3.60101  3.92519  4.20483
  3.63975  3.88095  4.07566
  4.48169  28  18  11   8   5   3
  1.24208  1.34356  1.43292  1.59670  1.75691  1.92695  2.11911  2.22858  2.34670  2.48418
  2.65026  2.74850  2.86072  2.99189  3.14969  3.22302  3.30417  3.39494  3.49822  3.61809
  3.68607  3.76113  3.84500  3.93957  4.04881  4.17770  4.25221  4.33603
  1.84487  1.98186  2.10087  2.30792  2.50412  2.71814  2.96055  3.09739  3.24888  3.41999
  3.61830  3.73173  3.85769  3.99999  4.16484  4.23888  4.31906  4.40609
  2.34409  2.49583  2.63456  2.89478  3.14881  3.41017  3.69077  3.84266  4.00529  4.18205
  4.37754
  2.79007  2.98848  3.16194  3.47173  3.75858  4.03911  4.32273  4.46803
  3.25641  3.48749  3.68271  4.01650  4.30809
  3.72282  3.97100  4.17304
  4.71147  30  19  12   8   6   4
  1.27424  1.37767  1.46860  1.63569  1.79887  1.97176  2.16707  2.27835  2.40106  2.54042
  2.70899  2.80887  2.92280  3.05617  3.21699  3.29191  3.37468  3.46746  3.57327  3.69652
  3.76662  3.84394  3.92989  4.02769  4.14054  4.27457  4.35238  4.43982  4.65747  4.71092
  1.89174  2.03088  2.15211  2.36888  2.56614  2.78197  3.02721  3.16616  3.32008  3.49459
  3.69776  3.81416  3.94387  4.09089  4.26180  4.33898  4.42257  4.51390  4.61473
  2.41106  2.56221  2.70133  2.96312  3.22019  3.48567  3.77227  3.92811  4.09610  4.27962
  4.48392  4.59635
  2.86032  3.05974  3.23493  3.54928  3.84236  4.13120  4.42621  4.57902
  3.33182  3.56618  3.76528  4.10798  4.41075  4.69103
  3.80657  4.06129  4.27028  4.61200
  4.95303  31  21  13   9   6   4
  1.30677  1.41230  1.50494  1.67510  1.84124  2.01701  2.21534  2.32844  2.45508  2.59694
  2.76780  2.86906  2.98490  3.12022  3.28384  3.36016  3.44478  3.53971  3.64802  3.77391
  3.84589  3.92545  4.01408  4.11477  4.23150  4.37083  4.45172  4.54315  4.77190  4.82847
  4.89003
  1.93933  2.08066  2.20398  2.42630  2.62921  2.84677  3.09498  3.23555  3.39189  3.56924
  3.77657  3.89580  4.02887  4.18044  4.35725  4.43759  4.52465  4.62021  4.72632  4.84562
  4.91167
  2.48009  2.63054  2.76969  3.03290  3.29246  3.56197  3.85433  4.01424  4.18691  4.37656
  4.58941  4.70720  4.83476
  2.93235  3.13263  3.30933  3.62769  3.92647  4.22315  4.52916  4.68903  4.85545
  3.40885  3.64587  3.84831  4.19939  4.51306  4.80714
  3.89152  4.15173  4.36707  4.72371
  5.20698  33  23  14  10   6   5
  1.33956  1.44700  1.54137  1.71443  1.88367  2.06235  2.26387  2.37866  2.50734  2.65394
  2.82706  2.92979  3.04740  3.18515  3.35159  3.42929  3.51544  3.61235  3.72297  3.85199
  3.92563  4.00712  4.09826  4.20156  4.32169  4.46550  4.54963  4.64474  4.88434  4.94369
  5.00857  5.08059  5.16080
  1.98737  2.13092  2.25629  2.48275  2.69325  2.91222  3.16267  3.30520  3.46397  3.64468
  3.85608  3.97791  4.11444  4.27036  4.45287  4.53603  4.62652  4.72605  4.83706  4.96254
  5.03213  5.10736  5.18943
  2.54186  2.70065  2.83978  3.10399  3.36577  3.63881  3.93633  4.09985  4.27723  4.47286
  4.69381  4.81682  4.95107  5.09858
  3.00629  3.20731  3.38510  3.70711  4.01120  4.31500  4.63124  4.79808  4.97294  5.15785
  3.48745  3.72695  3.93249  4.29126  4.61480  4.92205
  3.97677  4.24263  4.46395  4.83434  5.14825
  5.47395  34  24  15  10   7   5
  1.37308  1.48252  1.57847  1.75441  1.92658  2.10810  2.31282  2.42945  2.56026  2.71062
  2.88678  2.99091  3.11019  3.24995  3.41921  3.49843  3.58628  3.68502  3.79793  3.92972
  4.00505  4.08840  4.18206  4.28876  4.41288  4.56122  4.64818  4.74670  4.99619  5.05825
  5.12619  5.20201  5.28674  5.38408
  2.03638  2.18205  2.30924  2.53956  2.75866  2.97880  3.23152  3.37571  3.53664  3.71997
  3.93537  4.05980  4.19934  4.35934  4.54747  4.63340  4.72724  4.83077  4.94643  5.07778
  5.15113  5.23050  5.31731  5.41349
  2.60371  2.77296  2.91173  3.17645  3.44022  3.71640  4.01873  4.18549  4.36706  4.56830
  4.79707  4.92520  5.06548  5.22121  5.39688
  3.08273  3.28391  3.46264  3.78771  4.09642  4.40655  4.73230  4.90538  5.08813  5.28333
  3.56773  3.80962  4.01771  4.38340  4.71575  5.03505  5.35143
  4.06404  4.33448  4.56094  4.94390  5.27353
  5.75460  36  25  17  12   8   6
  1.40708  1.51846  1.61613  1.79495  1.96999  2.15447  2.36218  2.48060  2.61325  2.76588
  2.94651  3.05209  3.17304  3.31482  3.48675  3.56718  3.65656  3.75706  3.87191  4.00657
  4.08372  4.16899  4.26464  4.37361  4.50129  4.65383  4.74346  4.84572  5.10571  5.17081
  5.24230  5.32160  5.41147  5.51369  5.63510  5.70446
  2.08612  2.23393  2.36313  2.59710  2.82164  3.04660  3.30148  3.44723  3.61008  3.79611
  4.01490  4.14172  4.28451  4.44821  4.64142  4.73011  4.82695  4.93418  5.05421  5.19129
  5.26795  5.35148  5.44342  5.54599  5.66133
  2.66607  2.84366  2.98561  3.25086  3.51626  3.79531  4.10209  4.27192  4.45720  4.66370
  4.89965  5.03249  5.17856  5.34179  5.52730  5.60954  5.69738
  3.16148  3.36256  3.54193  3.86984  4.18267  4.49904  4.83343  5.01236  5.20272  5.40753
  5.63127  5.75207
  3.65074  3.89392  4.10425  4.47573  4.81669  5.14737  5.47978  5.64901
  4.15308  4.42743  4.65842  5.05256  5.39711  5.71198
  6.04965  38  27  19  13   9   6
  1.44123  1.55445  1.65375  1.83550  2.01336  2.20086  2.41159  2.53163  2.66629  2.82126
  3.00613  3.11324  3.23581  3.37956  3.55388  3.63571  3.72664  3.82882  3.94570  4.08273
  4.16136  4.24846  4.34647  4.45839  4.58916  4.74633  4.83897  4.94458  5.21354  5.28115
  5.35556  5.43897  5.53276  5.64093  5.76928  5.84357  5.92669  6.02192
  2.13607  2.28625  2.41727  2.65481  2.88316  3.11518  3.37199  3.51909  3.68387  3.87222
  4.09455  4.22350  4.36875  4.53617  4.73416  4.82521  4.92489  5.03555  5.16014  5.30296
  5.38299  5.47056  5.56692  5.67434  5.79680  5.93856  6.01937
  2.72857  2.91010  3.06112  3.32652  3.59331  3.87483  4.18580  4.35827  4.54716  4.75835
  5.00085  5.13823  5.28980  5.46013  5.65496  5.74190  5.83534  5.93669  6.04732
  3.24223  3.44310  3.62287  3.95297  4.26961  4.59122  4.93355  5.11791  5.31507  5.52906
  5.76517  5.89380  6.03137
  3.73511  3.97962  4.19189  4.56875  4.91705  5.25804  5.60500  5.78410  5.96824
  4.24299  4.52063  4.75581  5.16009  5.51824  5.85124
  6.35982  39  28  20  14  10   7
  1.47596  1.59112  1.69206  1.87659  2.05703  2.24729  2.46115  2.58288  2.71932  2.87649
  3.06415  3.17436  3.29860  3.44444  3.62131  3.70428  3.79648  3.90033  4.01960  4.15914
  4.23940  4.32840  4.42851  4.54282  4.67665  4.83760  4.93290  5.04110  5.31916  5.38940
  5.46710  5.55385  5.65152  5.76476  5.90015  5.97822  6.06634  6.16696  6.28606
  2.18659  2.33910  2.47187  2.71291  2.94503  3.18472  3.44328  3.59177  3.75812  3.94882
  4.17440  4.30551  4.45347  4.62412  4.82670  4.91976  5.02234  5.13611  5.26476  5.41237
  5.49574  5.58699  5.68737  5.80037  5.92953  6.08079  6.16722  6.26278
  2.79165  2.97674  3.13457  3.40376  3.67161  3.95540  4.26980  4.44487  4.63741  4.85315
  5.10159  5.24286  5.39965  5.57629  5.78012  5.87194  5.97087  6.07832  6.19649  6.32769
  3.32568  3.52569  3.70574  4.03739  4.35731  4.68380  5.03328  5.22273  5.42626  5.64859
  5.89648  6.03274  6.17943  6.33892
  3.82217  4.06754  4.28139  4.66271  5.01748  5.36752  5.72804  5.91629  6.11191  6.31678
  4.33498  4.61564  4.85421  5.26764  5.63789  5.98735  6.32567
  6.68589  40  29  22  15  10   8
  1.51117  1.62810  1.73057  1.91796  2.10102  2.29414  2.51107  2.63449  2.77281  2.93210
  3.12230  3.23414  3.36133  3.50891  3.68811  3.77220  3.86588  3.97145  4.09234  4.23420
  4.31566  4.40589  4.50797  4.62463  4.76165  4.92691  5.02420  5.13547  5.42186  5.49449
  5.57455  5.66470  5.76645  5.88525  6.02645  6.10891  6.20208  6.30993  6.43575  6.59103
  2.23739  2.39260  2.52735  2.77165  3.00698  3.25084  3.51493  3.66461  3.83263  4.02564
  4.25409  4.38720  4.53765  4.71149  4.91814  5.01373  5.11875  5.23563  5.36771  5.51999
  5.60607  5.70064  5.80561  5.92372  6.05922  6.21821  6.30971  6.41166  6.66214
  2.85566  3.04388  3.20501  3.48241  3.75080  4.03660  4.35428  4.53170  4.72717  4.94677
  5.20097  5.34602  5.50747  5.69023  5.90238  5.99823  6.10195  6.21541  6.34086  6.48164
  6.55901  6.64203
  3.41164  3.61068  3.79035  4.12327  4.44572  4.77651  5.13258  5.32638  5.53564  5.76577
  6.02446  6.16776  6.32329  6.49371  6.68344
  3.91078  4.15686  4.37198  4.75725  5.11785  5.47620  5.84862  6.04526  6.25136  6.46986
  4.42849  4.71138  4.95309  5.37452  5.75543  6.11977  6.47937  6.65919
  7.02869  41  31  24  16  12   9
  1.54662  1.66548  1.76950  1.95956  2.14522  2.34108  2.56108  2.68620  2.82631  2.98764
  3.18024  3.29353  3.42262  3.57307  3.75473  3.83988  3.93472  4.04183  4.16459  4.30899
  4.39194  4.48418  4.58816  4.70715  4.84653  5.01509  5.11495  5.22916  5.52406  5.59885
  5.68140  5.77441  5.87953  6.00206  6.14995  6.23653  6.33438  6.44740  6.58160  6.74753
  6.96566
  2.28831  2.44619  2.58290  2.83034  3.06915  3.31670  3.58745  3.73819  3.90769  4.10248
  4.33366  4.46841  4.62129  4.79791  5.00871  5.10606  5.21331  5.33302  5.46869  5.62546
  5.71441  5.81208  5.92069  6.04326  6.18449  6.35112  6.44759  6.55593  6.82393  6.88902
  6.96002
  2.91970  3.11070  3.27480  3.56262  3.83159  4.11901  4.43967  4.61921  4.81742  5.04076
  5.29997  5.44851  5.61413  5.80233  6.02182  6.12134  6.22969  6.34888  6.48125  6.63059
  6.71332  6.80246  6.89938  7.00566
  3.49828  3.69745  3.87682  4.21075  4.53555  4.87002  5.23177  5.42973  5.64425  5.88109
  6.14922  6.29900  6.46264  6.64380  6.84730  6.93656
  4.00194  4.24820  4.46424  4.85276  5.21827  5.58415  5.96743  6.17142  6.38712  6.61814
  6.86900  7.00323
  4.52354  4.80877  5.05328  5.48144  5.87194  6.24977  6.62866  6.82127  7.01702
  7.38906  42  33  25  18  13   9
  1.58264  1.70321  1.80875  2.00158  2.18990  2.38839  2.61119  2.73779  2.87973  3.04313
  3.23822  3.35320  3.48423  3.63738  3.82168  3.90796  4.00402  4.11259  4.23717  4.38348
  4.46766  4.56139  4.66706  4.78812  4.93035  5.10285  5.20500  5.32162  5.62357  5.70096
  5.78645  5.88256  5.99189  6.12045  6.27488  6.36457  6.46640  6.58495  6.72622  6.90108
  7.13628  7.29275
  2.33985  2.50026  2.63901  2.88972  3.13168  3.38292  3.66002  3.81274  3.98353  4.18025
  4.41413  4.55064  4.70560  4.88506  5.09926  5.19838  5.30776  5.43028  5.56907  5.72988
  5.82119  5.92199  6.03397  6.16096  6.30743  6.48204  6.58355  6.69740  6.98240  7.05239
  7.12900  7.21301  7.30666
  2.98476  3.17858  3.34527  3.64159  3.91393  4.20270  4.52584  4.70744  4.90802  5.13463
  5.39868  5.55030  5.71981  5.91316  6.13969  6.24308  6.35577  6.47981  6.61819  6.77532
  6.86302  6.95830  7.06245  7.17747  7.30608
  3.57787  3.78696  3.96560  4.29997  4.62686  4.96475  5.33149  5.53311  5.75229  5.99538
  6.27205  6.42772  6.59852  6.78908  7.00597  7.10181  7.20428  7.31429
  4.09603  4.34199  4.55858  4.95011  5.32034  5.69247  6.08532  6.29582  6.52023  6.76287
  7.02924  7.17379  7.32746
  4.62177  4.90809  5.15465  5.58911  5.98792  6.37722  6.77353  6.97813  7.18870
  7.76790  43  35  27  20  14  10
  1.61895  1.74142  1.84853  2.04413  2.23487  2.43590  2.66160  2.78987  2.93358  3.09906
  3.29660  3.41284  3.54546  3.70048  3.88787  3.97515  4.07239  4.18241  4.30859  4.45701
  4.54225  4.63720  4.74439  4.86760  5.01206  5.18761  5.29160  5.41096  5.71995  5.79904
  5.88635  5.98550  6.09825  6.23066  6.38925  6.48273  6.58939  6.71271  6.86143  7.04563
  7.29374  7.46207  7.68318
  2.39187  2.55483  2.69574  2.94972  3.19453  3.44901  3.72995  3.88734  4.05951  4.25810
  4.49430  4.63250  4.78919  4.97101  5.18853  5.28944  5.40090  5.52557  5.66744  5.83174
  5.92542  6.02878  6.14372  6.27464  6.42621  6.60687  6.71202  6.83125  7.13016  7.20444
  7.28606  7.37631  7.47707  7.59161  7.72468
  3.05076  3.24703  3.41610  3.71751  3.99750  4.28702  4.61243  4.79567  4.99867  5.22839
  5.49655  5.65104  5.82392  6.02175  6.25464  6.36125  6.47770  6.60644  6.75055  6.91515
  7.00697  7.10732  7.21738  7.33968  7.47845  7.63819  7.72828
  3.65763  3.87859  4.05663  4.39083  4.71887  5.05974  5.43118  5.63582  5.85889  6.10745
  6.39196  6.55274  6.73036  6.92995  7.15840  7.26049  7.37000  7.48867  7.61798  7.76093
  4.19286  4.43809  4.65500  5.04858  5.42243  5.80015  6.20132  6.41757  6.64940  6.90191
  7.18281  7.33704  7.50268  7.68185
  4.72205  5.00935  5.25771  5.69708  6.10324  6.50284  6.91394  7.12901  7.35315  7.58825
  8.16617  43  37  28  22  15  11
  1.65550  1.77967  1.88834  2.08663  2.27990  2.48333  2.71185  2.84169  2.98695  3.15428
  3.35407  3.47151  3.60580  3.76275  3.95272  4.04188  4.14041  4.25154  4.37933  4.52978
  4.61631  4.71249  4.82114  4.94614  5.09267  5.27072  5.37656  5.49839  5.81347  5.89451
  5.98422  6.08505  6.20186  6.33616  6.50045  6.59649  6.70756  6.83694  6.99104  7.18675
  7.44837  7.62576  7.86407
  2.44406  2.60920  2.75215  3.00944  3.25727  3.51492  3.79963  3.95929  4.13553  4.33551
  4.57385  4.71341  4.87210  5.05633  5.27706  5.37948  5.49273  5.61966  5.76413  5.93170
  6.02730  6.13263  6.25121  6.38551  6.54155  6.72821  6.83741  6.96129  7.27522  7.35385
  7.44014  7.53547  7.64247  7.76583  7.90960  7.99236  8.08417
  3.11687  3.31541  3.48678  3.79285  4.08188  4.37238  4.69960  4.88420  5.08898  5.32150
  5.59361  5.75035  5.92658  6.12870  6.36702  6.47642  6.59620  6.72889  6.87794  7.04904
  7.14543  7.25041  7.36632  7.49650  7.64399  7.81577  7.91393  8.02216
  3.73629  3.96252  4.14943  4.48289  4.81203  5.15506  5.53049  5.73812  5.96503  6.21850
  6.50982  6.67542  6.85893  7.06569  7.30453  7.41206  7.52820  7.65474  7.79403  7.94967
  8.03466  8.12549
  4.29193  4.53613  4.75292  5.14763  5.52472  5.90739  6.31618  6.53758  6.77603  7.03763
  7.33099  7.49381  7.67010  7.86343  8.07797
  4.82433  5.11236  5.36188  5.80538  6.21758  6.62625  7.05080  7.27508  7.51125  7.76236
  8.03202
  8.58486  44  39  30  24  17  13
  1.69253  1.81858  1.92876  2.12956  2.32525  2.53112  2.76223  2.89340  3.04039  3.20960
  3.41180  3.53067  3.66632  3.82511  4.01746  4.10750  4.20754  4.32025  4.44933  4.60135
  4.68900  4.78664  4.89698  5.02406  5.17324  5.35468  5.46248  5.58628  5.90778  5.99039
  6.08235  6.18636  6.30551  6.44408  6.61221  6.71117  6.82532  6.95764  7.11767  7.32048
  7.59553  7.78270  8.03668  8.43066
  2.49698  2.66425  2.80913  3.06985  3.32049  3.58116  3.86917  4.03099  4.21040  4.41333
  4.65395  4.79501  4.95527  5.14158  5.36498  5.46908  5.58407  5.71310  5.86011  6.03096
  6.12860  6.23645  6.35757  6.49537  6.65575  6.84804  6.96120  7.08975  7.41680  7.49879
  7.58918  7.69031  7.80337  7.93402  8.08805  8.17709  8.27696  8.39175  8.52407
  3.18385  3.38485  3.55817  3.86828  4.16203  4.45829  4.78719  4.97319  5.17996  5.41494
  5.69061  5.84970  6.02864  6.23455  6.47795  6.58990  6.71270  6.84935  7.00347  7.18053
  7.28060  7.38995  7.51120  7.64731  7.80357  7.98684  8.09188  8.20871  8.49383  8.56258
  3.81590  4.04616  4.24156  4.57690  4.90648  5.25149  5.63036  5.84048  6.07088  6.32892
  6.62666  6.79633  6.98466  7.19825  7.44678  7.55911  7.68105  7.81486  7.96299  8.12949
  8.22153  8.32034  8.42788  8.54525
  4.39443  4.63673  4.85300  5.24883  5.62828  6.01512  6.43014  6.65625  6.90072  7.17030
  7.47474  7.64515  7.83109  8.03685  8.26862  8.37038  8.47818
  4.92983  5.21749  5.46793  5.91471  6.33229  6.74850  7.18456  7.41689  7.66342  7.92880
  8.21840  8.37433  8.53925
  9.02501  44  40  32  25  19  14
  1.73013  1.85792  1.96950  2.17292  2.37094  2.57927  2.81282  2.94550  3.09400  3.26505
  3.46930  3.58945  3.72666  3.88713  4.08165  4.17274  4.27402  4.38823  4.51944  4.67348
  4.76208  4.86084  4.97245  5.10097  5.25191  5.43574  5.54534  5.67109  5.99983  6.08387
  6.17750  6.28357  6.40506  6.54707  6.72083  6.82349  6.93959  7.07657  7.24044  7.44886
  7.73502  7.93140  8.19481  8.62276
  2.55012  2.71964  2.86644  3.13067  3.38414  3.64759  3.93903  4.10280  4.28449  4.49120
  4.73404  4.87617  5.03812  5.22652  5.45236  5.55759  5.67415  5.80511  5.95441  6.12848
  6.22795  6.33824  6.46189  6.60288  6.76727  6.96439  7.08063  7.21308  7.55099  7.63621
  7.73046  7.83487  7.95426  8.09171  8.25628  8.35112  8.45878  8.58127  8.72590  8.90365
  3.25171  3.45474  3.63000  3.94402  4.24206  4.54580  4.87597  5.06309  5.27134  5.50859
  5.78704  5.94840  6.13002  6.33890  6.58686  6.70113  6.82672  6.96679  7.12497  7.30767
  7.41089  7.52447  7.65035  7.79268  7.95609  8.14899  8.26032  8.38552  8.69424  8.76916
  8.85024  8.93899
  3.89560  4.12961  4.32881  4.67276  5.00245  5.34906  5.73093  5.94322  6.17617  6.43806
  6.74097  6.91426  7.10736  7.32714  7.58385  7.70041  7.82765  7.96762  8.12343  8.30004
  8.39845  8.50466  8.62089  8.74909  8.89211
  4.49874  4.74008  4.95553  5.35146  5.73290  6.12326  6.54395  6.77398  7.02354  7.29991
  7.61433  7.79100  7.98542  8.20226  8.44936  8.55882  8.67613  8.80243  8.93911
  5.03802  5.32507  5.57598  6.02518  6.44719  6.86997  7.31599  7.55541  7.81091  8.08866
  8.39592  8.56373  8.74330  8.93645
  9.48774  44  41  34  27  21  16
  1.76776  1.89721  2.01028  2.21607  2.41648  2.62708  2.86328  2.99749  3.14776  3.32054
  3.52678  3.64808  3.78674  3.94884  4.14541  4.23735  4.33973  4.45531  4.58803  4.74397
  4.83365  4.93356  5.04656  5.17660  5.32942  5.51528  5.62621  5.75384  6.08596  6.17113
  6.26633  6.37363  6.49696  6.64173  6.81781  6.92113  7.04169  7.18218  7.35059  7.56633
  7.86511  8.07001  8.35325  8.80894
  2.60368  2.77530  2.92385  3.19106  3.44743  3.71374  4.00841  4.17392  4.35776  4.56711
  4.81364  4.95717  5.12053  5.31077  5.53926  5.64581  5.76386  5.89643  6.04776  6.22412
  6.32482  6.43644  6.56207  6.70558  6.87269  7.07407  7.19326  7.32843  7.67684  7.76483
  7.86254  7.97160  8.09576  8.23971  8.41207  8.51279  8.62525  8.75642  8.91016  9.10185
  9.35213
  3.31972  3.52508  3.70225  4.01955  4.32138  4.63055  4.96473  5.15290  5.36266  5.60173
  5.88313  6.04636  6.23034  6.44267  6.69508  6.81144  6.93962  7.08236  7.24398  7.43107
  7.53700  7.65381  7.78396  7.93086  8.10087  8.30210  8.41973  8.55165  8.88169  8.96302
  9.05139  9.14838  9.25650  9.37827
  3.97579  4.21290  4.41538  4.77043  5.09983  5.44720  5.83149  6.04588  6.28163  6.54669
  6.85473  7.03139  7.22865  7.45370  7.71763  7.83810  7.96977  8.11512  8.27790  8.46318
  8.56679  8.67963  8.80393  8.94180  9.09763  9.27634  9.37687
  4.59460  4.84587  5.06011  5.45593  5.83872  6.23201  6.65763  6.89107  7.14500  7.42751
  7.75011  7.93239  8.13409  8.36043  8.62102  8.73758  8.86331  8.99958  9.14877  9.31400
  9.40402
  5.14870  5.43481  5.68547  6.13717  6.56283  6.99115  7.44579  7.69107  7.95457  8.24254
  8.56461  8.74276  8.93546  9.14597  9.37861  9.47865
  9.97418  44  42  37  28  24  18
  1.80594  1.93708  2.05156  2.25992  2.46259  2.67558  2.91414  3.04958  3.20121  3.37577
  3.58421  3.70662  3.84653  4.01023  4.20859  4.30155  4.40484  4.52163  4.65568  4.81364
  4.90451  5.00561  5.11984  5.25077  5.40565  5.59435  5.70663  5.83561  6.17298  6.26007
  6.35696  6.46642  6.59158  6.73960  6.91905  7.02657  7.15064  7.29499  7.46927  7.69351
  8.00008  8.21410  8.51071  8.98866
  2.65742  2.83124  2.98138  3.25191  3.51130  3.78032  4.07780  4.24502  4.43071  4.64237
  4.89214  5.03761  5.20235  5.39423  5.62519  5.73288  5.85232  5.98639  6.13954  6.31858
  6.42068  6.53431  6.66186  6.80777  6.97837  7.18384  7.30515  7.44401  7.80089  7.89183
  7.99284  8.10549  8.23424  8.38448  8.56507  8.67037  8.79080  8.92983  9.09519  9.29907
  9.57142  9.75334
  3.38779  3.59549  3.77449  4.09544  4.40078  4.71405  5.05456  5.24353  5.45451  5.69533
  5.97906  6.14392  6.33012  6.54503  6.80097  6.91916  7.04959  7.19530  7.36023  7.55148
  7.65989  7.77956  7.91341  8.06489  8.23992  8.44927  8.57138  8.70965  9.05749  9.14428
  9.23909  9.34368  9.46183  9.59485  9.75051  9.83991  9.93861
  4.05622  4.29636  4.50158  4.86400  5.19833  5.54661  5.93319  6.14900  6.38698  6.65520
  6.96698  7.14636  7.34706  7.57678  7.84730  7.97106  8.10660  8.25663  8.42523  8.61856
  8.72697  8.84564  8.97671  9.12325  9.28967  9.48337  9.59381  9.71586
  4.68924  4.95222  5.16688  5.56167  5.94535  6.34134  6.77127  7.00783  7.26568  7.55303
  7.88279  8.07029  8.27824  8.51289  8.78466  8.90700  9.03989  9.18491  9.34515  9.52461
  9.62310  9.72905  9.84324  9.96726
  5.26277  5.54739  5.79762  6.25022  6.67887  7.11217  7.57422  7.82467  8.09457  8.39163
  8.72636  8.91333  9.11715  9.34260  9.59595  9.70693  9.82431  9.94926
 10.48557  44  43  39  31  25  19
  1.84436  1.97725  2.09305  2.30398  2.50881  2.72397  2.96498  3.10170  3.25476  3.43087
  3.64118  3.76497  3.90622  4.07139  4.27127  4.36515  4.46982  4.58782  4.72333  4.88279
  4.97469  5.07704  5.19282  5.32537  5.48201  5.67306  5.78701  5.91779  6.26011  6.34826
  6.44683  6.55784  6.68544  6.83580  7.01810  7.12737  7.25337  7.40040  7.57814  7.80594
  8.12135  8.34351  8.64518  9.14478
  2.71178  2.88748  3.03938  3.31274  3.57495  3.84661  4.14700  4.31581  4.50331  4.71710
  4.96977  5.11700  5.28395  5.47726  5.71027  5.81914  5.93962  6.07542  6.23019  6.41131
  6.51510  6.63034  6.76026  6.90875  7.08175  7.29123  7.41505  7.55682  7.92201  8.01550
  8.11887  8.23496  8.36690  8.52117  8.70752  8.81732  8.94342  9.08838  9.26273  9.48110
  9.77456  9.97073 10.22761
  3.45631  3.66669  3.84757  4.17167  4.47999  4.79685  5.14307  5.33451  5.54631  5.78867
  6.07469  6.24121  6.42927  6.64655  6.90589  7.02595  7.15822  7.30622  7.47413  7.66928
  7.78025  7.90268  8.03973  8.19539  8.37600  8.59199  8.71864  8.86194  9.22545  9.31643
  9.41729  9.52864  9.65447  9.79928  9.96883 10.06633 10.17523 10.29844 10.44085
  4.13758  4.38026  4.58798  4.95583  5.29852  5.64698  6.03479  6.25208  6.49186  6.76281
  7.07870  7.26072  7.46458  7.69859  7.97441  8.10113  8.24032  8.39449  8.56799  8.76764
  8.88048  9.00426  9.14112  9.29516  9.47105  9.67831  9.79699  9.92995 10.25435 10.33242
 10.41643
  4.78359  5.05203  5.27634  5.66985  6.05373  6.45134  6.88464  7.12365  7.38481  7.67678
  8.01318  8.20468  8.41781  8.65962  8.94136  9.06908  9.20817  9.36059  9.53062  9.72274
  9.82922  9.94453 10.06984 10.20724 10.36045
  5.38020  5.66260  5.91212  6.36498  6.79607  7.23326  7.70132  7.95617  8.23182  8.53638
  8.88202  9.07622  9.28986  9.52810  9.79913  9.91941 10.04802 10.18642 10.33630
 11.02318  44  44  40  34  28  22
  1.88323  2.01770  2.13490  2.34793  2.55490  2.77212  3.01553  3.15356  3.30796  3.48566
  3.69787  3.82259  3.96504  4.13169  4.33370  4.42832  4.53367  4.65241  4.78902  4.94984
  5.04268  5.14590  5.26293  5.39708  5.55522  5.74834  5.86372  5.99612  6.34231  6.43225
  6.53181  6.64437  6.77388  6.92697  7.11299  7.22338  7.35138  7.50183  7.68328  7.91585
  8.24263  8.46762  8.78157  9.29927
  2.76637  2.94404  3.09765  3.37383  3.63838  3.91263  4.21590  4.38627  4.57545  4.79131
  5.04627  5.19497  5.36375  5.55963  5.79471  5.90457  6.02642  6.16318  6.31994  6.50324
  6.60821  6.72485  6.85633  7.00685  7.18266  7.39557  7.52176  7.66608  8.03926  8.13500
  8.24104  8.36012  8.49710  8.65625  8.84900  8.96226  9.09105  9.24302  9.42329  9.65149
  9.96212 10.17318 10.45565 10.88845
  3.52489  3.73774  3.92052  4.24765  4.55911  4.87926  5.22924  5.42410  5.63795  5.88157
  6.16957  6.33716  6.52703  6.74649  7.00899  7.13056  7.26481  7.41486  7.58555  7.78403
  7.89724  8.02218  8.16231  8.32135  8.50652  8.72812  8.85841  9.00655  9.38558  9.48111
  9.58601  9.70321  9.83568  9.98847 10.16992 10.27529 10.39360 10.52889 10.68871 10.88112
  4.21929  4.46418  4.67422  5.04666  5.39613  5.74792  6.13716  6.35544  6.59689  6.86998
  7.18927  7.37345  7.58030  7.81757  8.09846  8.22774  8.36984  8.52757  8.70590  8.91143
  9.02745  9.15489  9.29710  9.45744  9.64188  9.86060  9.98732 10.12906 10.48060 10.56658
 10.65976 10.76208 10.87457 11.00168
  4.87784  5.15063  5.38144  5.77957  6.16327  6.56228  6.99812  7.23915  7.50336  7.79920
  8.14111  8.33657  8.55456  8.80251  9.09274  9.22494  9.36898  9.52774  9.70552  9.90784
 10.02084 10.14386 10.27851 10.42821 10.59658 10.79016 10.89836 11.01658
  5.50033  5.78057  6.02872  6.48137  6.91370  7.35418  7.82751  8.08596  8.36644  8.67779
  9.03291  9.23365  9.45496  9.70369  9.98988 10.11807 10.25653 10.40630 10.57052 10.75258
 10.85159 10.95688
 11.58835  44  44  42  36  28  24
  1.92227  2.05843  2.17698  2.39239  2.60151  2.82081  3.06642  3.20562  3.36161  3.54085
  3.75464  3.88054  4.02409  4.19209  4.39576  4.49126  4.59743  4.71740  4.85512  5.01751
  5.11074  5.21505  5.33283  5.46830  5.62866  5.82369  5.94010  6.07346  6.42412  6.51483
  6.61580  6.72974  6.86109  7.01713  7.20561  7.31810  7.44747  7.60116  7.78659  8.02395
  8.35288  8.58408  8.90449  9.43976
  2.82125  3.00092  3.15613  3.43491  3.70210  3.97893  4.28487  4.45668  4.64754  4.86527
  5.12248  5.27259  5.44301  5.64094  5.87840  5.98901  6.11196  6.25008  6.40812  6.59318
  6.69959  6.81762  6.95053  7.10277  7.28114  7.49796  7.62611  7.77293  8.15253  8.25006
  8.35810  8.47956  8.61979  8.78230  8.97879  9.09536  9.22830  9.38507  9.56993  9.80648
 10.13172 10.35015 10.65158 11.13031
  3.59378  3.80899  3.99388  4.32389  4.63815  4.96132  5.31498  5.51199  5.72918  5.97460
  6.26408  6.43323  6.62470  6.84626  7.11110  7.23386  7.36977  7.52178  7.69506  7.89632
  8.01137  8.13863  8.28119  8.44346  8.63325  8.86058  8.99449  9.14676  9.53588  9.63414
  9.74353  9.86541 10.00440 10.16518 10.35684 10.46942 10.59540 10.74128 10.91372 11.12390
 11.40082 11.58119
  4.30178  4.54888  4.76081  5.13699  5.49127  5.84998  6.23972  6.45905  6.70171  6.97682
  7.29891  7.48500  7.69441  7.93528  8.22020  8.35177  8.49637  8.65735  8.83956  9.05020
  9.16947  9.30095  9.44761  9.61312  9.80386 10.03150 10.16392 10.31362 10.68836 10.78126
 10.88233 10.99403 11.11877 11.26021 11.42380 11.51695
  4.97200  5.24854  5.48311  5.89077  6.27393  6.67375  7.11184  7.35469  7.62131  7.92060
  8.26782  8.46640  8.68837  8.94168  9.23882  9.37467  9.52345  9.68781  9.87244 10.08344
 10.20201 10.33157 10.47441 10.63470 10.81578 11.02653 11.14673 11.27881
  5.61119  5.90115  6.14764  6.59896  7.03252  7.47572  7.95328  8.21493  8.49977  8.81665
  9.17979  9.38571  9.61405  9.87161 10.17001 10.30482 10.45082 10.61065 10.78757 10.98622
 11.09540 11.21251 11.33918 11.47723
 12.18249  44  44  43  39  32  26
  1.96181  2.09946  2.21934  2.43704  2.64818  2.86962  3.11728  3.25765  3.41468  3.59546
  3.81118  3.93813  4.08285  4.25224  4.45732  4.55369  4.66080  4.78166  4.92054  5.08417
  5.17844  5.28337  5.40238  5.53920  5.70062  5.89773  6.01508  6.15009  6.50357  6.59494
  6.69715  6.81272  6.94547  7.10293  7.29447  7.40712  7.53809  7.69332  7.88182  8.12422
  8.46216  8.70502  9.03529  9.58569
  2.87627  3.05788  3.21464  3.49627  3.76597  4.04521  4.35371  4.52692  4.71913  4.93875
  5.19843  5.34988  5.52153  5.72136  5.96127  6.07320  6.19710  6.33645  6.49579  6.68278
  6.79018  6.90929  7.04340  7.19708  7.37775  7.59733  7.72694  7.87601  8.26260  8.36185
  8.47246  8.59692  8.73950  8.90599  9.10876  9.22760  9.36402  9.52381  9.71806  9.96137
 10.29780 10.52996 10.85088 11.36240
  3.66285  3.88038  4.06705  4.40031  4.71718  5.04319  5.40006  5.59911  5.81862  6.06757
  6.35897  6.52896  6.72182  6.94512  7.21254  7.33688  7.47408  7.62779  7.80302  8.00740
  8.12395  8.25273  8.39747  8.56257  8.75519  8.98704  9.12342  9.27936  9.68060  9.78295
  9.89620 10.02280 10.16694 10.33393 10.53448 10.65181 10.78513 10.93969 11.12360 11.35122
 11.65341 11.85561 12.11564
  4.38437  4.63371  4.84740  5.22743  5.58562  5.95005  6.34308  6.56307  6.80692  7.08384
  7.40845  7.59627  7.80754  8.05099  8.34039  8.47369  8.62058  8.78437  8.96986  9.18500
  9.30702  9.44180  9.59229  9.76305  9.96098 10.19626 10.33397 10.49007 10.88449 10.98282
 11.09087 11.21059 11.34611 11.50017 11.68076 11.78424 11.89875 12.03012 12.17982
  5.06611  5.34595  5.58379  6.00114  6.38615  6.78617  7.22604  7.47063  7.73933  8.04159
  8.39253  8.59400  8.81945  9.07721  9.38070  9.51965  9.67186  9.84078 10.03120 10.25002
 10.37349 10.50871 10.65822 10.82665 11.01987 11.24578 11.37607 11.52098 11.87548 11.96059
 12.05184 12.15062
  5.71995  6.02145  6.26937  6.71898  7.15262  7.59760  8.07902  8.34374  8.63210  8.95383
  9.32337  9.53351  9.76733 10.03242 10.34159 10.48189 10.63446 10.80230 10.98947 11.20125
 11.31883 11.44613 11.58531 11.73852 11.90934 12.10289


==> anc/CDMSlite_Run2_data/OI_code/CMaxf.txt <==
  40   7
 0.800 0.805 0.810 0.815 0.820 0.825 0.830 0.835 0.840 0.845 0.850 0.855 0.860 0.865 0.870 0.875 0.880 0.885 0.890 0.895 0.900 0.905 0.910 0.915 0.920 0.925 0.930 0.935 0.940 0.945 0.950 0.955 0.960 0.965 0.970 0.975 0.980 0.985 0.990 0.995 0.000 0.010 0.020 0.050 0.100 0.200 0.500
   15.000
  0.88866  0.89194  0.89521  0.89851  0.90164  0.90166  0.90169  0.90171  0.90379  0.90681
  0.90981  0.91281  0.91584  0.91884  0.92201  0.92529  0.92856  0.93191  0.93526  0.93864
  0.93934  0.93936  0.94004  0.94319  0.94636  0.94959  0.95289  0.95644  0.96006  0.96381
  0.96464  0.96466  0.96809  0.97176  0.97591  0.98039  0.98056  0.98451  0.98994  0.99259
  0.88866  0.89194  0.89521  0.89851  0.90164  0.90166  0.90169  0.90171  0.90379  0.90681
  0.90981  0.91281  0.91584  0.91884  0.92201  0.92529  0.92856  0.93191  0.93526  0.93864
  0.93934  0.93936  0.94004  0.94319  0.94636  0.94959  0.95289  0.95644  0.96006  0.96381
  0.96464  0.96466  0.96809  0.97176  0.97591  0.98039  0.98056  0.98451  0.98994  0.99259
  0.88866  0.89194  0.89521  0.89851  0.90164  0.90166  0.90169  0.90171  0.90379  0.90681
  0.90981  0.91281  0.91584  0.91884  0.92201  0.92529  0.92856  0.93191  0.93526  0.93864
  0.93934  0.93936  0.94004  0.94319  0.94636  0.94959  0.95289  0.95644  0.96006  0.96381
  0.96464  0.96466  0.96809  0.97176  0.97591  0.98039  0.98056  0.98451  0.98994  0.99259
  0.88866  0.89194  0.89521  0.89851  0.90164  0.90166  0.90169  0.90171  0.90379  0.90681
  0.90981  0.91281  0.91584  0.91884  0.92201  0.92529  0.92856  0.93191  0.93526  0.93864
  0.93934  0.93936  0.94004  0.94319  0.94636  0.94959  0.95289  0.95644  0.96006  0.96381
  0.96464  0.96466  0.96809  0.97176  0.97591  0.98039  0.98056  0.98451  0.98994  0.99259
  0.88866  0.89194  0.89521  0.89851  0.90164  0.90166  0.90169  0.90171  0.90379  0.90681
  0.90981  0.91281  0.91584  0.91884  0.92201  0.92529  0.92856  0.93191  0.93526  0.93864
  0.93934  0.93936  0.94004  0.94319  0.94636  0.94959  0.95289  0.95644  0.96006  0.96381
  0.96464  0.96466  0.96809  0.97176  0.97591  0.98039  0.98056  0.98451  0.98994  0.99259
  0.88866  0.89194  0.89521  0.89851  0.90164  0.90166  0.90169  0.90171  0.90379  0.90681
  0.90981  0.91281  0.91584  0.91884  0.92201  0.92529  0.92856  0.93191  0.93526  0.93864
  0.93934  0.93936  0.94004  0.94319  0.94636  0.94959  0.95289  0.95644  0.96006  0.96381
  0.96464  0.96466  0.96809  0.97176  0.97591  0.98039  0.98056  0.98451  0.98994  0.99259
  0.88221  0.88579  0.88939  0.89299  0.89669  0.90031  0.90164  0.90166  0.90169  0.90234
  0.90576  0.90916  0.91259  0.91601  0.91944  0.92329  0.92704  0.93049  0.93391  0.93741
  0.93934  0.93936  0.93939  0.94211  0.94539  0.94869  0.95206  0.95576  0.95956  0.96351
  0.96464  0.96466  0.96806  0.97176  0.97591  0.98039  0.98056  0.98451  0.98994  0.99259
   18.000
  0.88781  0.89074  0.89369  0.89664  0.89969  0.90279  0.90581  0.90891  0.91201  0.91514
  0.91831  0.92136  0.92139  0.92141  0.92291  0.92584  0.92884  0.93176  0.93479  0.93794
  0.94116  0.94434  0.94756  0.95051  0.95054  0.95109  0.95419  0.95731  0.96051  0.96386
  0.96739  0.97034  0.97036  0.97324  0.97689  0.98084  0.98306  0.98591  0.99071  0.99371
  0.88781  0.89074  0.89369  0.89664  0.89969  0.90279  0.90581  0.90891  0.91201  0.91514
  0.91831  0.92136  0.92139  0.92141  0.92291  0.92584  0.92884  0.93176  0.93479  0.93794
  0.94116  0.94434  0.94756  0.95051  0.95054  0.95109  0.95419  0.95731  0.96051  0.96386
  0.96739  0.97034  0.97036  0.97324  0.97689  0.98084  0.98306  0.98591  0.99071  0.99371
  0.88781  0.89074  0.89369  0.89664  0.89969  0.90279  0.90581  0.90891  0.91201  0.91514
  0.91831  0.92136  0.92139  0.92141  0.92291  0.92584  0.92884  0.93176  0.93479  0.93794
  0.94116  0.94434  0.94756  0.95051  0.95054  0.95109  0.95419  0.95731  0.96051  0.96386
  0.96739  0.97034  0.97036  0.97324  0.97689  0.98084  0.98306  0.98591  0.99071  0.99371
  0.88781  0.89074  0.89369  0.89664  0.89969  0.90279  0.90581  0.90891  0.91201  0.91514
  0.91831  0.92136  0.92139  0.92141  0.92291  0.92584  0.92884  0.93176  0.93479  0.93794
  0.94116  0.94434  0.94756  0.95051  0.95054  0.95109  0.95419  0.95731  0.96051  0.96386
  0.96739  0.97034  0.97036  0.97324  0.97689  0.98084  0.98306  0.98591  0.99071  0.99371
  0.88781  0.89074  0.89369  0.89664  0.89969  0.90279  0.90581  0.90891  0.91201  0.91514
  0.91831  0.92136  0.92139  0.92141  0.92291  0.92584  0.92884  0.93176  0.93479  0.93794
  0.94116  0.94434  0.94756  0.95051  0.95054  0.95109  0.95419  0.95731  0.96051  0.96386
  0.96739  0.97034  0.97036  0.97324  0.97689  0.98084  0.98306  0.98591  0.99071  0.99371
  0.88781  0.89074  0.89369  0.89664  0.89969  0.90279  0.90581  0.90891  0.91201  0.91514
  0.91831  0.92136  0.92139  0.92141  0.92291  0.92584  0.92884  0.93176  0.93479  0.93794
  0.94116  0.94434  0.94756  0.95051  0.95054  0.95109  0.95419  0.95731  0.96051  0.96386
  0.96739  0.97034  0.97036  0.97324  0.97689  0.98084  0.98306  0.98591  0.99071  0.99371
  0.88071  0.88246  0.88576  0.88906  0.89234  0.89574  0.89919  0.90281  0.90641  0.91011
  0.91384  0.91771  0.92131  0.92136  0.92139  0.92274  0.92584  0.92899  0.93211  0.93531
  0.93876  0.94221  0.94561  0.94916  0.95051  0.95054  0.95279  0.95624  0.95974  0.96339
  0.96694  0.97034  0.97036  0.97294  0.97664  0.98069  0.98306  0.98591  0.99071  0.99371
   21.600
  0.89181  0.89466  0.89754  0.90049  0.90344  0.90646  0.90944  0.91239  0.91531  0.91829
  0.92129  0.92221  0.92224  0.92416  0.92699  0.92976  0.93264  0.93559  0.93861  0.94159
  0.94461  0.94766  0.94901  0.94904  0.95184  0.95474  0.95771  0.96081  0.96399  0.96716
  0.96786  0.96979  0.97301  0.97639  0.97991  0.98071  0.98431  0.98819  0.99036  0.99401
  0.89181  0.89466  0.89754  0.90049  0.90344  0.90646  0.90944  0.91239  0.91531  0.91829
  0.92129  0.92221  0.92224  0.92416  0.92699  0.92976  0.93264  0.93559  0.93861  0.94159
  0.94461  0.94766  0.94901  0.94904  0.95184  0.95474  0.95771  0.96081  0.96399  0.96716
  0.96786  0.96979  0.97301  0.97639  0.97991  0.98071  0.98431  0.98819  0.99036  0.99401
  0.89181  0.89466  0.89754  0.90049  0.90344  0.90646  0.90944  0.91239  0.91531  0.91829
  0.92129  0.92221  0.92224  0.92416  0.92699  0.92976  0.93264  0.93559  0.93861  0.94159
  0.94461  0.94766  0.94901  0.94904  0.95184  0.95474  0.95771  0.96081  0.96399  0.96716
  0.96786  0.96979  0.97301  0.97639  0.97991  0.98071  0.98431  0.98819  0.99036  0.99401
  0.89181  0.89466  0.89754  0.90049  0.90344  0.90646  0.90944  0.91239  0.91531  0.91829
  0.92129  0.92221  0.92224  0.92416  0.92699  0.92976  0.93264  0.93559  0.93861  0.94159
  0.94461  0.94766  0.94901  0.94904  0.95184  0.95474  0.95771  0.96081  0.96399  0.96716
  0.96786  0.96979  0.97301  0.97639  0.97991  0.98071  0.98431  0.98819  0.99036  0.99401
  0.89181  0.89466  0.89754  0.90049  0.90344  0.90646  0.90944  0.91239  0.91531  0.91829
  0.92129  0.92221  0.92224  0.92416  0.92699  0.92976  0.93264  0.93559  0.93861  0.94159
  0.94461  0.94766  0.94901  0.94904  0.95184  0.95474  0.95771  0.96081  0.96399  0.96716
  0.96786  0.96979  0.97301  0.97639  0.97991  0.98071  0.98431  0.98819  0.99036  0.99401
  0.89181  0.89466  0.89754  0.90049  0.90344  0.90646  0.90944  0.91239  0.91531  0.91829
  0.92129  0.92221  0.92224  0.92416  0.92699  0.92976  0.93264  0.93559  0.93861  0.94159
  0.94461  0.94766  0.94901  0.94904  0.95184  0.95474  0.95771  0.96081  0.96399  0.96716
  0.96786  0.96979  0.97301  0.97639  0.97991  0.98071  0.98431  0.98819  0.99036  0.99401
  0.88589  0.88591  0.88811  0.89136  0.89459  0.89784  0.90124  0.90469  0.90824  0.91171
  0.91519  0.91884  0.92221  0.92224  0.92226  0.92574  0.92879  0.93179  0.93501  0.93826
  0.94151  0.94479  0.94816  0.94901  0.94946  0.95259  0.95581  0.95931  0.96294  0.96626
  0.96786  0.96901  0.97231  0.97586  0.97956  0.98056  0.98416  0.98811  0.99031  0.99401
   25.920
  0.89731  0.90021  0.90311  0.90599  0.90886  0.91171  0.91296  0.91299  0.91529  0.91796
  0.92076  0.92356  0.92644  0.92929  0.93214  0.93496  0.93784  0.94011  0.94014  0.94211
  0.94481  0.94769  0.95054  0.95334  0.95619  0.95914  0.96011  0.96159  0.96439  0.96731
  0.97036  0.97346  0.97431  0.97701  0.98029  0.98356  0.98506  0.98869  0.99116  0.99459
  0.89731  0.90021  0.90311  0.90599  0.90886  0.91171  0.91296  0.91299  0.91529  0.91796
  0.92076  0.92356  0.92644  0.92929  0.93214  0.93496  0.93784  0.94011  0.94014  0.94211
  0.94481  0.94769  0.95054  0.95334  0.95619  0.95914  0.96011  0.96159  0.96439  0.96731
  0.97036  0.97346  0.97431  0.97701  0.98029  0.98356  0.98506  0.98869  0.99116  0.99459
  0.89731  0.90021  0.90311  0.90599  0.90886  0.91171  0.91296  0.91299  0.91529  0.91796
  0.92076  0.92356  0.92644  0.92929  0.93214  0.93496  0.93784  0.94011  0.94014  0.94211
  0.94481  0.94769  0.95054  0.95334  0.95619  0.95914  0.96011  0.96159  0.96439  0.96731
  0.97036  0.97346  0.97431  0.97701  0.98029  0.98356  0.98506  0.98869  0.99116  0.99459
  0.89731  0.90021  0.90311  0.90599  0.90886  0.91171  0.91296  0.91299  0.91529  0.91796
  0.92076  0.92356  0.92644  0.92929  0.93214  0.93496  0.93784  0.94011  0.94014  0.94211
  0.94481  0.94769  0.95054  0.95334  0.95619  0.95914  0.96011  0.96159  0.96439  0.96731
  0.97036  0.97346  0.97431  0.97701  0.98029  0.98356  0.98506  0.98869  0.99116  0.99459
  0.89731  0.90021  0.90311  0.90599  0.90886  0.91171  0.91296  0.91299  0.91529  0.91796
  0.92076  0.92356  0.92644  0.92929  0.93214  0.93496  0.93784  0.94011  0.94014  0.94211
  0.94481  0.94769  0.95054  0.95334  0.95619  0.95914  0.96011  0.96159  0.96439  0.96731
  0.97036  0.97346  0.97431  0.97701  0.98029  0.98356  0.98506  0.98869  0.99116  0.99459
  0.89731  0.90021  0.90311  0.90599  0.90886  0.91171  0.91296  0.91299  0.91529  0.91796
  0.92076  0.92356  0.92644  0.92929  0.93214  0.93496  0.93784  0.94011  0.94014  0.94211
  0.94481  0.94769  0.95054  0.95334  0.95619  0.95914  0.96011  0.96159  0.96439  0.96731
  0.97036  0.97346  0.97431  0.97701  0.98029  0.98356  0.98506  0.98869  0.99116  0.99459
  0.88491  0.88856  0.89226  0.89599  0.89934  0.90256  0.90586  0.90914  0.91241  0.91296
  0.91304  0.91611  0.91919  0.92239  0.92571  0.92901  0.93234  0.93576  0.93924  0.94011
  0.94091  0.94401  0.94711  0.95021  0.95331  0.95649  0.95976  0.96011  0.96241  0.96559
  0.96904  0.97241  0.97431  0.97616  0.97959  0.98311  0.98471  0.98849  0.99104  0.99459
   31.104
  0.89901  0.90166  0.90441  0.90721  0.90996  0.91271  0.91549  0.91826  0.92096  0.92366
  0.92644  0.92689  0.92824  0.93086  0.93356  0.93621  0.93891  0.94169  0.94431  0.94704
  0.94871  0.94944  0.95214  0.95491  0.95769  0.96041  0.96319  0.96499  0.96634  0.96909
  0.97194  0.97479  0.97676  0.97864  0.98166  0.98471  0.98644  0.98971  0.99219  0.99549
  0.89901  0.90166  0.90441  0.90721  0.90996  0.91271  0.91549  0.91826  0.92096  0.92366
  0.92644  0.92689  0.92824  0.93086  0.93356  0.93621  0.93891  0.94169  0.94431  0.94704
  0.94871  0.94944  0.95214  0.95491  0.95769  0.96041  0.96319  0.96499  0.96634  0.96909
  0.97194  0.97479  0.97676  0.97864  0.98166  0.98471  0.98644  0.98971  0.99219  0.99549
  0.89901  0.90166  0.90441  0.90721  0.90996  0.91271  0.91549  0.91826  0.92096  0.92366
  0.92644  0.92689  0.92824  0.93086  0.93356  0.93621  0.93891  0.94169  0.94431  0.94704
  0.94871  0.94944  0.95214  0.95491  0.95769  0.96041  0.96319  0.96499  0.96634  0.96909
  0.97194  0.97479  0.97676  0.97864  0.98166  0.98471  0.98644  0.98971  0.99219  0.99549
  0.89901  0.90166  0.90441  0.90721  0.90996  0.91271  0.91549  0.91826  0.92096  0.92366
  0.92644  0.92689  0.92824  0.93086  0.93356  0.93621  0.93891  0.94169  0.94431  0.94704
  0.94871  0.94944  0.95214  0.95491  0.95769  0.96041  0.96319  0.96499  0.96634  0.96909
  0.97194  0.97479  0.97676  0.97864  0.98166  0.98471  0.98644  0.98971  0.99219  0.99549
  0.89901  0.90166  0.90441  0.90721  0.90996  0.91271  0.91549  0.91826  0.92096  0.92366
  0.92644  0.92689  0.92824  0.93086  0.93356  0.93621  0.93891  0.94169  0.94431  0.94704
  0.94871  0.94944  0.95214  0.95491  0.95769  0.96041  0.96319  0.96499  0.96634  0.96909
  0.97194  0.97479  0.97676  0.97864  0.98166  0.98471  0.98644  0.98971  0.99219  0.99549
  0.89901  0.90166  0.90441  0.90721  0.90996  0.91271  0.91549  0.91826  0.92096  0.92366
  0.92644  0.92689  0.92824  0.93086  0.93356  0.93621  0.93891  0.94169  0.94431  0.94704
  0.94871  0.94944  0.95214  0.95491  0.95769  0.96041  0.96319  0.96499  0.96634  0.96909
  0.97194  0.97479  0.97676  0.97864  0.98166  0.98471  0.98644  0.98971  0.99219  0.99549
  0.89036  0.89359  0.89681  0.89864  0.89866  0.90104  0.90419  0.90741  0.91066  0.91391
  0.91716  0.92049  0.92376  0.92689  0.92691  0.92916  0.93254  0.93566  0.93869  0.94181
  0.94486  0.94794  0.94871  0.95056  0.95371  0.95699  0.96026  0.96354  0.96499  0.96691
  0.96999  0.97316  0.97636  0.97749  0.98081  0.98406  0.98589  0.98941  0.99204  0.99544
   37.325
  0.90476  0.90746  0.91014  0.91276  0.91349  0.91499  0.91764  0.92024  0.92286  0.92546
  0.92804  0.93069  0.93326  0.93586  0.93654  0.93839  0.94094  0.94349  0.94611  0.94866
  0.95121  0.95376  0.95449  0.95674  0.95934  0.96196  0.96454  0.96719  0.96811  0.97066
  0.97336  0.97606  0.97816  0.98014  0.98299  0.98541  0.98769  0.99049  0.99314  0.99611
  0.90476  0.90746  0.91014  0.91276  0.91349  0.91499  0.91764  0.92024  0.92286  0.92546
  0.92804  0.93069  0.93326  0.93586  0.93654  0.93839  0.94094  0.94349  0.94611  0.94866
  0.95121  0.95376  0.95449  0.95674  0.95934  0.96196  0.96454  0.96719  0.96811  0.97066
  0.97336  0.97606  0.97816  0.98014  0.98299  0.98541  0.98769  0.99049  0.99314  0.99611
  0.90476  0.90746  0.91014  0.91276  0.91349  0.91499  0.91764  0.92024  0.92286  0.92546
  0.92804  0.93069  0.93326  0.93586  0.93654  0.93839  0.94094  0.94349  0.94611  0.94866
  0.95121  0.95376  0.95449  0.95674  0.95934  0.96196  0.96454  0.96719  0.96811  0.97066
  0.97336  0.97606  0.97816  0.98014  0.98299  0.98541  0.98769  0.99049  0.99314  0.99611
  0.90476  0.90746  0.91014  0.91276  0.91349  0.91499  0.91764  0.92024  0.92286  0.92546
  0.92804  0.93069  0.93326  0.93586  0.93654  0.93839  0.94094  0.94349  0.94611  0.94866
  0.95121  0.95376  0.95449  0.95674  0.95934  0.96196  0.96454  0.96719  0.96811  0.97066
  0.97336  0.97606  0.97816  0.98014  0.98299  0.98541  0.98769  0.99049  0.99314  0.99611
  0.90476  0.90746  0.91014  0.91276  0.91349  0.91499  0.91764  0.92024  0.92286  0.92546
  0.92804  0.93069  0.93326  0.93586  0.93654  0.93839  0.94094  0.94349  0.94611  0.94866
  0.95121  0.95376  0.95449  0.95674  0.95934  0.96196  0.96454  0.96719  0.96811  0.97066
  0.97336  0.97606  0.97816  0.98014  0.98299  0.98541  0.98769  0.99049  0.99314  0.99611
  0.90476  0.90746  0.91014  0.91276  0.91349  0.91499  0.91764  0.92024  0.92286  0.92546
  0.92804  0.93069  0.93326  0.93586  0.93654  0.93839  0.94094  0.94349  0.94611  0.94866
  0.95121  0.95376  0.95449  0.95674  0.95934  0.96196  0.96454  0.96719  0.96811  0.97066
  0.97336  0.97606  0.97816  0.98014  0.98299  0.98541  0.98769  0.99049  0.99314  0.99611
  0.88826  0.89174  0.89521  0.89874  0.90224  0.90539  0.90849  0.91161  0.91349  0.91386
  0.91701  0.92014  0.92331  0.92649  0.92966  0.93291  0.93621  0.93654  0.93924  0.94224
  0.94521  0.94816  0.95114  0.95416  0.95456  0.95761  0.96076  0.96396  0.96701  0.96811
  0.97091  0.97394  0.97706  0.97861  0.98184  0.98491  0.98696  0.99036  0.99286  0.99604
   44.790
  0.90636  0.90891  0.91159  0.91416  0.91666  0.91921  0.92176  0.92426  0.92681  0.92824
  0.92961  0.93209  0.93454  0.93704  0.93954  0.94206  0.94454  0.94654  0.94764  0.95011
  0.95261  0.95506  0.95754  0.96001  0.96096  0.96341  0.96589  0.96839  0.97084  0.97211
  0.97466  0.97724  0.97981  0.98144  0.98404  0.98644  0.98859  0.99084  0.99376  0.99626
  0.90636  0.90891  0.91159  0.91416  0.91666  0.91921  0.92176  0.92426  0.92681  0.92824
  0.92961  0.93209  0.93454  0.93704  0.93954  0.94206  0.94454  0.94654  0.94764  0.95011
  0.95261  0.95506  0.95754  0.96001  0.96096  0.96341  0.96589  0.96839  0.97084  0.97211
  0.97466  0.97724  0.97981  0.98144  0.98404  0.98644  0.98859  0.99084  0.99376  0.99626
  0.90636  0.90891  0.91159  0.91416  0.91666  0.91921  0.92176  0.92426  0.92681  0.92824
  0.92961  0.93209  0.93454  0.93704  0.93954  0.94206  0.94454  0.94654  0.94764  0.95011
  0.95261  0.95506  0.95754  0.96001  0.96096  0.96341  0.96589  0.96839  0.97084  0.97211
  0.97466  0.97724  0.97981  0.98144  0.98404  0.98644  0.98859  0.99084  0.99376  0.99626
  0.90636  0.90891  0.91159  0.91416  0.91666  0.91921  0.92176  0.92426  0.92681  0.92824
  0.92961  0.93209  0.93454  0.93704  0.93954  0.94206  0.94454  0.94654  0.94764  0.95011
  0.95261  0.95506  0.95754  0.96001  0.96096  0.96341  0.96589  0.96839  0.97084  0.97211
  0.97466  0.97724  0.97981  0.98144  0.98404  0.98644  0.98859  0.99084  0.99376  0.99626
  0.90636  0.90891  0.91159  0.91416  0.91666  0.91921  0.92176  0.92426  0.92681  0.92824
  0.92961  0.93209  0.93454  0.93704  0.93954  0.94206  0.94454  0.94654  0.94764  0.95011
  0.95261  0.95506  0.95754  0.96001  0.96096  0.96341  0.96589  0.96839  0.97084  0.97211
  0.97466  0.97724  0.97981  0.98144  0.98404  0.98644  0.98859  0.99084  0.99376  0.99626
  0.90581  0.90839  0.91106  0.91369  0.91624  0.91879  0.92141  0.92394  0.92654  0.92824
  0.92934  0.93186  0.93436  0.93691  0.93946  0.94201  0.94454  0.94654  0.94764  0.95011
  0.95261  0.95506  0.95754  0.96001  0.96096  0.96341  0.96589  0.96839  0.97084  0.97211
  0.97466  0.97724  0.97981  0.98144  0.98404  0.98644  0.98859  0.99084  0.99376  0.99626
  0.89131  0.89479  0.89794  0.90111  0.90431  0.90546  0.90706  0.91019  0.91344  0.91659
  0.91974  0.92291  0.92616  0.92824  0.92966  0.93276  0.93566  0.93861  0.94161  0.94459
  0.94654  0.94824  0.95124  0.95434  0.95746  0.96034  0.96136  0.96429  0.96724  0.97019
  0.97201  0.97476  0.97769  0.98031  0.98246  0.98556  0.98771  0.99079  0.99344  0.99611
   53.748
  0.90994  0.91244  0.91489  0.91734  0.91981  0.92231  0.92476  0.92726  0.92869  0.93039
  0.93281  0.93526  0.93769  0.94004  0.94244  0.94489  0.94581  0.94819  0.95054  0.95291
  0.95529  0.95766  0.95896  0.96114  0.96354  0.96589  0.96821  0.96961  0.97194  0.97424
  0.97664  0.97821  0.98064  0.98309  0.98486  0.98729  0.98931  0.99186  0.99419  0.99659
  0.90994  0.91244  0.91489  0.91734  0.91981  0.92231  0.92476  0.92726  0.92869  0.93039
  0.93281  0.93526  0.93769  0.94004  0.94244  0.94489  0.94581  0.94819  0.95054  0.95291
  0.95529  0.95766  0.95896  0.96114  0.96354  0.96589  0.96821  0.96961  0.97194  0.97424
  0.97664  0.97821  0.98064  0.98309  0.98486  0.98729  0.98931  0.99186  0.99419  0.99659
  0.90994  0.91244  0.91489  0.91734  0.91981  0.92231  0.92476  0.92726  0.92869  0.93039
  0.93281  0.93526  0.93769  0.94004  0.94244  0.94489  0.94581  0.94819  0.95054  0.95291
  0.95529  0.95766  0.95896  0.96114  0.96354  0.96589  0.96821  0.96961  0.97194  0.97424
  0.97664  0.97821  0.98064  0.98309  0.98486  0.98729  0.98931  0.99186  0.99419  0.99659
  0.90994  0.91244  0.91489  0.91734  0.91981  0.92231  0.92476  0.92726  0.92869  0.93039
  0.93281  0.93526  0.93769  0.94004  0.94244  0.94489  0.94581  0.94819  0.95054  0.95291
  0.95529  0.95766  0.95896  0.96114  0.96354  0.96589  0.96821  0.96961  0.97194  0.97424
  0.97664  0.97821  0.98064  0.98309  0.98486  0.98729  0.98931  0.99186  0.99419  0.99659
  0.90994  0.91244  0.91489  0.91734  0.91981  0.92231  0.92476  0.92726  0.92869  0.93039
  0.93281  0.93526  0.93769  0.94004  0.94244  0.94489  0.94581  0.94819  0.95054  0.95291
  0.95529  0.95766  0.95896  0.96114  0.96354  0.96589  0.96821  0.96961  0.97194  0.97424
  0.97664  0.97821  0.98064  0.98309  0.98486  0.98729  0.98931  0.99186  0.99419  0.99659
  0.90874  0.91131  0.91384  0.91634  0.91886  0.92141  0.92399  0.92654  0.92869  0.92976
  0.93229  0.93481  0.93731  0.93976  0.94221  0.94469  0.94561  0.94799  0.95034  0.95276
  0.95514  0.95754  0.95896  0.96104  0.96346  0.96581  0.96816  0.96961  0.97191  0.97424
  0.97664  0.97821  0.98064  0.98309  0.98486  0.98729  0.98931  0.99186  0.99419  0.99659
  0.89181  0.89506  0.89829  0.90159  0.90494  0.90819  0.90871  0.91209  0.91506  0.91806
  0.92106  0.92406  0.92719  0.92869  0.93091  0.93404  0.93716  0.94029  0.94331  0.94546
  0.94721  0.95006  0.95299  0.95591  0.95894  0.96026  0.96331  0.96609  0.96886  0.97044
  0.97326  0.97619  0.97814  0.98091  0.98379  0.98594  0.98881  0.99114  0.99371  0.99646
   64.497
  0.91369  0.91604  0.91844  0.92089  0.92331  0.92429  0.92666  0.92904  0.93136  0.93371
  0.93604  0.93839  0.94016  0.94184  0.94411  0.94644  0.94871  0.95101  0.95331  0.95454
  0.95686  0.95916  0.96136  0.96364  0.96496  0.96721  0.96946  0.97171  0.97324  0.97551
  0.97776  0.98001  0.98171  0.98396  0.98576  0.98811  0.99011  0.99241  0.99464  0.99699
  0.91369  0.91604  0.91844  0.92089  0.92331  0.92429  0.92666  0.92904  0.93136  0.93371
  0.93604  0.93839  0.94016  0.94184  0.94411  0.94644  0.94871  0.95101  0.95331  0.95454
  0.95686  0.95916  0.96136  0.96364  0.96496  0.96721  0.96946  0.97171  0.97324  0.97551
  0.97776  0.98001  0.98171  0.98396  0.98576  0.98811  0.99011  0.99241  0.99464  0.99699
  0.91369  0.91604  0.91844  0.92089  0.92331  0.92429  0.92666  0.92904  0.93136  0.93371
  0.93604  0.93839  0.94016  0.94184  0.94411  0.94644  0.94871  0.95101  0.95331  0.95454
  0.95686  0.95916  0.96136  0.96364  0.96496  0.96721  0.96946  0.97171  0.97324  0.97551
  0.97776  0.98001  0.98171  0.98396  0.98576  0.98811  0.99011  0.99241  0.99464  0.99699
  0.91369  0.91604  0.91844  0.92089  0.92331  0.92429  0.92666  0.92904  0.93136  0.93371
  0.93604  0.93839  0.94016  0.94184  0.94411  0.94644  0.94871  0.95101  0.95331  0.95454
  0.95686  0.95916  0.96136  0.96364  0.96496  0.96721  0.96946  0.97171  0.97324  0.97551
  0.97776  0.98001  0.98171  0.98396  0.98576  0.98811  0.99011  0.99241  0.99464  0.99699
  0.91369  0.91604  0.91844  0.92089  0.92331  0.92429  0.92666  0.92904  0.93136  0.93371
  0.93604  0.93839  0.94016  0.94184  0.94411  0.94644  0.94871  0.95101  0.95331  0.95454
  0.95686  0.95916  0.96136  0.96364  0.96496  0.96721  0.96946  0.97171  0.97324  0.97551
  0.97776  0.98001  0.98171  0.98396  0.98576  0.98811  0.99011  0.99241  0.99464  0.99699
  0.91186  0.91434  0.91676  0.91924  0.92176  0.92386  0.92524  0.92769  0.93011  0.93254
  0.93496  0.93739  0.93984  0.94096  0.94336  0.94579  0.94821  0.95056  0.95291  0.95416
  0.95651  0.95884  0.96109  0.96336  0.96474  0.96701  0.96929  0.97156  0.97319  0.97544
  0.97771  0.98001  0.98169  0.98394  0.98574  0.98811  0.99011  0.99241  0.99464  0.99699
  0.89324  0.89644  0.89961  0.90276  0.90441  0.90666  0.90984  0.91309  0.91631  0.91956
  0.92259  0.92386  0.92659  0.92959  0.93254  0.93559  0.93864  0.94016  0.94304  0.94606
  0.94889  0.95179  0.95359  0.95609  0.95901  0.96189  0.96446  0.96636  0.96911  0.97194
  0.97384  0.97671  0.97946  0.98146  0.98424  0.98644  0.98926  0.99169  0.99416  0.99676
   77.397
  0.91759  0.91994  0.92116  0.92346  0.92579  0.92809  0.93041  0.93269  0.93494  0.93619
  0.93844  0.94066  0.94286  0.94509  0.94729  0.94914  0.95076  0.95291  0.95511  0.95726
  0.95941  0.96086  0.96301  0.96514  0.96726  0.96881  0.97094  0.97306  0.97524  0.97681
  0.97891  0.98106  0.98281  0.98494  0.98674  0.98896  0.99089  0.99289  0.99504  0.99726
  0.91759  0.91994  0.92116  0.92346  0.92579  0.92809  0.93041  0.93269  0.93494  0.93619
  0.93844  0.94066  0.94286  0.94509  0.94729  0.94914  0.95076  0.95291  0.95511  0.95726
  0.95941  0.96086  0.96301  0.96514  0.96726  0.96881  0.97094  0.97306  0.97524  0.97681
  0.97891  0.98106  0.98281  0.98494  0.98674  0.98896  0.99089  0.99289  0.99504  0.99726
  0.91759  0.91994  0.92116  0.92346  0.92579  0.92809  0.93041  0.93269  0.93494  0.93619
  0.93844  0.94066  0.94286  0.94509  0.94729  0.94914  0.95076  0.95291  0.95511  0.95726
  0.95941  0.96086  0.96301  0.96514  0.96726  0.96881  0.97094  0.97306  0.97524  0.97681
  0.97891  0.98106  0.98281  0.98494  0.98674  0.98896  0.99089  0.99289  0.99504  0.99726
  0.91759  0.91994  0.92116  0.92346  0.92579  0.92809  0.93041  0.93269  0.93494  0.93619
  0.93844  0.94066  0.94286  0.94509  0.94729  0.94914  0.95076  0.95291  0.95511  0.95726
  0.95941  0.96086  0.96301  0.96514  0.96726  0.96881  0.97094  0.97306  0.97524  0.97681
  0.97891  0.98106  0.98281  0.98494  0.98674  0.98896  0.99089  0.99289  0.99504  0.99726
  0.91759  0.91994  0.92116  0.92346  0.92579  0.92809  0.93041  0.93269  0.93494  0.93619
  0.93844  0.94066  0.94286  0.94509  0.94729  0.94914  0.95076  0.95291  0.95511  0.95726
  0.95941  0.96086  0.96301  0.96514  0.96726  0.96881  0.97094  0.97306  0.97524  0.97681
  0.97891  0.98106  0.98281  0.98494  0.98674  0.98896  0.99089  0.99289  0.99504  0.99726
  0.91474  0.91724  0.91976  0.92104  0.92351  0.92601  0.92851  0.93099  0.93336  0.93569
  0.93699  0.93929  0.94159  0.94386  0.94616  0.94844  0.94979  0.95199  0.95424  0.95649
  0.95871  0.96024  0.96246  0.96471  0.96689  0.96881  0.97061  0.97281  0.97499  0.97659
  0.97876  0.98094  0.98274  0.98489  0.98669  0.98894  0.99089  0.99289  0.99504  0.99726
  0.89509  0.89821  0.90131  0.90251  0.90554  0.90864  0.91176  0.91486  0.91801  0.92059
  0.92259  0.92571  0.92864  0.93159  0.93451  0.93609  0.93886  0.94184  0.94484  0.94776
  0.94931  0.95204  0.95481  0.95766  0.95996  0.96231  0.96509  0.96779  0.96964  0.97239
  0.97521  0.97721  0.97989  0.98209  0.98481  0.98704  0.98979  0.99209  0.99454  0.99709
   92.876
  0.92034  0.92259  0.92484  0.92621  0.92841  0.93064  0.93286  0.93509  0.93726  0.93869
  0.94086  0.94301  0.94516  0.94729  0.94939  0.95084  0.95291  0.95499  0.95706  0.95914
  0.96061  0.96269  0.96476  0.96684  0.96839  0.97041  0.97246  0.97451  0.97614  0.97816
  0.98016  0.98184  0.98389  0.98564  0.98766  0.98944  0.99134  0.99339  0.99539  0.99749
  0.92034  0.92259  0.92484  0.92621  0.92841  0.93064  0.93286  0.93509  0.93726  0.93869
  0.94086  0.94301  0.94516  0.94729  0.94939  0.95084  0.95291  0.95499  0.95706  0.95914
  0.96061  0.96269  0.96476  0.96684  0.96839  0.97041  0.97246  0.97451  0.97614  0.97816
  0.98016  0.98184  0.98389  0.98564  0.98766  0.98944  0.99134  0.99339  0.99539  0.99749
  0.92034  0.92259  0.92484  0.92621  0.92841  0.93064  0.93286  0.93509  0.93726  0.93869
  0.94086  0.94301  0.94516  0.94729  0.94939  0.95084  0.95291  0.95499  0.95706  0.95914
  0.96061  0.96269  0.96476  0.96684  0.96839  0.97041  0.97246  0.97451  0.97614  0.97816
  0.98016  0.98184  0.98389  0.98564  0.98766  0.98944  0.99134  0.99339  0.99539  0.99749
  0.92034  0.92259  0.92484  0.92621  0.92841  0.93064  0.93286  0.93509  0.93726  0.93869
  0.94086  0.94301  0.94516  0.94729  0.94939  0.95084  0.95291  0.95499  0.95706  0.95914
  0.96061  0.96269  0.96476  0.96684  0.96839  0.97041  0.97246  0.97451  0.97614  0.97816
  0.98016  0.98184  0.98389  0.98564  0.98766  0.98944  0.99134  0.99339  0.99539  0.99749
  0.92034  0.92259  0.92484  0.92621  0.92841  0.93064  0.93286  0.93509  0.93726  0.93869
  0.94086  0.94301  0.94516  0.94729  0.94939  0.95084  0.95291  0.95499  0.95706  0.95914
  0.96061  0.96269  0.96476  0.96684  0.96839  0.97041  0.97246  0.97451  0.97614  0.97816
  0.98016  0.98184  0.98389  0.98564  0.98766  0.98944  0.99134  0.99339  0.99539  0.99749
  0.91654  0.91894  0.92141  0.92386  0.92534  0.92771  0.93014  0.93254  0.93489  0.93716
  0.93866  0.94094  0.94321  0.94549  0.94771  0.94994  0.95141  0.95364  0.95584  0.95801
  0.96004  0.96179  0.96399  0.96611  0.96819  0.96984  0.97194  0.97409  0.97574  0.97779
  0.97989  0.98164  0.98371  0.98549  0.98754  0.98936  0.99131  0.99339  0.99539  0.99749
  0.89479  0.89804  0.90126  0.90449  0.90776  0.90931  0.91229  0.91526  0.91821  0.92126
  0.92429  0.92596  0.92901  0.93209  0.93499  0.93781  0.93954  0.94246  0.94534  0.94821
  0.95026  0.95291  0.95566  0.95841  0.96031  0.96311  0.96594  0.96819  0.97054  0.97321
  0.97534  0.97799  0.98041  0.98276  0.98501  0.98759  0.98991  0.99229  0.99479  0.99724
  111.451
  0.92301  0.92521  0.92741  0.92896  0.93111  0.93326  0.93541  0.93754  0.93966  0.94119
  0.94324  0.94531  0.94739  0.94944  0.95101  0.95306  0.95509  0.95714  0.95916  0.96074
  0.96271  0.96469  0.96666  0.96826  0.97019  0.97211  0.97374  0.97569  0.97766  0.97929
  0.98124  0.98319  0.98481  0.98676  0.98849  0.99024  0.99206  0.99391  0.99584  0.99776
  0.92301  0.92521  0.92741  0.92896  0.93111  0.93326  0.93541  0.93754  0.93966  0.94119
  0.94324  0.94531  0.94739  0.94944  0.95101  0.95306  0.95509  0.95714  0.95916  0.96074
  0.96271  0.96469  0.96666  0.96826  0.97019  0.97211  0.97374  0.97569  0.97766  0.97929
  0.98124  0.98319  0.98481  0.98676  0.98849  0.99024  0.99206  0.99391  0.99584  0.99776
  0.92301  0.92521  0.92741  0.92896  0.93111  0.93326  0.93541  0.93754  0.93966  0.94119
  0.94324  0.94531  0.94739  0.94944  0.95101  0.95306  0.95509  0.95714  0.95916  0.96074
  0.96271  0.96469  0.96666  0.96826  0.97019  0.97211  0.97374  0.97569  0.97766  0.97929
  0.98124  0.98319  0.98481  0.98676  0.98849  0.99024  0.99206  0.99391  0.99584  0.99776
  0.92301  0.92521  0.92741  0.92896  0.93111  0.93326  0.93541  0.93754  0.93966  0.94119
  0.94324  0.94531  0.94739  0.94944  0.95101  0.95306  0.95509  0.95714  0.95916  0.96074
  0.96271  0.96469  0.96666  0.96826  0.97019  0.97211  0.97374  0.97569  0.97766  0.97929
  0.98124  0.98319  0.98481  0.98676  0.98849  0.99024  0.99206  0.99391  0.99584  0.99776
  0.92286  0.92506  0.92726  0.92881  0.93099  0.93314  0.93529  0.93744  0.93956  0.94109
  0.94316  0.94526  0.94734  0.94941  0.95099  0.95304  0.95509  0.95714  0.95916  0.96074
  0.96271  0.96469  0.96666  0.96826  0.97019  0.97211  0.97374  0.97569  0.97766  0.97929
  0.98124  0.98319  0.98481  0.98676  0.98849  0.99024  0.99206  0.99391  0.99584  0.99776
  0.91829  0.92064  0.92304  0.92539  0.92774  0.92936  0.93169  0.93401  0.93629  0.93859
  0.94041  0.94251  0.94479  0.94706  0.94931  0.95096  0.95314  0.95526  0.95741  0.95959
  0.96124  0.96331  0.96541  0.96729  0.96919  0.97124  0.97329  0.97501  0.97704  0.97891
  0.98079  0.98279  0.98456  0.98654  0.98831  0.99011  0.99204  0.99389  0.99584  0.99774
  0.89661  0.89869  0.90169  0.90476  0.90781  0.91086  0.91386  0.91571  0.91876  0.92179
  0.92489  0.92789  0.92976  0.93264  0.93549  0.93836  0.94041  0.94326  0.94614  0.94886
  0.95086  0.95359  0.95641  0.95929  0.96134  0.96394  0.96661  0.96874  0.97144  0.97364
  0.97616  0.97879  0.98101  0.98329  0.98584  0.98806  0.99039  0.99271  0.99514  0.99739
  133.742
  0.92614  0.92784  0.92991  0.93201  0.93409  0.93614  0.93771  0.93971  0.94176  0.94381
  0.94581  0.94744  0.94939  0.95136  0.95334  0.95531  0.95689  0.95881  0.96071  0.96266
  0.96421  0.96611  0.96804  0.96994  0.97154  0.97341  0.97529  0.97689  0.97869  0.98034
  0.98214  0.98379  0.98561  0.98729  0.98911  0.99079  0.99251  0.99429  0.99606  0.99791
  0.92614  0.92784  0.92991  0.93201  0.93409  0.93614  0.93771  0.93971  0.94176  0.94381
  0.94581  0.94744  0.94939  0.95136  0.95334  0.95531  0.95689  0.95881  0.96071  0.96266
  0.96421  0.96611  0.96804  0.96994  0.97154  0.97341  0.97529  0.97689  0.97869  0.98034
  0.98214  0.98379  0.98561  0.98729  0.98911  0.99079  0.99251  0.99429  0.99606  0.99791
  0.92614  0.92784  0.92991  0.93201  0.93409  0.93614  0.93771  0.93971  0.94176  0.94381
  0.94581  0.94744  0.94939  0.95136  0.95334  0.95531  0.95689  0.95881  0.96071  0.96266
  0.96421  0.96611  0.96804  0.96994  0.97154  0.97341  0.97529  0.97689  0.97869  0.98034
  0.98214  0.98379  0.98561  0.98729  0.98911  0.99079  0.99251  0.99429  0.99606  0.99791
  0.92614  0.92784  0.92991  0.93201  0.93409  0.93614  0.93771  0.93971  0.94176  0.94381
  0.94581  0.94744  0.94939  0.95136  0.95334  0.95531  0.95689  0.95881  0.96071  0.96266
  0.96421  0.96611  0.96804  0.96994  0.97154  0.97341  0.97529  0.97689  0.97869  0.98034
  0.98214  0.98379  0.98561  0.98729  0.98911  0.99079  0.99251  0.99429  0.99606  0.99791
  0.92586  0.92746  0.92956  0.93166  0.93374  0.93584  0.93749  0.93946  0.94151  0.94356
  0.94561  0.94744  0.94921  0.95121  0.95321  0.95519  0.95679  0.95874  0.96069  0.96261
  0.96419  0.96609  0.96801  0.96991  0.97151  0.97339  0.97526  0.97686  0.97869  0.98034
  0.98214  0.98379  0.98561  0.98729  0.98911  0.99079  0.99251  0.99429  0.99606  0.99791
  0.92034  0.92271  0.92504  0.92674  0.92901  0.93129  0.93356  0.93581  0.93751  0.93974
  0.94199  0.94424  0.94646  0.94821  0.95046  0.95261  0.95471  0.95641  0.95849  0.96054
  0.96261  0.96429  0.96634  0.96844  0.97016  0.97221  0.97419  0.97589  0.97781  0.97976
  0.98151  0.98344  0.98519  0.98699  0.98884  0.99059  0.99239  0.99419  0.99606  0.99789
  0.89721  0.89919  0.90226  0.90536  0.90854  0.91166  0.91384  0.91684  0.91976  0.92274
  0.92564  0.92771  0.93066  0.93361  0.93646  0.93849  0.94131  0.94411  0.94696  0.94911
  0.95189  0.95461  0.95671  0.95944  0.96219  0.96431  0.96696  0.96961  0.97179  0.97439
  0.97656  0.97909  0.98136  0.98379  0.98611  0.98831  0.99061  0.99294  0.99516  0.99754
  160.490
  0.92849  0.93054  0.93259  0.93461  0.93664  0.93829  0.94024  0.94221  0.94419  0.94614
  0.94779  0.94971  0.95161  0.95351  0.95514  0.95709  0.95899  0.96089  0.96246  0.96429
  0.96614  0.96799  0.96956  0.97136  0.97314  0.97471  0.97646  0.97806  0.97984  0.98161
  0.98321  0.98494  0.98651  0.98816  0.98989  0.99149  0.99311  0.99476  0.99644  0.99809
  0.92849  0.93054  0.93259  0.93461  0.93664  0.93829  0.94024  0.94221  0.94419  0.94614
  0.94779  0.94971  0.95161  0.95351  0.95514  0.95709  0.95899  0.96089  0.96246  0.96429
  0.96614  0.96799  0.96956  0.97136  0.97314  0.97471  0.97646  0.97806  0.97984  0.98161
  0.98321  0.98494  0.98651  0.98816  0.98989  0.99149  0.99311  0.99476  0.99644  0.99809
  0.92849  0.93054  0.93259  0.93461  0.93664  0.93829  0.94024  0.94221  0.94419  0.94614
  0.94779  0.94971  0.95161  0.95351  0.95514  0.95709  0.95899  0.96089  0.96246  0.96429
  0.96614  0.96799  0.96956  0.97136  0.97314  0.97471  0.97646  0.97806  0.97984  0.98161
  0.98321  0.98494  0.98651  0.98816  0.98989  0.99149  0.99311  0.99476  0.99644  0.99809
  0.92849  0.93054  0.93259  0.93461  0.93664  0.93829  0.94024  0.94221  0.94419  0.94614
  0.94779  0.94971  0.95161  0.95351  0.95514  0.95709  0.95899  0.96089  0.96246  0.96429
  0.96614  0.96799  0.96956  0.97136  0.97314  0.97471  0.97646  0.97806  0.97984  0.98161
  0.98321  0.98494  0.98651  0.98816  0.98989  0.99149  0.99311  0.99476  0.99644  0.99809
  0.92779  0.92974  0.93184  0.93391  0.93599  0.93804  0.93971  0.94174  0.94374  0.94576
  0.94739  0.94934  0.95126  0.95319  0.95509  0.95681  0.95874  0.96064  0.96226  0.96411
  0.96599  0.96784  0.96946  0.97126  0.97306  0.97464  0.97641  0.97801  0.97981  0.98156
  0.98319  0.98491  0.98651  0.98816  0.98989  0.99149  0.99311  0.99476  0.99644  0.99809
  0.92161  0.92389  0.92619  0.92804  0.93031  0.93261  0.93486  0.93711  0.93896  0.94119
  0.94341  0.94566  0.94751  0.94961  0.95174  0.95384  0.95564  0.95776  0.95984  0.96191
  0.96364  0.96569  0.96774  0.96949  0.97141  0.97334  0.97501  0.97694  0.97869  0.98064
  0.98234  0.98421  0.98594  0.98774  0.98954  0.99121  0.99291  0.99464  0.99636  0.99806
  0.89734  0.90046  0.90349  0.90596  0.90896  0.91199  0.91496  0.91719  0.92019  0.92319
  0.92621  0.92836  0.93121  0.93404  0.93689  0.93919  0.94211  0.94489  0.94711  0.94986
  0.95261  0.95509  0.95764  0.96031  0.96256  0.96521  0.96781  0.96999  0.97254  0.97479
  0.97731  0.97959  0.98186  0.98434  0.98656  0.98881  0.99104  0.99329  0.99546  0.99769
  192.588
  0.93136  0.93336  0.93536  0.93726  0.93921  0.94084  0.94274  0.94464  0.94656  0.94819
  0.95006  0.95194  0.95376  0.95541  0.95714  0.95896  0.96076  0.96239  0.96414  0.96591
  0.96749  0.96921  0.97096  0.97254  0.97429  0.97604  0.97759  0.97926  0.98081  0.98246
  0.98404  0.98569  0.98724  0.98881  0.99046  0.99199  0.99354  0.99506  0.99664  0.99826
  0.93136  0.93336  0.93536  0.93726  0.93921  0.94084  0.94274  0.94464  0.94656  0.94819
  0.95006  0.95194  0.95376  0.95541  0.95714  0.95896  0.96076  0.96239  0.96414  0.96591
  0.96749  0.96921  0.97096  0.97254  0.97429  0.97604  0.97759  0.97926  0.98081  0.98246
  0.98404  0.98569  0.98724  0.98881  0.99046  0.99199  0.99354  0.99506  0.99664  0.99826
  0.93136  0.93336  0.93536  0.93726  0.93921  0.94084  0.94274  0.94464  0.94656  0.94819
  0.95006  0.95194  0.95376  0.95541  0.95714  0.95896  0.96076  0.96239  0.96414  0.96591
  0.96749  0.96921  0.97096  0.97254  0.97429  0.97604  0.97759  0.97926  0.98081  0.98246
  0.98404  0.98569  0.98724  0.98881  0.99046  0.99199  0.99354  0.99506  0.99664  0.99826
  0.93136  0.93336  0.93536  0.93726  0.93921  0.94084  0.94274  0.94464  0.94656  0.94819
  0.95006  0.95194  0.95376  0.95541  0.95714  0.95896  0.96076  0.96239  0.96414  0.96591
  0.96749  0.96921  0.97096  0.97254  0.97429  0.97604  0.97759  0.97926  0.98081  0.98246
  0.98404  0.98569  0.98724  0.98881  0.99046  0.99199  0.99354  0.99506  0.99664  0.99826
  0.93029  0.93206  0.93416  0.93621  0.93821  0.94009  0.94191  0.94384  0.94579  0.94771
  0.94939  0.95129  0.95316  0.95501  0.95661  0.95846  0.96029  0.96194  0.96376  0.96559
  0.96736  0.96899  0.97076  0.97234  0.97411  0.97586  0.97744  0.97916  0.98071  0.98239
  0.98396  0.98564  0.98719  0.98879  0.99044  0.99199  0.99354  0.99506  0.99664  0.99826
  0.92294  0.92526  0.92759  0.92986  0.93181  0.93409  0.93634  0.93859  0.94051  0.94271
  0.94484  0.94699  0.94879  0.95086  0.95294  0.95501  0.95676  0.95881  0.96089  0.96271
  0.96466  0.96661  0.96834  0.97029  0.97224  0.97399  0.97596  0.97766  0.97954  0.98121
  0.98304  0.98479  0.98651  0.98824  0.98994  0.99161  0.99326  0.99489  0.99656  0.99821
  0.89764  0.90074  0.90384  0.90701  0.90979  0.91239  0.91534  0.91831  0.92094  0.92371
  0.92669  0.92954  0.93186  0.93471  0.93756  0.94009  0.94271  0.94541  0.94819  0.95049
  0.95324  0.95549  0.95811  0.96074  0.96309  0.96564  0.96786  0.97044  0.97271  0.97524
  0.97756  0.98001  0.98224  0.98456  0.98676  0.98901  0.99129  0.99349  0.99564  0.99779
  231.105
  0.93414  0.93579  0.93769  0.93959  0.94146  0.94339  0.94504  0.94689  0.94869  0.95051
  0.95214  0.95394  0.95576  0.95734  0.95909  0.96084  0.96259  0.96416  0.96589  0.96759
  0.96914  0.97086  0.97241  0.97409  0.97574  0.97726  0.97886  0.98039  0.98199  0.98349
  0.98506  0.98656  0.98804  0.98954  0.99101  0.99249  0.99396  0.99544  0.99691  0.99839
  0.93414  0.93579  0.93769  0.93959  0.94146  0.94339  0.94504  0.94689  0.94869  0.95051
  0.95214  0.95394  0.95576  0.95734  0.95909  0.96084  0.96259  0.96416  0.96589  0.96759
  0.96914  0.97086  0.97241  0.97409  0.97574  0.97726  0.97886  0.98039  0.98199  0.98349
  0.98506  0.98656  0.98804  0.98954  0.99101  0.99249  0.99396  0.99544  0.99691  0.99839
  0.93414  0.93579  0.93769  0.93959  0.94146  0.94339  0.94504  0.94689  0.94869  0.95051
  0.95214  0.95394  0.95576  0.95734  0.95909  0.96084  0.96259  0.96416  0.96589  0.96759
  0.96914  0.97086  0.97241  0.97409  0.97574  0.97726  0.97886  0.98039  0.98199  0.98349
  0.98506  0.98656  0.98804  0.98954  0.99101  0.99249  0.99396  0.99544  0.99691  0.99839
  0.93414  0.93579  0.93769  0.93959  0.94146  0.94339  0.94504  0.94689  0.94869  0.95051
  0.95214  0.95394  0.95576  0.95734  0.95909  0.96084  0.96259  0.96416  0.96589  0.96759
  0.96914  0.97086  0.97241  0.97409  0.97574  0.97726  0.97886  0.98039  0.98199  0.98349
  0.98506  0.98656  0.98804  0.98954  0.99101  0.99249  0.99396  0.99544  0.99691  0.99839
  0.93221  0.93419  0.93591  0.93786  0.93984  0.94179  0.94359  0.94551  0.94744  0.94931
  0.95101  0.95291  0.95484  0.95666  0.95831  0.96009  0.96189  0.96354  0.96529  0.96704
  0.96864  0.97039  0.97214  0.97371  0.97541  0.97699  0.97866  0.98019  0.98181  0.98334
  0.98494  0.98644  0.98796  0.98951  0.99099  0.99244  0.99394  0.99541  0.99691  0.99836
  0.92441  0.92666  0.92866  0.93094  0.93314  0.93536  0.93734  0.93959  0.94179  0.94371
  0.94584  0.94791  0.94999  0.95189  0.95399  0.95606  0.95791  0.95999  0.96196  0.96374
  0.96569  0.96764  0.96939  0.97139  0.97314  0.97501  0.97674  0.97856  0.98026  0.98209
  0.98379  0.98544  0.98714  0.98876  0.99041  0.99199  0.99364  0.99519  0.99676  0.99834
  0.89849  0.90151  0.90456  0.90714  0.91029  0.91326  0.91614  0.91859  0.92151  0.92446
  0.92704  0.92974  0.93254  0.93536  0.93781  0.94066  0.94341  0.94579  0.94851  0.95096
  0.95361  0.95626  0.95859  0.96126  0.96356  0.96611  0.96849  0.97106  0.97334  0.97589
  0.97814  0.98036  0.98266  0.98499  0.98716  0.98941  0.99149  0.99371  0.99581  0.99786
  277.327
  0.93674  0.93861  0.94044  0.94229  0.94394  0.94571  0.94751  0.94929  0.95089  0.95264
  0.95434  0.95594  0.95766  0.95936  0.96094  0.96261  0.96424  0.96581  0.96744  0.96904
  0.97054  0.97214  0.97374  0.97526  0.97681  0.97831  0.97986  0.98134  0.98284  0.98429
  0.98574  0.98724  0.98864  0.99006  0.99151  0.99294  0.99436  0.99574  0.99714  0.99851
  0.93674  0.93861  0.94044  0.94229  0.94394  0.94571  0.94751  0.94929  0.95089  0.95264
  0.95434  0.95594  0.95766  0.95936  0.96094  0.96261  0.96424  0.96581  0.96744  0.96904
  0.97054  0.97214  0.97374  0.97526  0.97681  0.97831  0.97986  0.98134  0.98284  0.98429
  0.98574  0.98724  0.98864  0.99006  0.99151  0.99294  0.99436  0.99574  0.99714  0.99851
  0.93674  0.93861  0.94044  0.94229  0.94394  0.94571  0.94751  0.94929  0.95089  0.95264
  0.95434  0.95594  0.95766  0.95936  0.96094  0.96261  0.96424  0.96581  0.96744  0.96904
  0.97054  0.97214  0.97374  0.97526  0.97681  0.97831  0.97986  0.98134  0.98284  0.98429
  0.98574  0.98724  0.98864  0.99006  0.99151  0.99294  0.99436  0.99574  0.99714  0.99851
  0.93669  0.93856  0.94039  0.94224  0.94389  0.94569  0.94746  0.94926  0.95086  0.95259
  0.95434  0.95591  0.95764  0.95934  0.96091  0.96259  0.96424  0.96579  0.96741  0.96901
  0.97054  0.97214  0.97374  0.97526  0.97681  0.97831  0.97986  0.98134  0.98284  0.98429
  0.98574  0.98724  0.98864  0.99006  0.99151  0.99294  0.99436  0.99574  0.99714  0.99851
  0.93426  0.93601  0.93796  0.93991  0.94184  0.94359  0.94549  0.94736  0.94924  0.95091
  0.95276  0.95459  0.95629  0.95811  0.95989  0.96149  0.96321  0.96494  0.96651  0.96821
  0.96989  0.97146  0.97311  0.97469  0.97634  0.97786  0.97946  0.98099  0.98254  0.98404
  0.98551  0.98706  0.98851  0.98996  0.99144  0.99289  0.99431  0.99571  0.99714  0.99851
  0.92576  0.92796  0.92996  0.93219  0.93439  0.93634  0.93854  0.94071  0.94291  0.94491
  0.94709  0.94916  0.95104  0.95309  0.95509  0.95696  0.95899  0.96089  0.96281  0.96474
  0.96649  0.96839  0.97011  0.97199  0.97389  0.97564  0.97734  0.97911  0.98081  0.98256
  0.98426  0.98586  0.98751  0.98916  0.99076  0.99234  0.99394  0.99546  0.99696  0.99844
  0.89926  0.90189  0.90494  0.90801  0.91061  0.91354  0.91654  0.91936  0.92216  0.92501
  0.92786  0.93036  0.93324  0.93584  0.93851  0.94126  0.94376  0.94656  0.94921  0.95156
  0.95426  0.95666  0.95926  0.96161  0.96421  0.96654  0.96901  0.97136  0.97384  0.97616
  0.97839  0.98069  0.98306  0.98529  0.98749  0.98959  0.99176  0.99389  0.99599  0.99799
  332.792
  0.93916  0.94091  0.94266  0.94431  0.94606  0.94781  0.94944  0.95114  0.95284  0.95439
  0.95606  0.95774  0.95931  0.96089  0.96254  0.96406  0.96569  0.96726  0.96876  0.97034
  0.97181  0.97336  0.97491  0.97639  0.97791  0.97934  0.98081  0.98226  0.98366  0.98511
  0.98651  0.98789  0.98924  0.99061  0.99196  0.99334  0.99469  0.99599  0.99731  0.99861
  0.93916  0.94091  0.94266  0.94431  0.94606  0.94781  0.94944  0.95114  0.95284  0.95439
  0.95606  0.95774  0.95931  0.96089  0.96254  0.96406  0.96569  0.96726  0.96876  0.97034
  0.97181  0.97336  0.97491  0.97639  0.97791  0.97934  0.98081  0.98226  0.98366  0.98511
  0.98651  0.98789  0.98924  0.99061  0.99196  0.99334  0.99469  0.99599  0.99731  0.99861
  0.93916  0.94091  0.94266  0.94431  0.94606  0.94781  0.94944  0.95114  0.95284  0.95439
  0.95606  0.95774  0.95931  0.96089  0.96254  0.96406  0.96569  0.96726  0.96876  0.97034
  0.97181  0.97336  0.97491  0.97639  0.97791  0.97934  0.98081  0.98226  0.98366  0.98511
  0.98651  0.98789  0.98924  0.99061  0.99196  0.99334  0.99469  0.99599  0.99731  0.99861
  0.93891  0.94069  0.94246  0.94411  0.94589  0.94764  0.94929  0.95099  0.95271  0.95431
  0.95599  0.95766  0.95931  0.96081  0.96249  0.96401  0.96564  0.96721  0.96874  0.97031
  0.97179  0.97334  0.97489  0.97636  0.97789  0.97934  0.98081  0.98226  0.98366  0.98511
  0.98651  0.98789  0.98924  0.99061  0.99196  0.99334  0.99469  0.99599  0.99731  0.99861
  0.93576  0.93759  0.93949  0.94139  0.94311  0.94499  0.94686  0.94874  0.95046  0.95229
  0.95409  0.95576  0.95754  0.95929  0.96086  0.96261  0.96421  0.96591  0.96761  0.96921
  0.97089  0.97241  0.97406  0.97561  0.97721  0.97871  0.98026  0.98174  0.98326  0.98474
  0.98619  0.98761  0.98904  0.99046  0.99184  0.99324  0.99461  0.99596  0.99729  0.99861
  0.92661  0.92884  0.93089  0.93311  0.93531  0.93731  0.93946  0.94156  0.94356  0.94566
  0.94779  0.94971  0.95174  0.95376  0.95564  0.95769  0.95954  0.96154  0.96351  0.96529
  0.96716  0.96896  0.97084  0.97256  0.97441  0.97616  0.97796  0.97966  0.98134  0.98306
  0.98469  0.98629  0.98791  0.98946  0.99106  0.99261  0.99414  0.99561  0.99709  0.99854
  0.89939  0.90241  0.90509  0.90811  0.91116  0.91376  0.91669  0.91959  0.92221  0.92509
  0.92794  0.93054  0.93344  0.93619  0.93876  0.94146  0.94399  0.94674  0.94919  0.95186
  0.95436  0.95701  0.95941  0.96206  0.96439  0.96691  0.96931  0.97176  0.97409  0.97639
  0.97869  0.98089  0.98326  0.98541  0.98759  0.98974  0.99186  0.99396  0.99604  0.99804
  399.350
  0.94166  0.94339  0.94511  0.94681  0.94841  0.95006  0.95171  0.95329  0.95491  0.95656
  0.95809  0.95969  0.96126  0.96276  0.96431  0.96584  0.96739  0.96889  0.97036  0.97186
  0.97331  0.97481  0.97621  0.97766  0.97904  0.98044  0.98181  0.98316  0.98456  0.98586
  0.98721  0.98854  0.98984  0.99114  0.99246  0.99374  0.99499  0.99624  0.99749  0.99871
  0.94166  0.94339  0.94511  0.94681  0.94841  0.95006  0.95171  0.95329  0.95491  0.95656
  0.95809  0.95969  0.96126  0.96276  0.96431  0.96584  0.96739  0.96889  0.97036  0.97186
  0.97331  0.97481  0.97621  0.97766  0.97904  0.98044  0.98181  0.98316  0.98456  0.98586
  0.98721  0.98854  0.98984  0.99114  0.99246  0.99374  0.99499  0.99624  0.99749  0.99871
  0.94166  0.94339  0.94511  0.94681  0.94841  0.95006  0.95171  0.95329  0.95491  0.95656
  0.95809  0.95969  0.96126  0.96276  0.96431  0.96584  0.96739  0.96889  0.97036  0.97186
  0.97331  0.97481  0.97621  0.97766  0.97904  0.98044  0.98181  0.98316  0.98456  0.98586
  0.98721  0.98854  0.98984  0.99114  0.99246  0.99374  0.99499  0.99624  0.99749  0.99871
  0.94124  0.94291  0.94469  0.94644  0.94806  0.94976  0.95144  0.95304  0.95469  0.95636
  0.95789  0.95951  0.96109  0.96259  0.96416  0.96569  0.96726  0.96879  0.97026  0.97179
  0.97324  0.97474  0.97616  0.97761  0.97899  0.98041  0.98179  0.98314  0.98454  0.98584
  0.98719  0.98851  0.98984  0.99114  0.99246  0.99374  0.99499  0.99624  0.99749  0.99871
  0.93736  0.93926  0.94116  0.94294  0.94484  0.94671  0.94844  0.95029  0.95209  0.95376
  0.95551  0.95719  0.95891  0.96059  0.96221  0.96389  0.96554  0.96721  0.96886  0.97044
  0.97201  0.97356  0.97514  0.97661  0.97814  0.97961  0.98106  0.98256  0.98399  0.98539
  0.98679  0.98821  0.98956  0.99091  0.99224  0.99359  0.99489  0.99619  0.99746  0.99871
  0.92764  0.92979  0.93201  0.93421  0.93624  0.93841  0.94059  0.94264  0.94476  0.94689
  0.94884  0.95086  0.95279  0.95479  0.95681  0.95869  0.96064  0.96246  0.96436  0.96621
  0.96809  0.96986  0.97171  0.97344  0.97521  0.97691  0.97859  0.98031  0.98194  0.98354
  0.98516  0.98676  0.98834  0.98986  0.99139  0.99291  0.99436  0.99581  0.99724  0.99861
  0.90001  0.90311  0.90609  0.90884  0.91181  0.91451  0.91744  0.92029  0.92291  0.92584
  0.92871  0.93131  0.93414  0.93676  0.93954  0.94206  0.94479  0.94734  0.94996  0.95244
  0.95511  0.95756  0.96009  0.96249  0.96499  0.96739  0.96974  0.97219  0.97449  0.97679
  0.97901  0.98129  0.98349  0.98566  0.98791  0.98999  0.99214  0.99416  0.99616  0.99811
  479.220
  0.94426  0.94591  0.94749  0.94916  0.95079  0.95231  0.95391  0.95546  0.95699  0.95854
  0.96006  0.96159  0.96311  0.96456  0.96604  0.96751  0.96896  0.97036  0.97181  0.97321
  0.97464  0.97601  0.97739  0.97874  0.98011  0.98141  0.98274  0.98404  0.98534  0.98661
  0.98789  0.98916  0.99041  0.99164  0.99289  0.99411  0.99531  0.99649  0.99764  0.99884
  0.94426  0.94591  0.94749  0.94916  0.95079  0.95231  0.95391  0.95546  0.95699  0.95854
  0.96006  0.96159  0.96311  0.96456  0.96604  0.96751  0.96896  0.97036  0.97181  0.97321
  0.97464  0.97601  0.97739  0.97874  0.98011  0.98141  0.98274  0.98404  0.98534  0.98661
  0.98789  0.98916  0.99041  0.99164  0.99289  0.99411  0.99531  0.99649  0.99764  0.99884
  0.94426  0.94591  0.94749  0.94916  0.95079  0.95231  0.95391  0.95546  0.95699  0.95854
  0.96006  0.96159  0.96311  0.96456  0.96604  0.96751  0.96896  0.97036  0.97181  0.97321
  0.97464  0.97601  0.97739  0.97874  0.98011  0.98141  0.98274  0.98404  0.98534  0.98661
  0.98789  0.98916  0.99041  0.99164  0.99289  0.99411  0.99531  0.99649  0.99764  0.99884
  0.94351  0.94519  0.94679  0.94846  0.95014  0.95174  0.95336  0.95496  0.95649  0.95809
  0.95964  0.96119  0.96274  0.96421  0.96574  0.96724  0.96871  0.97014  0.97159  0.97306
  0.97446  0.97584  0.97726  0.97861  0.97999  0.98134  0.98266  0.98399  0.98529  0.98656
  0.98784  0.98914  0.99039  0.99164  0.99286  0.99411  0.99529  0.99649  0.99764  0.99884
  0.93904  0.94091  0.94269  0.94454  0.94629  0.94811  0.94999  0.95169  0.95344  0.95514
  0.95679  0.95849  0.96014  0.96181  0.96341  0.96509  0.96671  0.96831  0.96986  0.97139
  0.97296  0.97449  0.97596  0.97746  0.97894  0.98041  0.98181  0.98321  0.98459  0.98596
  0.98734  0.98869  0.99001  0.99134  0.99261  0.99391  0.99516  0.99639  0.99761  0.99881
  0.92879  0.93089  0.93311  0.93534  0.93741  0.93951  0.94151  0.94361  0.94564  0.94764
  0.94976  0.95174  0.95371  0.95559  0.95751  0.95949  0.96136  0.96329  0.96509  0.96691
  0.96871  0.97044  0.97226  0.97401  0.97576  0.97744  0.97911  0.98079  0.98241  0.98401
  0.98561  0.98714  0.98869  0.99021  0.99169  0.99319  0.99464  0.99601  0.99739  0.99871
  0.90081  0.90359  0.90656  0.90931  0.91229  0.91531  0.91794  0.92084  0.92356  0.92641
  0.92924  0.93189  0.93474  0.93724  0.93991  0.94249  0.94516  0.94766  0.95034  0.95281
  0.95536  0.95789  0.96029  0.96281  0.96524  0.96761  0.97004  0.97236  0.97474  0.97704
  0.97931  0.98159  0.98376  0.98594  0.98806  0.99024  0.99231  0.99431  0.99629  0.99819
  575.065
  0.94636  0.94794  0.94949  0.95106  0.95261  0.95414  0.95569  0.95716  0.95869  0.96016
  0.96161  0.96309  0.96449  0.96594  0.96736  0.96881  0.97019  0.97159  0.97296  0.97431
  0.97566  0.97701  0.97834  0.97964  0.98096  0.98224  0.98351  0.98479  0.98604  0.98729
  0.98851  0.98974  0.99094  0.99211  0.99329  0.99444  0.99559  0.99671  0.99779  0.99889
  0.94636  0.94794  0.94949  0.95106  0.95261  0.95414  0.95569  0.95716  0.95869  0.96016
  0.96161  0.96309  0.96449  0.96594  0.96736  0.96881  0.97019  0.97159  0.97296  0.97431
  0.97566  0.97701  0.97834  0.97964  0.98096  0.98224  0.98351  0.98479  0.98604  0.98729
  0.98851  0.98974  0.99094  0.99211  0.99329  0.99444  0.99559  0.99671  0.99779  0.99889
  0.94636  0.94794  0.94949  0.95106  0.95261  0.95414  0.95569  0.95716  0.95869  0.96016
  0.96161  0.96309  0.96449  0.96594  0.96736  0.96881  0.97019  0.97159  0.97296  0.97431
  0.97566  0.97701  0.97834  0.97964  0.98096  0.98224  0.98351  0.98479  0.98604  0.98729
  0.98851  0.98974  0.99094  0.99211  0.99329  0.99444  0.99559  0.99671  0.99779  0.99889
  0.94519  0.94684  0.94844  0.95006  0.95166  0.95321  0.95481  0.95641  0.95791  0.95944
  0.96091  0.96246  0.96391  0.96541  0.96691  0.96834  0.96981  0.97119  0.97264  0.97399
  0.97536  0.97674  0.97809  0.97946  0.98079  0.98206  0.98339  0.98469  0.98594  0.98721
  0.98846  0.98969  0.99089  0.99209  0.99326  0.99441  0.99559  0.99669  0.99779  0.99889
  0.94011  0.94196  0.94379  0.94556  0.94736  0.94909  0.95089  0.95261  0.95434  0.95609
  0.95776  0.95944  0.96104  0.96266  0.96424  0.96584  0.96741  0.96904  0.97056  0.97214
  0.97361  0.97514  0.97659  0.97804  0.97951  0.98094  0.98234  0.98371  0.98506  0.98644
  0.98781  0.98914  0.99041  0.99169  0.99294  0.99419  0.99541  0.99659  0.99774  0.99886
  0.92929  0.93146  0.93366  0.93579  0.93791  0.93999  0.94216  0.94416  0.94621  0.94824
  0.95021  0.95224  0.95416  0.95616  0.95804  0.95994  0.96176  0.96369  0.96554  0.96734
  0.96916  0.97089  0.97266  0.97444  0.97611  0.97776  0.97949  0.98111  0.98271  0.98431
  0.98589  0.98746  0.98901  0.99046  0.99194  0.99339  0.99479  0.99616  0.99749  0.99876
  0.90079  0.90359  0.90661  0.90944  0.91231  0.91519  0.91799  0.92091  0.92359  0.92646
  0.92919  0.93194  0.93459  0.93744  0.94001  0.94274  0.94534  0.94794  0.95051  0.95301
  0.95561  0.95809  0.96051  0.96306  0.96546  0.96786  0.97021  0.97264  0.97496  0.97729
  0.97954  0.98169  0.98394  0.98614  0.98826  0.99034  0.99236  0.99441  0.99636  0.99821
  690.077
  0.94866  0.95014  0.95169  0.95321  0.95466  0.95616  0.95764  0.95909  0.96049  0.96194
  0.96339  0.96479  0.96616  0.96754  0.96891  0.97026  0.97161  0.97294  0.97426  0.97561
  0.97689  0.97819  0.97946  0.98071  0.98199  0.98321  0.98441  0.98561  0.98684  0.98804
  0.98919  0.99031  0.99144  0.99256  0.99366  0.99474  0.99584  0.99689  0.99791  0.99894
  0.94866  0.95014  0.95169  0.95321  0.95466  0.95616  0.95764  0.95909  0.96049  0.96194
  0.96339  0.96479  0.96616  0.96754  0.96891  0.97026  0.97161  0.97294  0.97426  0.97561
  0.97689  0.97819  0.97946  0.98071  0.98199  0.98321  0.98441  0.98561  0.98684  0.98804
  0.98919  0.99031  0.99144  0.99256  0.99366  0.99474  0.99584  0.99689  0.99791  0.99894
  0.94866  0.95014  0.95169  0.95321  0.95466  0.95616  0.95764  0.95909  0.96049  0.96194
  0.96339  0.96479  0.96616  0.96754  0.96891  0.97026  0.97161  0.97294  0.97426  0.97561
  0.97689  0.97819  0.97946  0.98071  0.98199  0.98321  0.98441  0.98561  0.98684  0.98804
  0.98919  0.99031  0.99144  0.99256  0.99366  0.99474  0.99584  0.99689  0.99791  0.99894
  0.94701  0.94864  0.95016  0.95176  0.95331  0.95486  0.95644  0.95794  0.95946  0.96091
  0.96244  0.96389  0.96536  0.96679  0.96821  0.96959  0.97099  0.97236  0.97376  0.97511
  0.97646  0.97779  0.97909  0.98039  0.98171  0.98296  0.98419  0.98541  0.98666  0.98789
  0.98906  0.99021  0.99136  0.99249  0.99361  0.99471  0.99581  0.99689  0.99791  0.99894
  0.94139  0.94324  0.94504  0.94676  0.94854  0.95021  0.95199  0.95366  0.95541  0.95709
  0.95881  0.96039  0.96204  0.96361  0.96524  0.96676  0.96834  0.96986  0.97141  0.97291
  0.97441  0.97589  0.97734  0.97876  0.98021  0.98161  0.98299  0.98431  0.98564  0.98701
  0.98831  0.98956  0.99081  0.99204  0.99324  0.99441  0.99559  0.99674  0.99784  0.99891
  0.93019  0.93226  0.93444  0.93649  0.93866  0.94081  0.94286  0.94494  0.94694  0.94896
  0.95094  0.95299  0.95491  0.95686  0.95874  0.96059  0.96251  0.96434  0.96616  0.96794
  0.96969  0.97149  0.97324  0.97496  0.97666  0.97834  0.97996  0.98159  0.98316  0.98471
  0.98626  0.98781  0.98929  0.99076  0.99216  0.99356  0.99496  0.99626  0.99759  0.99879
  0.90114  0.90401  0.90706  0.90994  0.91281  0.91559  0.91851  0.92126  0.92421  0.92696
  0.92979  0.93249  0.93526  0.93789  0.94066  0.94324  0.94579  0.94844  0.95094  0.95349
  0.95609  0.95854  0.96099  0.96344  0.96591  0.96826  0.97061  0.97299  0.97529  0.97756
  0.97981  0.98199  0.98414  0.98626  0.98839  0.99044  0.99249  0.99446  0.99639  0.99824
  828.093
  0.95071  0.95219  0.95361  0.95511  0.95651  0.95799  0.95936  0.96076  0.96216  0.96354
  0.96491  0.96629  0.96761  0.96896  0.97026  0.97156  0.97289  0.97419  0.97546  0.97669
  0.97796  0.97919  0.98039  0.98161  0.98281  0.98396  0.98514  0.98626  0.98739  0.98854
  0.98966  0.99076  0.99184  0.99294  0.99401  0.99504  0.99606  0.99709  0.99806  0.99901
  0.95071  0.95219  0.95361  0.95511  0.95651  0.95799  0.95936  0.96076  0.96216  0.96354
  0.96491  0.96629  0.96761  0.96896  0.97026  0.97156  0.97289  0.97419  0.97546  0.97669
  0.97796  0.97919  0.98039  0.98161  0.98281  0.98396  0.98514  0.98626  0.98739  0.98854
  0.98966  0.99076  0.99184  0.99294  0.99401  0.99504  0.99606  0.99709  0.99806  0.99901
  0.95071  0.95219  0.95361  0.95509  0.95651  0.95796  0.95936  0.96076  0.96214  0.96354
  0.96491  0.96629  0.96759  0.96896  0.97026  0.97156  0.97289  0.97419  0.97546  0.97669
  0.97796  0.97919  0.98039  0.98161  0.98281  0.98396  0.98514  0.98626  0.98739  0.98854
  0.98966  0.99076  0.99184  0.99294  0.99401  0.99504  0.99606  0.99709  0.99806  0.99901
  0.94854  0.95006  0.95164  0.95314  0.95469  0.95621  0.95774  0.95921  0.96069  0.96216
  0.96364  0.96506  0.96649  0.96786  0.96929  0.97061  0.97199  0.97336  0.97471  0.97604
  0.97734  0.97864  0.97989  0.98114  0.98239  0.98359  0.98481  0.98599  0.98714  0.98834
  0.98949  0.99061  0.99174  0.99284  0.99394  0.99499  0.99604  0.99706  0.99806  0.99901
  0.94246  0.94431  0.94606  0.94784  0.94954  0.95126  0.95294  0.95464  0.95629  0.95799
  0.95961  0.96124  0.96284  0.96444  0.96599  0.96751  0.96909  0.97059  0.97211  0.97361
  0.97506  0.97651  0.97796  0.97936  0.98074  0.98211  0.98344  0.98476  0.98606  0.98731
  0.98861  0.98986  0.99111  0.99231  0.99349  0.99466  0.99579  0.99689  0.99796  0.99899
  0.93079  0.93296  0.93511  0.93726  0.93931  0.94144  0.94354  0.94556  0.94761  0.94956
  0.95159  0.95349  0.95549  0.95736  0.95921  0.96111  0.96296  0.96484  0.96661  0.96839
  0.97014  0.97191  0.97366  0.97536  0.97704  0.97869  0.98031  0.98191  0.98346  0.98504
  0.98654  0.98806  0.98954  0.99099  0.99239  0.99376  0.99511  0.99641  0.99766  0.99884
  0.90159  0.90456  0.90741  0.91041  0.91321  0.91619  0.91896  0.92179  0.92451  0.92724
  0.93001  0.93279  0.93541  0.93806  0.94076  0.94344  0.94609  0.94869  0.95124  0.95374
  0.95626  0.95876  0.96124  0.96366  0.96609  0.96841  0.97081  0.97319  0.97551  0.97779
  0.98004  0.98226  0.98444  0.98654  0.98861  0.99069  0.99266  0.99461  0.99651  0.99829
  993.712
  0.95286  0.95429  0.95569  0.95704  0.95844  0.95979  0.96119  0.96254  0.96386  0.96521
  0.96651  0.96781  0.96906  0.97036  0.97161  0.97289  0.97414  0.97536  0.97659  0.97781
  0.97899  0.98016  0.98131  0.98246  0.98361  0.98476  0.98589  0.98699  0.98809  0.98916
  0.99024  0.99124  0.99229  0.99331  0.99431  0.99529  0.99629  0.99724  0.99819  0.99909
  0.95286  0.95429  0.95569  0.95704  0.95844  0.95979  0.96119  0.96254  0.96386  0.96521
  0.96651  0.96781  0.96906  0.97036  0.97161  0.97289  0.97414  0.97536  0.97659  0.97781
  0.97899  0.98016  0.98131  0.98246  0.98361  0.98476  0.98589  0.98699  0.98809  0.98916
  0.99024  0.99124  0.99229  0.99331  0.99431  0.99529  0.99629  0.99724  0.99819  0.99909
  0.95279  0.95421  0.95564  0.95699  0.95839  0.95974  0.96114  0.96249  0.96381  0.96519
  0.96646  0.96779  0.96904  0.97034  0.97159  0.97289  0.97411  0.97536  0.97659  0.97779
  0.97899  0.98014  0.98131  0.98244  0.98359  0.98474  0.98586  0.98699  0.98809  0.98916
  0.99024  0.99124  0.99229  0.99331  0.99431  0.99529  0.99629  0.99724  0.99819  0.99909
  0.94994  0.95154  0.95306  0.95459  0.95609  0.95756  0.95901  0.96049  0.96191  0.96339
  0.96481  0.96624  0.96759  0.96894  0.97029  0.97161  0.97296  0.97426  0.97559  0.97686
  0.97816  0.97941  0.98061  0.98181  0.98301  0.98421  0.98539  0.98659  0.98774  0.98886
  0.98996  0.99104  0.99209  0.99316  0.99421  0.99521  0.99624  0.99721  0.99816  0.99909
  0.94339  0.94519  0.94694  0.94869  0.95044  0.95221  0.95391  0.95561  0.95721  0.95881
  0.96046  0.96201  0.96361  0.96521  0.96676  0.96831  0.96979  0.97126  0.97276  0.97421
  0.97566  0.97709  0.97849  0.97986  0.98121  0.98254  0.98386  0.98516  0.98646  0.98774
  0.98899  0.99021  0.99139  0.99256  0.99371  0.99484  0.99594  0.99701  0.99806  0.99904
  0.93134  0.93351  0.93566  0.93781  0.93991  0.94196  0.94401  0.94604  0.94809  0.95011
  0.95211  0.95404  0.95596  0.95786  0.95974  0.96159  0.96344  0.96529  0.96711  0.96886
  0.97061  0.97236  0.97406  0.97574  0.97741  0.97904  0.98061  0.98219  0.98376  0.98531
  0.98681  0.98834  0.98979  0.99116  0.99256  0.99391  0.99524  0.99651  0.99776  0.99891
  0.90174  0.90466  0.90754  0.91051  0.91331  0.91624  0.91901  0.92186  0.92464  0.92739
  0.93024  0.93301  0.93569  0.93844  0.94109  0.94376  0.94636  0.94896  0.95154  0.95406
  0.95654  0.95906  0.96149  0.96396  0.96639  0.96874  0.97106  0.97341  0.97574  0.97799
  0.98019  0.98241  0.98456  0.98669  0.98879  0.99081  0.99281  0.99476  0.99661  0.99836
 1192.454
  0.95486  0.95624  0.95761  0.95899  0.96029  0.96161  0.96289  0.96416  0.96544  0.96669
  0.96794  0.96919  0.97041  0.97169  0.97286  0.97411  0.97529  0.97649  0.97764  0.97881
  0.97994  0.98109  0.98221  0.98334  0.98441  0.98549  0.98656  0.98759  0.98864  0.98966
  0.99069  0.99166  0.99266  0.99364  0.99464  0.99559  0.99651  0.99739  0.99826  0.99914
  0.95486  0.95624  0.95761  0.95899  0.96029  0.96161  0.96289  0.96416  0.96544  0.96669
  0.96794  0.96919  0.97041  0.97169  0.97286  0.97411  0.97529  0.97649  0.97764  0.97881
  0.97994  0.98109  0.98221  0.98334  0.98441  0.98549  0.98656  0.98759  0.98864  0.98966
  0.99069  0.99166  0.99266  0.99364  0.99464  0.99559  0.99651  0.99739  0.99826  0.99914
  0.95471  0.95611  0.95749  0.95886  0.96016  0.96151  0.96279  0.96409  0.96534  0.96661
  0.96786  0.96911  0.97034  0.97161  0.97284  0.97404  0.97526  0.97644  0.97761  0.97879
  0.97991  0.98106  0.98219  0.98331  0.98441  0.98549  0.98656  0.98759  0.98864  0.98966
  0.99069  0.99166  0.99266  0.99364  0.99464  0.99559  0.99649  0.99739  0.99826  0.99914
  0.95136  0.95286  0.95441  0.95594  0.95739  0.95886  0.96029  0.96174  0.96309  0.96446
  0.96584  0.96719  0.96856  0.96989  0.97126  0.97256  0.97386  0.97511  0.97639  0.97761
  0.97886  0.98009  0.98131  0.98254  0.98371  0.98486  0.98596  0.98709  0.98821  0.98926
  0.99034  0.99141  0.99244  0.99344  0.99449  0.99546  0.99644  0.99736  0.99824  0.99911
  0.94431  0.94606  0.94784  0.94954  0.95124  0.95294  0.95466  0.95629  0.95791  0.95954
  0.96114  0.96274  0.96429  0.96581  0.96734  0.96881  0.97029  0.97184  0.97326  0.97474
  0.97619  0.97761  0.97899  0.98036  0.98166  0.98301  0.98434  0.98561  0.98684  0.98809
  0.98929  0.99049  0.99164  0.99279  0.99389  0.99501  0.99609  0.99714  0.99811  0.99906
  0.93189  0.93409  0.93621  0.93834  0.94039  0.94251  0.94451  0.94664  0.94871  0.95061
  0.95254  0.95451  0.95646  0.95831  0.96016  0.96209  0.96391  0.96571  0.96751  0.96919
  0.97096  0.97266  0.97436  0.97604  0.97769  0.97931  0.98094  0.98256  0.98406  0.98561
  0.98706  0.98854  0.98994  0.99134  0.99266  0.99404  0.99534  0.99659  0.99779  0.99891
  0.90211  0.90499  0.90804  0.91086  0.91389  0.91676  0.91959  0.92234  0.92509  0.92786
  0.93054  0.93329  0.93591  0.93864  0.94121  0.94389  0.94664  0.94924  0.95176  0.95429
  0.95689  0.95934  0.96181  0.96424  0.96659  0.96894  0.97131  0.97364  0.97596  0.97819
  0.98041  0.98264  0.98469  0.98679  0.98884  0.99089  0.99276  0.99471  0.99661  0.99836
 1430.945
  0.95671  0.95804  0.95936  0.96066  0.96189  0.96311  0.96439  0.96564  0.96684  0.96809
  0.96929  0.97046  0.97171  0.97294  0.97416  0.97539  0.97651  0.97766  0.97874  0.97981
  0.98089  0.98194  0.98301  0.98406  0.98511  0.98614  0.98716  0.98816  0.98919  0.99019
  0.99116  0.99214  0.99309  0.99404  0.99494  0.99586  0.99671  0.99754  0.99836  0.99919
  0.95671  0.95804  0.95936  0.96066  0.96189  0.96311  0.96439  0.96564  0.96684  0.96809
  0.96929  0.97046  0.97171  0.97294  0.97416  0.97539  0.97651  0.97766  0.97874  0.97981
  0.98089  0.98194  0.98301  0.98406  0.98511  0.98614  0.98716  0.98816  0.98919  0.99019
  0.99116  0.99214  0.99309  0.99404  0.99494  0.99586  0.99671  0.99754  0.99836  0.99919
  0.95641  0.95774  0.95909  0.96041  0.96164  0.96289  0.96416  0.96546  0.96666  0.96791
  0.96916  0.97031  0.97156  0.97284  0.97406  0.97526  0.97644  0.97759  0.97869  0.97976
  0.98081  0.98189  0.98294  0.98401  0.98506  0.98611  0.98711  0.98814  0.98916  0.99016
  0.99114  0.99211  0.99306  0.99401  0.99494  0.99584  0.99671  0.99754  0.99836  0.99919
  0.95249  0.95401  0.95546  0.95696  0.95841  0.95986  0.96126  0.96261  0.96396  0.96539
  0.96671  0.96806  0.96944  0.97071  0.97206  0.97344  0.97474  0.97601  0.97724  0.97841
  0.97956  0.98071  0.98189  0.98301  0.98416  0.98531  0.98639  0.98746  0.98861  0.98969
  0.99071  0.99171  0.99274  0.99376  0.99474  0.99569  0.99659  0.99749  0.99834  0.99916
  0.94521  0.94689  0.94861  0.95026  0.95194  0.95364  0.95529  0.95699  0.95861  0.96021
  0.96176  0.96326  0.96486  0.96641  0.96791  0.96941  0.97089  0.97241  0.97394  0.97536
  0.97679  0.97816  0.97946  0.98076  0.98204  0.98336  0.98464  0.98586  0.98709  0.98834
  0.98956  0.99079  0.99189  0.99301  0.99414  0.99524  0.99626  0.99724  0.99819  0.99911
  0.93254  0.93464  0.93679  0.93896  0.94111  0.94316  0.94521  0.94721  0.94919  0.95104
  0.95299  0.95491  0.95686  0.95871  0.96059  0.96244  0.96421  0.96604  0.96776  0.96959
  0.97134  0.97311  0.97484  0.97651  0.97816  0.97969  0.98124  0.98274  0.98429  0.98579
  0.98719  0.98866  0.99014  0.99151  0.99289  0.99421  0.99551  0.99669  0.99784  0.99896
  0.90191  0.90491  0.90794  0.91079  0.91366  0.91646  0.91934  0.92221  0.92499  0.92784
  0.93069  0.93341  0.93614  0.93884  0.94151  0.94414  0.94676  0.94934  0.95189  0.95436
  0.95694  0.95939  0.96194  0.96424  0.96666  0.96904  0.97136  0.97371  0.97604  0.97829
  0.98041  0.98264  0.98479  0.98681  0.98884  0.99094  0.99294  0.99486  0.99669  0.99841
 1717.134
  0.95839  0.95966  0.96089  0.96211  0.96336  0.96459  0.96579  0.96704  0.96824  0.96939
  0.97054  0.97171  0.97284  0.97396  0.97509  0.97621  0.97734  0.97846  0.97954  0.98061
  0.98169  0.98274  0.98376  0.98479  0.98574  0.98674  0.98774  0.98869  0.98966  0.99056
  0.99151  0.99244  0.99336  0.99426  0.99516  0.99601  0.99689  0.99769  0.99846  0.99924
  0.95839  0.95966  0.96089  0.96211  0.96336  0.96459  0.96579  0.96704  0.96824  0.96939
  0.97054  0.97171  0.97284  0.97396  0.97509  0.97621  0.97734  0.97846  0.97954  0.98061
  0.98169  0.98274  0.98376  0.98479  0.98574  0.98674  0.98774  0.98869  0.98966  0.99056
  0.99151  0.99244  0.99336  0.99426  0.99516  0.99601  0.99689  0.99769  0.99846  0.99924
  0.95786  0.95916  0.96044  0.96169  0.96294  0.96419  0.96539  0.96666  0.96789  0.96909
  0.97026  0.97146  0.97259  0.97371  0.97489  0.97601  0.97714  0.97829  0.97939  0.98046
  0.98154  0.98261  0.98366  0.98469  0.98566  0.98666  0.98766  0.98864  0.98961  0.99054
  0.99149  0.99241  0.99334  0.99426  0.99514  0.99599  0.99686  0.99769  0.99846  0.99924
  0.95341  0.95489  0.95634  0.95774  0.95919  0.96056  0.96194  0.96329  0.96466  0.96604
  0.96739  0.96874  0.97004  0.97136  0.97259  0.97381  0.97509  0.97634  0.97764  0.97886
  0.98004  0.98119  0.98234  0.98351  0.98464  0.98569  0.98676  0.98786  0.98891  0.98994
  0.99094  0.99194  0.99294  0.99394  0.99489  0.99581  0.99674  0.99759  0.99841  0.99924
  0.94566  0.94739  0.94916  0.95081  0.95254  0.95421  0.95584  0.95746  0.95911  0.96066
  0.96221  0.96374  0.96526  0.96681  0.96834  0.96981  0.97129  0.97269  0.97409  0.97554
  0.97691  0.97839  0.97974  0.98106  0.98236  0.98361  0.98489  0.98609  0.98736  0.98854
  0.98971  0.99084  0.99199  0.99311  0.99421  0.99529  0.99631  0.99734  0.99824  0.99916
  0.93274  0.93496  0.93701  0.93911  0.94121  0.94326  0.94526  0.94729  0.94929  0.95124
  0.95316  0.95511  0.95701  0.95891  0.96074  0.96254  0.96436  0.96614  0.96789  0.96969
  0.97139  0.97304  0.97471  0.97636  0.97804  0.97969  0.98131  0.98281  0.98436  0.98579
  0.98734  0.98874  0.99014  0.99151  0.99289  0.99424  0.99554  0.99679  0.99791  0.99901
  0.90236  0.90524  0.90816  0.91101  0.91396  0.91674  0.91956  0.92244  0.92514  0.92794
  0.93069  0.93346  0.93624  0.93894  0.94149  0.94414  0.94676  0.94931  0.95181  0.95439
  0.95691  0.95931  0.96171  0.96411  0.96656  0.96896  0.97126  0.97356  0.97589  0.97819
  0.98041  0.98269  0.98489  0.98691  0.98899  0.99096  0.99294  0.99486  0.99669  0.99839
 2060.561
  0.96031  0.96151  0.96274  0.96394  0.96511  0.96629  0.96744  0.96861  0.96974  0.97086
  0.97199  0.97314  0.97421  0.97529  0.97631  0.97736  0.97841  0.97946  0.98051  0.98156
  0.98256  0.98356  0.98456  0.98554  0.98649  0.98746  0.98836  0.98931  0.99026  0.99114
  0.99201  0.99286  0.99371  0.99456  0.99539  0.99619  0.99701  0.99781  0.99856  0.99929
  0.96031  0.96149  0.96271  0.96394  0.96511  0.96626  0.96744  0.96859  0.96974  0.97084
  0.97199  0.97314  0.97421  0.97526  0.97631  0.97736  0.97841  0.97946  0.98051  0.98156
  0.98256  0.98356  0.98456  0.98554  0.98649  0.98746  0.98836  0.98931  0.99026  0.99114
  0.99201  0.99286  0.99371  0.99456  0.99539  0.99619  0.99701  0.99781  0.99856  0.99929
  0.95956  0.96079  0.96204  0.96329  0.96449  0.96571  0.96691  0.96811  0.96924  0.97041
  0.97156  0.97271  0.97384  0.97494  0.97599  0.97704  0.97811  0.97919  0.98026  0.98134
  0.98239  0.98336  0.98439  0.98539  0.98634  0.98734  0.98829  0.98924  0.99019  0.99109
  0.99199  0.99281  0.99369  0.99456  0.99539  0.99619  0.99701  0.99779  0.99856  0.99929
  0.95459  0.95606  0.95754  0.95896  0.96031  0.96169  0.96309  0.96444  0.96576  0.96706
  0.96836  0.96964  0.97089  0.97216  0.97346  0.97471  0.97586  0.97701  0.97819  0.97941
  0.98061  0.98179  0.98289  0.98404  0.98514  0.98619  0.98729  0.98831  0.98936  0.99039
  0.99136  0.99231  0.99326  0.99416  0.99511  0.99596  0.99684  0.99769  0.99849  0.99926
  0.94656  0.94829  0.94996  0.95169  0.95336  0.95499  0.95666  0.95829  0.95986  0.96144
  0.96306  0.96456  0.96604  0.96751  0.96899  0.97044  0.97189  0.97339  0.97481  0.97616
  0.97749  0.97881  0.98016  0.98149  0.98276  0.98406  0.98529  0.98651  0.98771  0.98889
  0.99006  0.99121  0.99231  0.99339  0.99444  0.99544  0.99644  0.99741  0.99831  0.99921
  0.93359  0.93571  0.93781  0.93986  0.94189  0.94396  0.94604  0.94806  0.95001  0.95201
  0.95399  0.95589  0.95784  0.95974  0.96149  0.96334  0.96506  0.96684  0.96856  0.97024
  0.97194  0.97369  0.97536  0.97694  0.97854  0.98016  0.98171  0.98324  0.98474  0.98616
  0.98764  0.98901  0.99041  0.99179  0.99311  0.99441  0.99561  0.99681  0.99796  0.99904
  0.90259  0.90549  0.90851  0.91141  0.91429  0.91716  0.91994  0.92284  0.92574  0.92849
  0.93134  0.93406  0.93671  0.93926  0.94184  0.94449  0.94721  0.94969  0.95226  0.95474
  0.95729  0.95981  0.96221  0.96466  0.96706  0.96939  0.97166  0.97411  0.97631  0.97859
  0.98076  0.98289  0.98499  0.98706  0.98911  0.99114  0.99309  0.99494  0.99679  0.99844
 2472.673
  0.96179  0.96299  0.96414  0.96529  0.96644  0.96756  0.96866  0.96979  0.97091  0.97201
  0.97309  0.97414  0.97519  0.97626  0.97724  0.97824  0.97929  0.98031  0.98129  0.98229
  0.98329  0.98424  0.98516  0.98611  0.98709  0.98801  0.98886  0.98976  0.99061  0.99149
  0.99234  0.99316  0.99399  0.99484  0.99561  0.99644  0.99719  0.99791  0.99864  0.99934
  0.96174  0.96291  0.96409  0.96524  0.96639  0.96754  0.96864  0.96976  0.97086  0.97199
  0.97306  0.97411  0.97519  0.97624  0.97721  0.97824  0.97926  0.98031  0.98129  0.98226
  0.98329  0.98421  0.98516  0.98611  0.98709  0.98801  0.98886  0.98976  0.99061  0.99149
  0.99234  0.99316  0.99399  0.99484  0.99561  0.99644  0.99719  0.99791  0.99864  0.99934
  0.96066  0.96186  0.96311  0.96434  0.96551  0.96671  0.96789  0.96904  0.97014  0.97129
  0.97241  0.97351  0.97459  0.97569  0.97676  0.97776  0.97881  0.97991  0.98094  0.98194
  0.98296  0.98396  0.98491  0.98586  0.98686  0.98781  0.98874  0.98961  0.99051  0.99139
  0.99226  0.99311  0.99394  0.99479  0.99559  0.99641  0.99716  0.99791  0.99864  0.99934
  0.95521  0.95661  0.95801  0.95944  0.96089  0.96226  0.96366  0.96501  0.96631  0.96764
  0.96894  0.97019  0.97144  0.97271  0.97394  0.97516  0.97636  0.97749  0.97866  0.97989
  0.98104  0.98216  0.98329  0.98431  0.98539  0.98649  0.98756  0.98861  0.98961  0.99056
  0.99151  0.99249  0.99341  0.99431  0.99526  0.99611  0.99696  0.99779  0.99856  0.99931
  0.94661  0.94841  0.95014  0.95186  0.95356  0.95521  0.95684  0.95839  0.96006  0.96164
  0.96319  0.96474  0.96626  0.96779  0.96926  0.97071  0.97214  0.97356  0.97496  0.97634
  0.97764  0.97896  0.98031  0.98161  0.98291  0.98414  0.98536  0.98664  0.98784  0.98904
  0.99019  0.99131  0.99241  0.99346  0.99451  0.99556  0.99656  0.99749  0.99839  0.99924
  0.93341  0.93556  0.93766  0.93969  0.94176  0.94381  0.94589  0.94791  0.94991  0.95189
  0.95379  0.95569  0.95756  0.95944  0.96131  0.96311  0.96494  0.96674  0.96851  0.97026
  0.97196  0.97361  0.97529  0.97689  0.97844  0.98009  0.98164  0.98321  0.98466  0.98616
  0.98766  0.98911  0.99051  0.99186  0.99316  0.99441  0.99569  0.99689  0.99799  0.99906
  0.90239  0.90526  0.90829  0.91126  0.91416  0.91714  0.91994  0.92271  0.92554  0.92831
  0.93111  0.93381  0.93646  0.93909  0.94164  0.94431  0.94711  0.94966  0.95221  0.95476
  0.95724  0.95969  0.96206  0.96449  0.96686  0.96924  0.97161  0.97396  0.97621  0.97844
  0.98066  0.98286  0.98494  0.98701  0.98916  0.99111  0.99301  0.99496  0.99676  0.99844
 2967.208
  0.96364  0.96479  0.96589  0.96699  0.96806  0.96921  0.97026  0.97134  0.97241  0.97346
  0.97446  0.97551  0.97649  0.97751  0.97846  0.97941  0.98041  0.98139  0.98234  0.98324
  0.98414  0.98506  0.98599  0.98689  0.98779  0.98864  0.98949  0.99031  0.99114  0.99196
  0.99274  0.99351  0.99429  0.99504  0.99581  0.99654  0.99729  0.99799  0.99869  0.99934
  0.96351  0.96466  0.96576  0.96686  0.96796  0.96911  0.97016  0.97126  0.97234  0.97339
  0.97439  0.97544  0.97644  0.97746  0.97841  0.97939  0.98036  0.98134  0.98229  0.98321
  0.98411  0.98504  0.98596  0.98686  0.98776  0.98864  0.98946  0.99031  0.99114  0.99196
  0.99271  0.99351  0.99429  0.99504  0.99581  0.99654  0.99729  0.99799  0.99869  0.99934
  0.96224  0.96341  0.96459  0.96574  0.96689  0.96806  0.96924  0.97034  0.97144  0.97254
  0.97364  0.97471  0.97576  0.97681  0.97781  0.97884  0.97981  0.98086  0.98186  0.98281
  0.98374  0.98469  0.98564  0.98659  0.98751  0.98841  0.98926  0.99014  0.99099  0.99181
  0.99264  0.99344  0.99421  0.99499  0.99576  0.99651  0.99726  0.99799  0.99866  0.99934
  0.95649  0.95794  0.95934  0.96064  0.96199  0.96329  0.96464  0.96591  0.96721  0.96851
  0.96981  0.97101  0.97231  0.97356  0.97476  0.97594  0.97711  0.97824  0.97939  0.98056
  0.98166  0.98274  0.98379  0.98486  0.98591  0.98696  0.98801  0.98899  0.98999  0.99091
  0.99186  0.99274  0.99366  0.99451  0.99536  0.99621  0.99704  0.99784  0.99856  0.99931
  0.94766  0.94944  0.95116  0.95291  0.95451  0.95609  0.95771  0.95931  0.96081  0.96236
  0.96386  0.96541  0.96686  0.96836  0.96986  0.97126  0.97269  0.97414  0.97554  0.97686
  0.97819  0.97951  0.98086  0.98216  0.98336  0.98459  0.98579  0.98701  0.98821  0.98931
  0.99046  0.99154  0.99259  0.99364  0.99464  0.99564  0.99659  0.99754  0.99839  0.99921
  0.93424  0.93639  0.93849  0.94059  0.94264  0.94469  0.94666  0.94866  0.95069  0.95269
  0.95456  0.95641  0.95826  0.96004  0.96189  0.96361  0.96546  0.96721  0.96896  0.97066
  0.97234  0.97401  0.97569  0.97729  0.97886  0.98049  0.98204  0.98354  0.98504  0.98656
  0.98799  0.98936  0.99069  0.99201  0.99331  0.99454  0.99574  0.99694  0.99799  0.99904
  0.90309  0.90601  0.90896  0.91186  0.91481  0.91774  0.92064  0.92349  0.92621  0.92899
  0.93176  0.93446  0.93711  0.93974  0.94239  0.94494  0.94749  0.95009  0.95266  0.95514
  0.95766  0.96006  0.96246  0.96491  0.96724  0.96969  0.97196  0.97426  0.97649  0.97869
  0.98091  0.98311  0.98524  0.98729  0.98921  0.99124  0.99314  0.99501  0.99676  0.99844
 3560.649
  0.96484  0.96594  0.96701  0.96809  0.96914  0.97019  0.97124  0.97226  0.97326  0.97429
  0.97531  0.97624  0.97724  0.97821  0.97916  0.98011  0.98106  0.98201  0.98296  0.98384
  0.98474  0.98561  0.98651  0.98736  0.98819  0.98909  0.98991  0.99071  0.99151  0.99231
  0.99309  0.99386  0.99461  0.99534  0.99604  0.99676  0.99746  0.99816  0.99879  0.99941
  0.96461  0.96569  0.96679  0.96789  0.96896  0.96999  0.97106  0.97209  0.97311  0.97414
  0.97516  0.97614  0.97711  0.97809  0.97909  0.98004  0.98099  0.98194  0.98289  0.98379
  0.98469  0.98559  0.98646  0.98734  0.98819  0.98906  0.98989  0.99071  0.99151  0.99231
  0.99309  0.99386  0.99461  0.99534  0.99604  0.99676  0.99746  0.99816  0.99879  0.99941
  0.96294  0.96409  0.96524  0.96641  0.96756  0.96869  0.96979  0.97089  0.97196  0.97304
  0.97414  0.97521  0.97621  0.97724  0.97829  0.97931  0.98031  0.98131  0.98229  0.98326
  0.98419  0.98511  0.98604  0.98694  0.98786  0.98876  0.98961  0.99049  0.99129  0.99211
  0.99294  0.99374  0.99451  0.99526  0.99599  0.99671  0.99744  0.99814  0.99876  0.99941
  0.95679  0.95809  0.95949  0.96086  0.96224  0.96359  0.96486  0.96616  0.96749  0.96879
  0.97004  0.97129  0.97254  0.97376  0.97499  0.97611  0.97724  0.97839  0.97956  0.98071
  0.98184  0.98294  0.98399  0.98509  0.98614  0.98716  0.98816  0.98921  0.99016  0.99111
  0.99204  0.99296  0.99386  0.99471  0.99556  0.99639  0.99719  0.99796  0.99869  0.99936
  0.94796  0.94974  0.95141  0.95304  0.95466  0.95631  0.95781  0.95936  0.96096  0.96254
  0.96406  0.96554  0.96701  0.96849  0.96994  0.97136  0.97281  0.97421  0.97556  0.97686
  0.97821  0.97956  0.98089  0.98219  0.98346  0.98469  0.98591  0.98714  0.98831  0.98951
  0.99061  0.99171  0.99276  0.99379  0.99479  0.99576  0.99671  0.99761  0.99849  0.99926
  0.93416  0.93636  0.93846  0.94054  0.94256  0.94464  0.94669  0.94864  0.95064  0.95259
  0.95451  0.95641  0.95821  0.96006  0.96196  0.96376  0.96554  0.96724  0.96894  0.97066
  0.97234  0.97406  0.97566  0.97726  0.97889  0.98051  0.98206  0.98361  0.98514  0.98659
  0.98801  0.98944  0.99076  0.99209  0.99339  0.99466  0.99584  0.99701  0.99809  0.99909
  0.90266  0.90549  0.90844  0.91136  0.91424  0.91711  0.91999  0.92281  0.92571  0.92864
  0.93129  0.93419  0.93691  0.93961  0.94221  0.94491  0.94749  0.95006  0.95256  0.95511
  0.95749  0.95991  0.96236  0.96469  0.96701  0.96939  0.97169  0.97401  0.97624  0.97851
  0.98076  0.98296  0.98519  0.98729  0.98929  0.99131  0.99329  0.99511  0.99686  0.99854
 4272.779
  0.96666  0.96766  0.96874  0.96976  0.97071  0.97169  0.97269  0.97366  0.97464  0.97561
  0.97651  0.97746  0.97841  0.97934  0.98021  0.98111  0.98204  0.98291  0.98379  0.98464
  0.98549  0.98634  0.98716  0.98799  0.98879  0.98956  0.99034  0.99109  0.99186  0.99261
  0.99334  0.99406  0.99481  0.99551  0.99624  0.99689  0.99756  0.99819  0.99881  0.99941
  0.96629  0.96731  0.96836  0.96941  0.97041  0.97139  0.97239  0.97336  0.97439  0.97536
  0.97631  0.97726  0.97821  0.97916  0.98006  0.98096  0.98189  0.98279  0.98366  0.98454
  0.98539  0.98626  0.98709  0.98791  0.98874  0.98951  0.99029  0.99106  0.99181  0.99259
  0.99331  0.99404  0.99479  0.99551  0.99621  0.99689  0.99754  0.99819  0.99881  0.99941
  0.96439  0.96551  0.96666  0.96774  0.96886  0.96994  0.97096  0.97204  0.97306  0.97414
  0.97516  0.97614  0.97714  0.97816  0.97916  0.98009  0.98104  0.98201  0.98296  0.98386
  0.98479  0.98569  0.98661  0.98746  0.98831  0.98914  0.98996  0.99076  0.99156  0.99236
  0.99311  0.99389  0.99464  0.99539  0.99614  0.99681  0.99751  0.99816  0.99879  0.99941
  0.95791  0.95931  0.96064  0.96199  0.96326  0.96459  0.96586  0.96714  0.96844  0.96969
  0.97086  0.97206  0.97324  0.97446  0.97561  0.97671  0.97786  0.97901  0.98011  0.98121
  0.98231  0.98336  0.98444  0.98546  0.98651  0.98749  0.98849  0.98939  0.99036  0.99129
  0.99219  0.99306  0.99394  0.99481  0.99564  0.99646  0.99724  0.99796  0.99869  0.99936
  0.94894  0.95059  0.95226  0.95389  0.95554  0.95711  0.95869  0.96019  0.96174  0.96321
  0.96474  0.96619  0.96764  0.96911  0.97051  0.97186  0.97324  0.97464  0.97599  0.97731
  0.97864  0.97994  0.98121  0.98251  0.98374  0.98494  0.98614  0.98731  0.98846  0.98959
  0.99066  0.99174  0.99279  0.99381  0.99484  0.99584  0.99676  0.99764  0.99846  0.99926
  0.93476  0.93694  0.93919  0.94116  0.94321  0.94524  0.94726  0.94929  0.95126  0.95316
  0.95509  0.95694  0.95881  0.96059  0.96239  0.96416  0.96594  0.96769  0.96944  0.97111
  0.97271  0.97439  0.97599  0.97759  0.97921  0.98076  0.98224  0.98376  0.98521  0.98666
  0.98809  0.98944  0.99079  0.99206  0.99334  0.99461  0.99584  0.99699  0.99809  0.99906
  0.90354  0.90646  0.90939  0.91231  0.91526  0.91806  0.92096  0.92374  0.92644  0.92924
  0.93196  0.93464  0.93744  0.94016  0.94274  0.94531  0.94799  0.95051  0.95311  0.95551
  0.95794  0.96031  0.96271  0.96511  0.96746  0.96989  0.97214  0.97449  0.97669  0.97891
  0.98106  0.98314  0.98519  0.98726  0.98926  0.99124  0.99319  0.99509  0.99686  0.99849
 5127.335
  0.96799  0.96899  0.96996  0.97089  0.97191  0.97289  0.97384  0.97476  0.97569  0.97659
  0.97751  0.97841  0.97931  0.98016  0.98106  0.98194  0.98279  0.98364  0.98449  0.98529
  0.98611  0.98691  0.98771  0.98851  0.98926  0.99004  0.99079  0.99156  0.99231  0.99301
  0.99371  0.99439  0.99509  0.99576  0.99641  0.99709  0.99769  0.99831  0.99891  0.99949
  0.96736  0.96841  0.96941  0.97041  0.97141  0.97241  0.97341  0.97436  0.97531  0.97624
  0.97716  0.97811  0.97904  0.97991  0.98079  0.98169  0.98256  0.98341  0.98429  0.98511
  0.98596  0.98679  0.98759  0.98839  0.98916  0.98996  0.99071  0.99149  0.99224  0.99296
  0.99366  0.99436  0.99504  0.99574  0.99641  0.99709  0.99769  0.99831  0.99891  0.99949
  0.96521  0.96634  0.96736  0.96849  0.96956  0.97061  0.97169  0.97274  0.97381  0.97481
  0.97584  0.97679  0.97779  0.97876  0.97971  0.98066  0.98161  0.98256  0.98346  0.98436
  0.98524  0.98614  0.98699  0.98786  0.98869  0.98951  0.99034  0.99114  0.99194  0.99271
  0.99344  0.99416  0.99486  0.99559  0.99631  0.99699  0.99764  0.99829  0.99889  0.99946
  0.95824  0.95956  0.96094  0.96229  0.96366  0.96496  0.96626  0.96746  0.96879  0.97004
  0.97124  0.97244  0.97364  0.97479  0.97596  0.97711  0.97826  0.97939  0.98046  0.98161
  0.98269  0.98371  0.98474  0.98579  0.98679  0.98779  0.98876  0.98966  0.99061  0.99156
  0.99246  0.99331  0.99416  0.99499  0.99581  0.99659  0.99734  0.99806  0.99876  0.99941
  0.94889  0.95059  0.95226  0.95396  0.95564  0.95719  0.95881  0.96034  0.96191  0.96346
  0.96496  0.96646  0.96791  0.96936  0.97079  0.97219  0.97359  0.97491  0.97626  0.97766
  0.97899  0.98026  0.98159  0.98286  0.98404  0.98521  0.98639  0.98756  0.98869  0.98979
  0.99089  0.99199  0.99301  0.99399  0.99496  0.99591  0.99686  0.99774  0.99856  0.99931
  0.93464  0.93686  0.93899  0.94116  0.94326  0.94529  0.94726  0.94934  0.95136  0.95331
  0.95526  0.95714  0.95901  0.96084  0.96269  0.96449  0.96624  0.96796  0.96966  0.97136
  0.97301  0.97461  0.97624  0.97786  0.97939  0.98099  0.98251  0.98401  0.98549  0.98689
  0.98831  0.98969  0.99101  0.99236  0.99359  0.99476  0.99591  0.99709  0.99814  0.99911
  0.90284  0.90579  0.90884  0.91184  0.91481  0.91774  0.92064  0.92341  0.92619  0.92904
  0.93179  0.93456  0.93726  0.93999  0.94279  0.94544  0.94804  0.95066  0.95319  0.95574
  0.95829  0.96061  0.96306  0.96544  0.96776  0.97016  0.97234  0.97459  0.97681  0.97899
  0.98109  0.98324  0.98544  0.98749  0.98954  0.99151  0.99341  0.99516  0.99696  0.99854
 6152.803
  0.96931  0.97026  0.97121  0.97214  0.97309  0.97401  0.97491  0.97584  0.97676  0.97766
  0.97856  0.97944  0.98031  0.98116  0.98199  0.98281  0.98361  0.98436  0.98514  0.98594
  0.98674  0.98749  0.98824  0.98899  0.98974  0.99046  0.99116  0.99191  0.99261  0.99329
  0.99399  0.99464  0.99529  0.99594  0.99659  0.99719  0.99779  0.99836  0.99894  0.99949
  0.96846  0.96946  0.97046  0.97141  0.97239  0.97334  0.97431  0.97524  0.97619  0.97716
  0.97806  0.97896  0.97989  0.98076  0.98164  0.98246  0.98334  0.98409  0.98491  0.98571
  0.98654  0.98729  0.98806  0.98884  0.98959  0.99031  0.99106  0.99181  0.99254  0.99321
  0.99391  0.99459  0.99526  0.99591  0.99656  0.99719  0.99776  0.99834  0.99894  0.99949
  0.96596  0.96706  0.96816  0.96926  0.97034  0.97136  0.97239  0.97341  0.97446  0.97546
  0.97646  0.97749  0.97849  0.97946  0.98039  0.98131  0.98224  0.98314  0.98396  0.98481
  0.98569  0.98656  0.98741  0.98821  0.98901  0.98981  0.99059  0.99139  0.99214  0.99291
  0.99364  0.99436  0.99506  0.99574  0.99641  0.99709  0.99769  0.99829  0.99891  0.99949
  0.95879  0.96019  0.96144  0.96274  0.96401  0.96534  0.96664  0.96789  0.96916  0.97039
  0.97156  0.97279  0.97399  0.97514  0.97631  0.97754  0.97866  0.97981  0.98091  0.98199
  0.98301  0.98401  0.98501  0.98604  0.98701  0.98796  0.98894  0.98986  0.99076  0.99171
  0.99259  0.99346  0.99429  0.99509  0.99586  0.99666  0.99736  0.99806  0.99876  0.99941
  0.94949  0.95119  0.95279  0.95439  0.95599  0.95759  0.95916  0.96069  0.96216  0.96364
  0.96519  0.96669  0.96814  0.96964  0.97104  0.97244  0.97384  0.97516  0.97656  0.97796
  0.97931  0.98056  0.98184  0.98306  0.98424  0.98536  0.98654  0.98769  0.98881  0.98989
  0.99096  0.99206  0.99309  0.99409  0.99504  0.99599  0.99686  0.99771  0.99851  0.99931
  0.93531  0.93741  0.93951  0.94151  0.94354  0.94561  0.94764  0.94959  0.95156  0.95346
  0.95536  0.95726  0.95916  0.96094  0.96271  0.96446  0.96626  0.96796  0.96971  0.97139
  0.97306  0.97471  0.97636  0.97801  0.97964  0.98119  0.98266  0.98409  0.98551  0.98694
  0.98831  0.98969  0.99104  0.99239  0.99364  0.99481  0.99591  0.99706  0.99809  0.99911
  0.90331  0.90636  0.90929  0.91221  0.91521  0.91806  0.92086  0.92366  0.92656  0.92924
  0.93209  0.93489  0.93761  0.94034  0.94294  0.94551  0.94816  0.95064  0.95311  0.95559
  0.95799  0.96041  0.96279  0.96519  0.96756  0.96996  0.97231  0.97459  0.97694  0.97921
  0.98144  0.98351  0.98549  0.98756  0.98956  0.99154  0.99341  0.99516  0.99694  0.99851
 7383.364
  0.97064  0.97156  0.97249  0.97339  0.97426  0.97514  0.97601  0.97689  0.97776  0.97859
  0.97946  0.98026  0.98104  0.98184  0.98264  0.98344  0.98421  0.98501  0.98576  0.98654
  0.98729  0.98801  0.98876  0.98949  0.99019  0.99089  0.99156  0.99224  0.99294  0.99361
  0.99429  0.99491  0.99554  0.99616  0.99676  0.99734  0.99791  0.99846  0.99901  0.99951
  0.96949  0.97051  0.97146  0.97244  0.97336  0.97429  0.97519  0.97609  0.97701  0.97791
  0.97879  0.97969  0.98049  0.98131  0.98216  0.98299  0.98379  0.98459  0.98541  0.98619
  0.98696  0.98774  0.98851  0.98926  0.98999  0.99069  0.99141  0.99209  0.99281  0.99351
  0.99419  0.99484  0.99549  0.99611  0.99671  0.99731  0.99789  0.99846  0.99901  0.99951
  0.96669  0.96779  0.96889  0.96996  0.97101  0.97209  0.97309  0.97411  0.97506  0.97604
  0.97701  0.97799  0.97894  0.97989  0.98076  0.98166  0.98256  0.98344  0.98431  0.98519
  0.98604  0.98689  0.98771  0.98854  0.98934  0.99014  0.99089  0.99164  0.99239  0.99314
  0.99386  0.99456  0.99526  0.99591  0.99656  0.99719  0.99781  0.99841  0.99896  0.99951
  0.95911  0.96041  0.96171  0.96306  0.96444  0.96571  0.96696  0.96826  0.96954  0.97079
  0.97204  0.97321  0.97439  0.97551  0.97671  0.97781  0.97896  0.98004  0.98111  0.98216
  0.98319  0.98424  0.98524  0.98626  0.98724  0.98821  0.98916  0.99009  0.99096  0.99184
  0.99271  0.99359  0.99444  0.99521  0.99599  0.99674  0.99746  0.99814  0.99881  0.99944
  0.94969  0.95134  0.95294  0.95456  0.95614  0.95779  0.95931  0.96079  0.96236  0.96391
  0.96539  0.96681  0.96834  0.96981  0.97121  0.97264  0.97401  0.97534  0.97671  0.97801
  0.97934  0.98061  0.98186  0.98311  0.98431  0.98551  0.98664  0.98781  0.98891  0.99004
  0.99111  0.99211  0.99314  0.99416  0.99511  0.99604  0.99691  0.99776  0.99856  0.99934
  0.93554  0.93764  0.93974  0.94181  0.94389  0.94589  0.94779  0.94971  0.95161  0.95351
  0.95544  0.95731  0.95906  0.96079  0.96261  0.96444  0.96621  0.96801  0.96976  0.97144
  0.97311  0.97479  0.97636  0.97796  0.97956  0.98111  0.98264  0.98414  0.98559  0.98696
  0.98841  0.98984  0.99109  0.99239  0.99364  0.99489  0.99604  0.99711  0.99814  0.99916
  0.90346  0.90646  0.90946  0.91234  0.91536  0.91824  0.92109  0.92404  0.92679  0.92959
  0.93231  0.93496  0.93769  0.94034  0.94301  0.94559  0.94811  0.95054  0.95304  0.95556
  0.95801  0.96036  0.96279  0.96519  0.96764  0.96999  0.97229  0.97459  0.97681  0.97901
  0.98124  0.98339  0.98544  0.98749  0.98954  0.99144  0.99339  0.99519  0.99691  0.99854
 8860.037
  0.97191  0.97281  0.97369  0.97464  0.97544  0.97621  0.97701  0.97786  0.97861  0.97936
  0.98019  0.98099  0.98174  0.98254  0.98329  0.98406  0.98479  0.98549  0.98629  0.98699
  0.98766  0.98839  0.98914  0.98984  0.99051  0.99114  0.99184  0.99249  0.99311  0.99379
  0.99439  0.99501  0.99566  0.99626  0.99681  0.99736  0.99791  0.99846  0.99901  0.99951
  0.97049  0.97149  0.97239  0.97334  0.97431  0.97524  0.97606  0.97689  0.97779  0.97859
  0.97941  0.98026  0.98109  0.98191  0.98271  0.98349  0.98431  0.98504  0.98581  0.98656
  0.98729  0.98801  0.98876  0.98949  0.99019  0.99091  0.99161  0.99229  0.99296  0.99364
  0.99426  0.99489  0.99556  0.99619  0.99674  0.99731  0.99789  0.99844  0.99901  0.99951
  0.96751  0.96859  0.96956  0.97064  0.97169  0.97274  0.97376  0.97484  0.97579  0.97666
  0.97764  0.97849  0.97939  0.98034  0.98116  0.98206  0.98294  0.98379  0.98466  0.98541
  0.98629  0.98709  0.98786  0.98866  0.98946  0.99021  0.99099  0.99174  0.99246  0.99316
  0.99391  0.99459  0.99524  0.99596  0.99656  0.99716  0.99776  0.99836  0.99896  0.99949
  0.95944  0.96091  0.96221  0.96351  0.96481  0.96609  0.96736  0.96861  0.96976  0.97109
  0.97226  0.97349  0.97479  0.97591  0.97699  0.97811  0.97914  0.98024  0.98126  0.98239
  0.98336  0.98444  0.98536  0.98639  0.98734  0.98821  0.98919  0.99009  0.99099  0.99184
  0.99274  0.99361  0.99439  0.99521  0.99601  0.99671  0.99739  0.99814  0.99879  0.99944
  0.94986  0.95156  0.95316  0.95474  0.95631  0.95786  0.95926  0.96091  0.96244  0.96396
  0.96556  0.96701  0.96851  0.96994  0.97136  0.97276  0.97429  0.97554  0.97689  0.97816
  0.97939  0.98071  0.98189  0.98314  0.98439  0.98554  0.98669  0.98776  0.98894  0.98999
  0.99106  0.99214  0.99314  0.99409  0.99506  0.99604  0.99686  0.99769  0.99851  0.99934
  0.93564  0.93779  0.93979  0.94176  0.94391  0.94589  0.94796  0.94986  0.95191  0.95386
  0.95569  0.95756  0.95921  0.96111  0.96284  0.96466  0.96649  0.96821  0.96999  0.97161
  0.97316  0.97486  0.97651  0.97806  0.97954  0.98106  0.98259  0.98406  0.98544  0.98689
  0.98826  0.98964  0.99099  0.99231  0.99361  0.99479  0.99601  0.99704  0.99816  0.99916
  0.90361  0.90644  0.90951  0.91256  0.91544  0.91824  0.92099  0.92374  0.92671  0.92954
  0.93241  0.93519  0.93786  0.94049  0.94289  0.94549  0.94796  0.95059  0.95314  0.95576
  0.95814  0.96061  0.96286  0.96539  0.96764  0.97006  0.97241  0.97466  0.97706  0.97931
  0.98141  0.98361  0.98559  0.98764  0.98966  0.99161  0.99339  0.99526  0.99696  0.99861
10632.045
  0.97299  0.97384  0.97464  0.97541  0.97621  0.97701  0.97786  0.97869  0.97946  0.98024
  0.98101  0.98176  0.98249  0.98326  0.98401  0.98471  0.98541  0.98611  0.98681  0.98756
  0.98824  0.98891  0.98956  0.99026  0.99094  0.99156  0.99221  0.99286  0.99349  0.99409
  0.99469  0.99526  0.99584  0.99641  0.99694  0.99751  0.99801  0.99856  0.99906  0.99954
  0.97134  0.97221  0.97314  0.97399  0.97489  0.97571  0.97659  0.97741  0.97834  0.97919
  0.97996  0.98079  0.98161  0.98239  0.98319  0.98399  0.98471  0.98546  0.98619  0.98696
  0.98769  0.98841  0.98911  0.98986  0.99056  0.99124  0.99194  0.99264  0.99326  0.99389
  0.99451  0.99511  0.99571  0.99631  0.99689  0.99744  0.99799  0.99854  0.99904  0.99954
  0.96809  0.96926  0.97024  0.97121  0.97221  0.97324  0.97416  0.97514  0.97606  0.97696
  0.97796  0.97891  0.97976  0.98069  0.98159  0.98244  0.98329  0.98416  0.98496  0.98579
  0.98656  0.98734  0.98814  0.98894  0.98974  0.99051  0.99124  0.99201  0.99274  0.99344
  0.99411  0.99479  0.99541  0.99601  0.99664  0.99724  0.99784  0.99841  0.99899  0.99954
  0.96001  0.96131  0.96264  0.96389  0.96529  0.96659  0.96794  0.96926  0.97044  0.97166
  0.97279  0.97391  0.97504  0.97606  0.97719  0.97836  0.97949  0.98054  0.98166  0.98269
  0.98369  0.98469  0.98559  0.98656  0.98749  0.98844  0.98934  0.99029  0.99119  0.99209
  0.99296  0.99376  0.99451  0.99529  0.99601  0.99671  0.99746  0.99814  0.99881  0.99946
  0.95019  0.95196  0.95354  0.95506  0.95681  0.95834  0.95989  0.96136  0.96289  0.96444
  0.96596  0.96749  0.96904  0.97039  0.97181  0.97321  0.97456  0.97574  0.97704  0.97844
  0.97969  0.98096  0.98219  0.98339  0.98456  0.98566  0.98679  0.98789  0.98899  0.99009
  0.99116  0.99219  0.99321  0.99416  0.99509  0.99601  0.99686  0.99771  0.99854  0.99936
  0.93591  0.93811  0.94009  0.94229  0.94416  0.94606  0.94789  0.94996  0.95196  0.95389
  0.95581  0.95766  0.95949  0.96126  0.96306  0.96484  0.96651  0.96834  0.97014  0.97191
  0.97354  0.97509  0.97666  0.97829  0.97984  0.98139  0.98284  0.98424  0.98566  0.98706
  0.98849  0.98989  0.99126  0.99254  0.99379  0.99491  0.99601  0.99714  0.99819  0.99914
  0.90419  0.90719  0.91021  0.91314  0.91601  0.91896  0.92184  0.92479  0.92764  0.93031
  0.93309  0.93564  0.93819  0.94081  0.94339  0.94571  0.94806  0.95084  0.95326  0.95581
  0.95831  0.96061  0.96291  0.96541  0.96789  0.97026  0.97256  0.97504  0.97736  0.97956
  0.98176  0.98384  0.98574  0.98771  0.98966  0.99166  0.99354  0.99526  0.99706  0.99856
12758.454
  0.97404  0.97486  0.97571  0.97656  0.97739  0.97816  0.97894  0.97971  0.98054  0.98126
  0.98201  0.98276  0.98349  0.98416  0.98486  0.98551  0.98619  0.98689  0.98756  0.98824
  0.98889  0.98951  0.99019  0.99084  0.99149  0.99209  0.99271  0.99329  0.99381  0.99439
  0.99496  0.99551  0.99604  0.99661  0.99716  0.99769  0.99821  0.99869  0.99914  0.99959
  0.97191  0.97284  0.97374  0.97466  0.97559  0.97646  0.97739  0.97826  0.97906  0.97994
  0.98081  0.98156  0.98239  0.98321  0.98391  0.98466  0.98536  0.98609  0.98684  0.98756
  0.98829  0.98899  0.98964  0.99034  0.99101  0.99169  0.99234  0.99296  0.99359  0.99411
  0.99476  0.99534  0.99591  0.99649  0.99706  0.99761  0.99816  0.99866  0.99911  0.99956
  0.96859  0.96959  0.97056  0.97154  0.97259  0.97351  0.97456  0.97556  0.97656  0.97754
  0.97846  0.97941  0.98034  0.98124  0.98214  0.98306  0.98386  0.98471  0.98549  0.98631
  0.98714  0.98791  0.98869  0.98939  0.99016  0.99091  0.99161  0.99231  0.99301  0.99369
  0.99429  0.99496  0.99556  0.99621  0.99684  0.99744  0.99799  0.99856  0.99906  0.99954
  0.96059  0.96191  0.96321  0.96441  0.96566  0.96686  0.96801  0.96924  0.97039  0.97154
  0.97274  0.97384  0.97506  0.97619  0.97739  0.97859  0.97961  0.98081  0.98184  0.98296
  0.98396  0.98491  0.98586  0.98684  0.98781  0.98874  0.98961  0.99059  0.99144  0.99224
  0.99306  0.99384  0.99461  0.99541  0.99614  0.99689  0.99759  0.99826  0.99891  0.99949
  0.95026  0.95199  0.95361  0.95521  0.95679  0.95849  0.96016  0.96161  0.96306  0.96454
  0.96591  0.96739  0.96881  0.97016  0.97154  0.97284  0.97419  0.97566  0.97706  0.97849
  0.97986  0.98111  0.98241  0.98366  0.98486  0.98591  0.98706  0.98814  0.98921  0.99029
  0.99139  0.99234  0.99334  0.99429  0.99524  0.99611  0.99701  0.99786  0.99869  0.99939
  0.93529  0.93729  0.93959  0.94171  0.94371  0.94586  0.94769  0.94981  0.95184  0.95384
  0.95561  0.95749  0.95954  0.96139  0.96316  0.96494  0.96661  0.96829  0.96994  0.97169
  0.97321  0.97501  0.97666  0.97846  0.98011  0.98159  0.98314  0.98461  0.98596  0.98736
  0.98874  0.99004  0.99136  0.99256  0.99379  0.99496  0.99611  0.99729  0.99824  0.99919
  0.90344  0.90654  0.90934  0.91234  0.91511  0.91789  0.92076  0.92364  0.92649  0.92926
  0.93191  0.93481  0.93739  0.93999  0.94286  0.94534  0.94796  0.95076  0.95361  0.95609
  0.95869  0.96106  0.96329  0.96571  0.96806  0.97026  0.97256  0.97489  0.97719  0.97931
  0.98166  0.98384  0.98581  0.98784  0.98974  0.99166  0.99356  0.99534  0.99704  0.99866
15310.146
  0.97509  0.97584  0.97669  0.97741  0.97816  0.97889  0.97966  0.98034  0.98106  0.98181
  0.98256  0.98329  0.98399  0.98469  0.98536  0.98609  0.98676  0.98739  0.98801  0.98864
  0.98934  0.98996  0.99056  0.99116  0.99174  0.99234  0.99289  0.99344  0.99394  0.99456
  0.99506  0.99561  0.99619  0.99671  0.99724  0.99771  0.99821  0.99866  0.99914  0.99959
  0.97266  0.97356  0.97441  0.97526  0.97616  0.97701  0.97781  0.97859  0.97949  0.98021
  0.98099  0.98176  0.98264  0.98341  0.98419  0.98496  0.98571  0.98646  0.98719  0.98784
  0.98854  0.98926  0.98994  0.99059  0.99124  0.99184  0.99249  0.99306  0.99364  0.99421
  0.99481  0.99539  0.99599  0.99656  0.99711  0.99761  0.99816  0.99861  0.99911  0.99959
  0.96911  0.97014  0.97114  0.97216  0.97311  0.97411  0.97509  0.97604  0.97699  0.97786
  0.97876  0.97971  0.98056  0.98141  0.98229  0.98324  0.98406  0.98489  0.98571  0.98654
  0.98731  0.98804  0.98881  0.98961  0.99034  0.99106  0.99169  0.99241  0.99304  0.99366
  0.99434  0.99496  0.99559  0.99624  0.99686  0.99739  0.99801  0.99851  0.99904  0.99956
  0.96099  0.96221  0.96344  0.96456  0.96584  0.96714  0.96846  0.96969  0.97086  0.97206
  0.97321  0.97439  0.97551  0.97661  0.97771  0.97879  0.97986  0.98089  0.98184  0.98296
  0.98399  0.98496  0.98596  0.98694  0.98789  0.98879  0.98971  0.99056  0.99144  0.99221
  0.99304  0.99376  0.99459  0.99531  0.99606  0.99686  0.99754  0.99824  0.99886  0.99949
  0.95129  0.95294  0.95446  0.95604  0.95764  0.95906  0.96054  0.96186  0.96336  0.96476
  0.96621  0.96774  0.96924  0.97069  0.97209  0.97341  0.97489  0.97616  0.97744  0.97869
  0.97986  0.98111  0.98234  0.98356  0.98476  0.98596  0.98716  0.98821  0.98929  0.99036
  0.99139  0.99234  0.99331  0.99421  0.99514  0.99606  0.99699  0.99779  0.99861  0.99939
  0.93654  0.93856  0.94061  0.94274  0.94494  0.94689  0.94886  0.95091  0.95266  0.95446
  0.95639  0.95821  0.96004  0.96176  0.96354  0.96521  0.96696  0.96879  0.97046  0.97211
  0.97381  0.97549  0.97711  0.97861  0.98011  0.98154  0.98314  0.98461  0.98609  0.98749
  0.98881  0.99016  0.99146  0.99264  0.99374  0.99496  0.99609  0.99719  0.99821  0.99919
  0.90454  0.90736  0.91031  0.91309  0.91599  0.91851  0.92146  0.92429  0.92706  0.93009
  0.93289  0.93571  0.93834  0.94094  0.94341  0.94626  0.94874  0.95111  0.95361  0.95611
  0.95866  0.96116  0.96359  0.96581  0.96821  0.97066  0.97286  0.97516  0.97746  0.97961
  0.98151  0.98366  0.98556  0.98754  0.98959  0.99164  0.99336  0.99514  0.99694  0.99854
    0.000
  0.98435 -1.16719  0.98485 -1.13215  0.98541 -1.10082  0.98591 -1.06722  0.98640 -1.03377
  0.98683 -0.99679  0.98733 -0.96439  0.98779 -0.92991  0.98828 -0.89877  0.98871 -0.86351
  0.98921 -0.83372  0.98972 -0.80645  0.99010 -0.77021  0.99054 -0.73838  0.99098 -0.70771
  0.99140 -0.67601  0.99177 -0.64128  0.99213 -0.60738  0.99251 -0.57403  0.99296 -0.54782
  0.99337 -0.51904  0.99375 -0.48896  0.99414 -0.45912  0.99455 -0.43204  0.99496 -0.40644
  0.99526 -0.37297  0.99563 -0.34643  0.99598 -0.31809  0.99624 -0.28365  0.99665 -0.26142
  0.99696 -0.23338  0.99729 -0.20769  0.99764 -0.18255  0.99800 -0.16085  0.99832 -0.13627
  0.99861 -0.11137  0.99891 -0.08788  0.99918 -0.06285  0.99949 -0.04237  0.99975 -0.02074
  0.98012 -0.91465  0.98086 -0.89434  0.98151 -0.86811  0.98216 -0.84205  0.98291 -0.82422
  0.98359 -0.80309  0.98420 -0.77619  0.98479 -0.75069  0.98549 -0.73085  0.98605 -0.70298
  0.98663 -0.67780  0.98719 -0.65213  0.98787 -0.63476  0.98845 -0.61229  0.98897 -0.58536
  0.98954 -0.56330  0.99003 -0.53534  0.99053 -0.51023  0.99105 -0.48513  0.99154 -0.46049
  0.99204 -0.43686  0.99254 -0.41376  0.99302 -0.39021  0.99352 -0.36833  0.99399 -0.34576
  0.99441 -0.32025  0.99491 -0.30159  0.99531 -0.27573  0.99572 -0.25194  0.99606 -0.22373
  0.99652 -0.20567  0.99689 -0.18235  0.99732 -0.16296  0.99773 -0.14304  0.99811 -0.12346
  0.99843 -0.09909  0.99883 -0.08298  0.99911 -0.05815  0.99944 -0.03915  0.99973 -0.01944
  0.97478 -0.69185  0.97573 -0.67976  0.97653 -0.65875  0.97737 -0.63979  0.97820 -0.62141
  0.97906 -0.60644  0.97995 -0.59492  0.98081 -0.58097  0.98163 -0.56569  0.98234 -0.54341
  0.98311 -0.52507  0.98393 -0.51287  0.98465 -0.49451  0.98539 -0.47633  0.98607 -0.45683
  0.98689 -0.44754  0.98753 -0.42589  0.98819 -0.40607  0.98882 -0.38600  0.98947 -0.36869
  0.99013 -0.35192  0.99069 -0.32915  0.99129 -0.30995  0.99192 -0.29434  0.99253 -0.27756
  0.99312 -0.26063  0.99362 -0.23844  0.99421 -0.22286  0.99474 -0.20544  0.99523 -0.18432
  0.99573 -0.16687  0.99623 -0.14905  0.99668 -0.12979  0.99720 -0.11561  0.99767 -0.09919
  0.99807 -0.07993  0.99852 -0.06456  0.99891 -0.04655  0.99934 -0.03400  0.99970 -0.01740
  0.96444 -0.44660  0.96570 -0.44040  0.96686 -0.42763  0.96786 -0.40350  0.96911 -0.39741
  0.97029 -0.38755  0.97155 -0.38605  0.97277 -0.38308  0.97374 -0.36045  0.97487 -0.35075
  0.97597 -0.34336  0.97702 -0.33209  0.97815 -0.32618  0.97908 -0.30915  0.98013 -0.30028
  0.98129 -0.30189  0.98227 -0.29079  0.98328 -0.28244  0.98415 -0.26577  0.98520 -0.26151
  0.98607 -0.24702  0.98695 -0.23516  0.98777 -0.22079  0.98864 -0.20817  0.98947 -0.19538
  0.99027 -0.18260  0.99107 -0.17007  0.99191 -0.16187  0.99267 -0.14960  0.99333 -0.13082
  0.99409 -0.12109  0.99472 -0.10309  0.99538 -0.08971  0.99604 -0.07740  0.99666 -0.06393
  0.99732 -0.05431  0.99790 -0.04216  0.99852 -0.03416  0.99906 -0.02319  0.99961 -0.01534
  0.95334 -0.31077  0.95501 -0.30803  0.95645 -0.29359  0.95794 -0.28381  0.95953 -0.28077
  0.96099 -0.27132  0.96252 -0.26999  0.96385 -0.25558  0.96524 -0.24409  0.96664 -0.23456
  0.96803 -0.22549  0.96956 -0.22925  0.97109 -0.23371  0.97239 -0.22222  0.97376 -0.21843
  0.97504 -0.21073  0.97646 -0.21111  0.97766 -0.20003  0.97896 -0.19602  0.98031 -0.19652
  0.98146 -0.18408  0.98265 -0.17647  0.98379 -0.16645  0.98494 -0.15726  0.98608 -0.15206
  0.98711 -0.14113  0.98820 -0.13467  0.98911 -0.11583  0.99012 -0.10627  0.99109 -0.09546
  0.99212 -0.09153  0.99296 -0.07433  0.99389 -0.06705  0.99472 -0.05477  0.99557 -0.04529
  0.99641 -0.03610  0.99721 -0.02860  0.99797 -0.02026  0.99875 -0.01696  0.99951 -0.01545
  0.93790 -0.21620  0.93980 -0.19763  0.94183 -0.19035  0.94402 -0.19997  0.94612 -0.20311
  0.94804 -0.19539  0.94979 -0.17755  0.95191 -0.18672  0.95374 -0.17520  0.95561 -0.17124
  0.95740 -0.16221  0.95922 -0.15769  0.96110 -0.16094  0.96285 -0.15733  0.96451 -0.14541
  0.96622 -0.13910  0.96788 -0.13161  0.96972 -0.13903  0.97142 -0.13734  0.97312 -0.13747
  0.97469 -0.13259  0.97638 -0.13350  0.97802 -0.13586  0.97966 -0.13795  0.98113 -0.12933
  0.98247 -0.11224  0.98404 -0.11648  0.98540 -0.10650  0.98671 -0.09571  0.98806 -0.09035
  0.98937 -0.08257  0.99067 -0.07654  0.99199 -0.07538  0.99311 -0.06141  0.99420 -0.04917
  0.99528 -0.03892  0.99637 -0.03282  0.99740 -0.02512  0.99835 -0.01691  0.99930 -0.01356
  0.90536 -0.15453  0.90840 -0.16232  0.91133 -0.15930  0.91420 -0.15433  0.91700 -0.14420
  0.91957 -0.12391  0.92244 -0.12455  0.92539 -0.13394  0.92826 -0.13692  0.93106 -0.13603
  0.93392 -0.14439  0.93664 -0.14104  0.93906 -0.11923  0.94153 -0.10323  0.94411 -0.09958
  0.94661 -0.09232  0.94893 -0.07319  0.95160 -0.08093  0.95425 -0.08961  0.95681 -0.09295
  0.95947 -0.10925  0.96191 -0.11285  0.96408 -0.09626  0.96651 -0.09916  0.96897 -0.10644
  0.97127 -0.10044  0.97356 -0.10102  0.97592 -0.10458  0.97837 -0.11862  0.98044 -0.10691
  0.98248 -0.09644  0.98463 -0.09737  0.98626 -0.06408  0.98815 -0.05173  0.99011 -0.04773
  0.99207 -0.04618  0.99371 -0.02649  0.99541 -0.01856  0.99715 -0.01655  0.99868 -0.01026


==> anc/CDMSlite_Run2_data/OI_code/CMaxflowNew.txt <==
  0.80000  0.80250  0.80500  0.80750  0.81000  0.81250  0.81500  0.81750  0.82000  0.82250
  0.82500  0.82750  0.83000  0.83250  0.83500  0.83750  0.84000  0.84250  0.84500  0.84750
  0.85000  0.85250  0.85500  0.85750  0.86000  0.86250  0.86500  0.86750  0.87000  0.87250
  0.87500  0.87750  0.88000  0.88250  0.88500  0.88750  0.89000  0.89250  0.89500  0.89750
  0.90000  0.90250  0.90500  0.90750  0.91000  0.91250  0.91500  0.91750  0.92000  0.92250
  0.92500  0.92750  0.93000  0.93250  0.93500  0.93750  0.94000  0.94250  0.94500  0.94750
  0.95000  0.95250  0.95500  0.95750  0.96000  0.96250  0.96500  0.96750  0.97000  0.97250
  0.97500  0.97750  0.98000  0.98250  0.98500  0.98750  0.99000  0.99250  0.99500  0.99750
  1.60000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.61250  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.62500  0.80015  0.80264  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.63750  0.80015  0.80261  0.80510  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.65000  0.00000  0.80248  0.80494  0.80740  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.66250  0.80005  0.80255  0.80503  0.80751  0.80999  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.67500  0.00000  0.80239  0.80493  0.80743  0.80992  0.81243  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.68750  0.80010  0.80259  0.80510  0.80757  0.81008  0.81261  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.70000  0.00000  0.80231  0.80485  0.80734  0.80983  0.81234  0.81484  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.71250  0.80010  0.80259  0.80511  0.80761  0.81012  0.81264  0.81512  0.81761  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.72500  0.80013  0.80264  0.80514  0.80764  0.81016  0.81266  0.81514  0.81763  0.82013
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.73750  0.00000  0.80230  0.80481  0.80734  0.80985  0.81236  0.81490  0.81739  0.81986
  0.82236  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.75000  0.00000  0.80250  0.80501  0.80749  0.80997  0.81248  0.81499  0.81747  0.81998
  0.82248  0.82498  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.76250  0.00000  0.80229  0.80477  0.80729  0.80981  0.81234  0.81481  0.81732  0.81986
  0.82235  0.82482  0.82735  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.77500  0.00000  0.80242  0.80493  0.80746  0.80996  0.81247  0.81498  0.81747  0.81994
  0.82243  0.82495  0.82744  0.82993  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.78750  0.80014  0.80264  0.80514  0.80762  0.81015  0.81265  0.81516  0.81765  0.82017
  0.82266  0.82517  0.82766  0.83013  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.80000  0.00000  0.80246  0.80497  0.80748  0.80999  0.81249  0.81501  0.81749  0.82002
  0.82249  0.82502  0.82753  0.83004  0.83254  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.81250  0.00000  0.80240  0.80490  0.80738  0.80990  0.81242  0.81492  0.81741  0.81993
  0.82243  0.82491  0.82740  0.82990  0.83241  0.83490  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.82500  0.80009  0.80259  0.80509  0.80760  0.81012  0.81261  0.81512  0.81761  0.82012
  0.82263  0.82513  0.82762  0.83009  0.83262  0.83513  0.83763  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.83750  0.00000  0.80242  0.80490  0.80740  0.80989  0.81238  0.81486  0.81736  0.81986
  0.82234  0.82484  0.82734  0.82982  0.83235  0.83487  0.83737  0.83987  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.85000  0.00000  0.80222  0.80470  0.80720  0.80968  0.81218  0.81471  0.81721  0.81973
  0.82228  0.82482  0.82731  0.82982  0.83233  0.83483  0.83733  0.83987  0.84238  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.86250  0.00000  0.80231  0.80484  0.80737  0.80986  0.81236  0.81489  0.81739  0.81988
  0.82239  0.82489  0.82739  0.82990  0.83242  0.83492  0.83746  0.83996  0.84246  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.87500  0.80007  0.80257  0.80507  0.80757  0.81008  0.81257  0.81508  0.81758  0.82010
  0.82260  0.82511  0.82759  0.83008  0.83257  0.83505  0.83755  0.84005  0.84257  0.84508
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.88750  0.80029  0.80281  0.80531  0.80777  0.81025  0.81274  0.81521  0.81773  0.82026
  0.82276  0.82528  0.82778  0.83030  0.83276  0.83527  0.83776  0.84029  0.84281  0.84531
  0.84777  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.90000  0.80003  0.80257  0.80507  0.80755  0.81007  0.81257  0.81507  0.81758  0.82008
  0.82258  0.82509  0.82763  0.83013  0.83266  0.83517  0.83764  0.84012  0.84259  0.84510
  0.84764  0.85010  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.91250  0.80010  0.80257  0.80507  0.80755  0.81007  0.81255  0.81507  0.81757  0.82006
  0.82257  0.82508  0.82758  0.83009  0.83259  0.83509  0.83760  0.84010  0.84266  0.84510
  0.84762  0.85012  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.92500  0.00000  0.80240  0.80489  0.80738  0.80988  0.81239  0.81489  0.81740  0.81990
  0.82243  0.82491  0.82743  0.82990  0.83241  0.83491  0.83742  0.83992  0.84241  0.84492
  0.84741  0.84992  0.85241  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.93750  0.00000  0.80253  0.80503  0.80756  0.81006  0.81257  0.81508  0.81761  0.82011
  0.82261  0.82511  0.82761  0.83009  0.83259  0.83508  0.83757  0.84005  0.84253  0.84504
  0.84751  0.85001  0.85251  0.85502  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.95000  0.80007  0.80257  0.80506  0.80759  0.81008  0.81257  0.81506  0.81760  0.82008
  0.82260  0.82511  0.82762  0.83009  0.83257  0.83505  0.83754  0.84005  0.84253  0.84505
  0.84756  0.85008  0.85259  0.85509  0.85763  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.96250  0.00000  0.80222  0.80472  0.80717  0.80968  0.81220  0.81470  0.81718  0.81969
  0.82222  0.82473  0.82723  0.82974  0.83219  0.83469  0.83716  0.83966  0.84219  0.84468
  0.84719  0.84971  0.85221  0.85471  0.85721  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.97500  0.00000  0.80242  0.80489  0.80737  0.80985  0.81239  0.81489  0.81743  0.81994
  0.82248  0.82498  0.82746  0.82996  0.83249  0.83496  0.83750  0.84001  0.84253  0.84503
  0.84753  0.85004  0.85255  0.85506  0.85756  0.86004  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  1.98750  0.00000  0.80248  0.80497  0.80744  0.80994  0.81245  0.81497  0.81749  0.81999
  0.82249  0.82498  0.82749  0.83000  0.83250  0.83495  0.83744  0.83992  0.84245  0.84496
  0.84747  0.84996  0.85247  0.85497  0.85748  0.86002  0.86248  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.00000  0.00000  0.80244  0.80496  0.80743  0.80994  0.81244  0.81497  0.81745  0.81997
  0.82247  0.82499  0.82752  0.83000  0.83254  0.83501  0.83751  0.84004  0.84255  0.84504
  0.84754  0.85004  0.85250  0.85501  0.85750  0.86001  0.86250  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.01250  0.80006  0.80257  0.80507  0.80759  0.81010  0.81257  0.81510  0.81761  0.82013
  0.82267  0.82519  0.82770  0.83022  0.83272  0.83521  0.83768  0.84017  0.84266  0.84517
  0.84767  0.85015  0.85268  0.85518  0.85769  0.86020  0.86270  0.86520  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.02500  0.00000  0.80248  0.80500  0.80748  0.80998  0.81248  0.81499  0.81752  0.82000
  0.82253  0.82504  0.82756  0.83004  0.83255  0.83505  0.83753  0.84001  0.84251  0.84504
  0.84755  0.85008  0.85259  0.85510  0.85761  0.86011  0.86261  0.86507  0.86755  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.03750  0.00000  0.80234  0.80484  0.80731  0.80981  0.81231  0.81477  0.81729  0.81982
  0.82232  0.82482  0.82732  0.82985  0.83236  0.83489  0.83737  0.83985  0.84233  0.84487
  0.84740  0.84990  0.85243  0.85495  0.85746  0.85996  0.86243  0.86492  0.86740  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.05000  0.00000  0.80247  0.80496  0.80744  0.80994  0.81245  0.81497  0.81748  0.81999
  0.82249  0.82503  0.82754  0.83004  0.83258  0.83509  0.83760  0.84008  0.84260  0.84510
  0.84760  0.85012  0.85263  0.85514  0.85765  0.86018  0.86270  0.86518  0.86766  0.87015
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.06250  0.00000  0.80242  0.80490  0.80737  0.80985  0.81239  0.81489  0.81739  0.81991
  0.82244  0.82494  0.82748  0.83000  0.83249  0.83499  0.83750  0.83996  0.84245  0.84497
  0.84749  0.84996  0.85249  0.85500  0.85751  0.86000  0.86250  0.86500  0.86751  0.86999
  0.87247  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.07500  0.80011  0.80261  0.80511  0.80760  0.81010  0.81258  0.81512  0.81762  0.82017
  0.82265  0.82516  0.82765  0.83016  0.83262  0.83513  0.83760  0.84010  0.84257  0.84506
  0.84758  0.85009  0.85258  0.85509  0.85761  0.86011  0.86264  0.86514  0.86761  0.87011
  0.87264  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.08750  0.00000  0.80250  0.80503  0.80752  0.81002  0.81249  0.81501  0.81749  0.82004
  0.82254  0.82502  0.82750  0.83000  0.83252  0.83505  0.83755  0.84005  0.84249  0.84501
  0.84754  0.85004  0.85254  0.85502  0.85754  0.86005  0.86255  0.86507  0.86757  0.87007
  0.87257  0.87506  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.10000  0.80002  0.80253  0.80503  0.80752  0.81003  0.81253  0.81506  0.81757  0.82006
  0.82256  0.82506  0.82757  0.83011  0.83263  0.83512  0.83760  0.84009  0.84254  0.84504
  0.84754  0.85005  0.85255  0.85506  0.85756  0.86002  0.86252  0.86501  0.86751  0.87002
  0.87252  0.87501  0.87749  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.11250  0.00000  0.80234  0.80485  0.80735  0.80985  0.81236  0.81486  0.81736  0.81986
  0.82240  0.82491  0.82741  0.82991  0.83241  0.83491  0.83742  0.83992  0.84242  0.84492
  0.84745  0.84997  0.85247  0.85501  0.85752  0.86002  0.86251  0.86501  0.86750  0.86999
  0.87249  0.87501  0.87752  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.12500  0.00000  0.80239  0.80489  0.80737  0.80985  0.81236  0.81486  0.81735  0.81986
  0.82234  0.82485  0.82736  0.82987  0.83237  0.83489  0.83738  0.83987  0.84232  0.84483
  0.84736  0.84984  0.85234  0.85482  0.85732  0.85983  0.86234  0.86485  0.86739  0.86989
  0.87239  0.87490  0.87743  0.87994  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.13750  0.80007  0.80260  0.80511  0.80761  0.81011  0.81260  0.81508  0.81758  0.82010
  0.82263  0.82513  0.82763  0.83015  0.83264  0.83514  0.83768  0.84016  0.84260  0.84512
  0.84764  0.85014  0.85265  0.85517  0.85760  0.86005  0.86252  0.86502  0.86753  0.87003
  0.87257  0.87507  0.87758  0.88011  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.15000  0.00000  0.80252  0.80503  0.80753  0.81001  0.81251  0.81503  0.81753  0.82006
  0.82254  0.82504  0.82754  0.83004  0.83254  0.83504  0.83754  0.84005  0.84251  0.84504
  0.84753  0.85005  0.85258  0.85509  0.85752  0.86002  0.86251  0.86498  0.86747  0.86998
  0.87249  0.87498  0.87751  0.88002  0.88252  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.16250  0.80020  0.80270  0.80518  0.80766  0.81016  0.81266  0.81517  0.81770  0.82013
  0.82262  0.82511  0.82761  0.83012  0.83261  0.83511  0.83757  0.84007  0.84251  0.84503
  0.84751  0.85000  0.85251  0.85504  0.85752  0.86002  0.86252  0.86502  0.86755  0.87003
  0.87253  0.87503  0.87753  0.88003  0.88254  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.17500  0.00000  0.80238  0.80487  0.80735  0.80983  0.81231  0.81482  0.81731  0.81981
  0.82231  0.82482  0.82737  0.82989  0.83239  0.83489  0.83737  0.83990  0.84236  0.84486
  0.84738  0.84988  0.85238  0.85487  0.85739  0.85984  0.86238  0.86487  0.86735  0.86987
  0.87238  0.87490  0.87742  0.87990  0.88240  0.88491  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.18750  0.00000  0.80226  0.80475  0.80724  0.80977  0.81227  0.81477  0.81727  0.81975
  0.82225  0.82478  0.82730  0.82981  0.83235  0.83487  0.83738  0.83990  0.84236  0.84486
  0.84737  0.84987  0.85238  0.85488  0.85739  0.85984  0.86234  0.86485  0.86731  0.86981
  0.87231  0.87481  0.87734  0.87986  0.88240  0.88490  0.88741  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.20000  0.80007  0.80257  0.80510  0.80755  0.81005  0.81253  0.81502  0.81752  0.82004
  0.82260  0.82508  0.82759  0.83009  0.83261  0.83511  0.83762  0.84012  0.84258  0.84506
  0.84759  0.85008  0.85256  0.85506  0.85757  0.86004  0.86252  0.86505  0.86753  0.87003
  0.87252  0.87503  0.87753  0.88006  0.88258  0.88512  0.88761  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.21250  0.00000  0.80242  0.80490  0.80738  0.80985  0.81234  0.81485  0.81736  0.81988
  0.82237  0.82486  0.82735  0.82985  0.83236  0.83485  0.83737  0.83990  0.84238  0.84491
  0.84741  0.84993  0.85245  0.85493  0.85743  0.85993  0.86239  0.86489  0.86739  0.86989
  0.87240  0.87490  0.87740  0.87993  0.88241  0.88494  0.88744  0.88991  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.22500  0.80022  0.80273  0.80522  0.80770  0.81019  0.81266  0.81515  0.81766  0.82017
  0.82266  0.82515  0.82766  0.83013  0.83264  0.83513  0.83763  0.84013  0.84262  0.84512
  0.84763  0.85014  0.85268  0.85518  0.85767  0.86016  0.86261  0.86513  0.86765  0.87016
  0.87268  0.87520  0.87771  0.88021  0.88267  0.88516  0.88766  0.89017  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.23750  0.00000  0.80244  0.80494  0.80742  0.80992  0.81244  0.81494  0.81748  0.81997
  0.82247  0.82495  0.82745  0.82996  0.83245  0.83498  0.83750  0.83999  0.84244  0.84496
  0.84750  0.85000  0.85252  0.85504  0.85755  0.86005  0.86248  0.86498  0.86750  0.87002
  0.87253  0.87503  0.87753  0.88003  0.88253  0.88504  0.88754  0.89004  0.89253  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.25000  0.00000  0.80252  0.80503  0.80748  0.81001  0.81252  0.81501  0.81749  0.82003
  0.82249  0.82500  0.82748  0.82998  0.83249  0.83500  0.83751  0.84003  0.84249  0.84501
  0.84751  0.85002  0.85252  0.85502  0.85754  0.86006  0.86255  0.86497  0.86748  0.86997
  0.87247  0.87497  0.87747  0.87994  0.88245  0.88497  0.88747  0.88995  0.89245  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.26250  0.80003  0.80256  0.80507  0.80755  0.81006  0.81257  0.81504  0.81756  0.82006
  0.82254  0.82507  0.82759  0.83007  0.83257  0.83508  0.83755  0.84007  0.84255  0.84503
  0.84755  0.85005  0.85255  0.85506  0.85754  0.86004  0.86253  0.86496  0.86748  0.86998
  0.87249  0.87498  0.87749  0.87999  0.88249  0.88500  0.88752  0.89000  0.89250  0.89500
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.27500  0.80007  0.80257  0.80511  0.80759  0.81010  0.81261  0.81511  0.81762  0.82015
  0.82269  0.82519  0.82767  0.83017  0.83268  0.83520  0.83770  0.84018  0.84268  0.84519
  0.84768  0.85017  0.85269  0.85519  0.85769  0.86020  0.86269  0.86511  0.86764  0.87014
  0.87264  0.87514  0.87761  0.88012  0.88262  0.88513  0.88762  0.89016  0.89266  0.89514
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.28750  0.00000  0.80229  0.80477  0.80725  0.80974  0.81227  0.81477  0.81727  0.81977
  0.82232  0.82480  0.82732  0.82981  0.83232  0.83483  0.83735  0.83985  0.84234  0.84486
  0.84737  0.84987  0.85237  0.85487  0.85739  0.85988  0.86239  0.86489  0.86734  0.86984
  0.87236  0.87489  0.87740  0.87990  0.88239  0.88490  0.88744  0.88995  0.89248  0.89500
  0.89751  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.30000  0.00000  0.80237  0.80488  0.80737  0.80986  0.81240  0.81490  0.81741  0.81993
  0.82241  0.82491  0.82741  0.82991  0.83241  0.83492  0.83745  0.83996  0.84246  0.84497
  0.84751  0.85000  0.85250  0.85501  0.85752  0.86001  0.86250  0.86498  0.86739  0.86990
  0.87240  0.87489  0.87742  0.87993  0.88243  0.88491  0.88745  0.89000  0.89249  0.89499
  0.89746  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.31250  0.00000  0.80239  0.80492  0.80739  0.80990  0.81239  0.81490  0.81740  0.81990
  0.82241  0.82491  0.82741  0.82990  0.83240  0.83492  0.83742  0.83996  0.84244  0.84497
  0.84746  0.84997  0.85247  0.85498  0.85747  0.86000  0.86250  0.86501  0.86743  0.86993
  0.87242  0.87494  0.87745  0.87995  0.88245  0.88495  0.88748  0.89000  0.89248  0.89498
  0.89748  0.89996  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.32500  0.00000  0.80243  0.80494  0.80740  0.80989  0.81240  0.81492  0.81744  0.81994
  0.82244  0.82495  0.82745  0.82996  0.83246  0.83500  0.83750  0.84001  0.84249  0.84499
  0.84750  0.85001  0.85251  0.85502  0.85752  0.86002  0.86255  0.86503  0.86755  0.86999
  0.87251  0.87499  0.87752  0.88003  0.88254  0.88506  0.88754  0.89006  0.89253  0.89505
  0.89755  0.90005  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.33750  0.80029  0.80279  0.80528  0.80777  0.81028  0.81275  0.81525  0.81774  0.82024
  0.82275  0.82526  0.82776  0.83026  0.83276  0.83529  0.83780  0.84027  0.84273  0.84526
  0.84775  0.85024  0.85273  0.85526  0.85773  0.86023  0.86274  0.86524  0.86772  0.87016
  0.87265  0.87515  0.87765  0.88019  0.88273  0.88522  0.88771  0.89018  0.89268  0.89518
  0.89768  0.90018  0.90264  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.35000  0.80002  0.80253  0.80503  0.80753  0.81003  0.81249  0.81499  0.81749  0.81998
  0.82249  0.82500  0.82750  0.82999  0.83250  0.83501  0.83750  0.84000  0.84246  0.84497
  0.84749  0.84999  0.85249  0.85502  0.85751  0.86001  0.86248  0.86497  0.86742  0.86990
  0.87242  0.87490  0.87739  0.87984  0.88232  0.88482  0.88732  0.88985  0.89232  0.89483
  0.89733  0.89987  0.90238  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.36250  0.00000  0.80215  0.80466  0.80713  0.80963  0.81214  0.81464  0.81714  0.81966
  0.82214  0.82469  0.82719  0.82969  0.83220  0.83472  0.83722  0.83972  0.84220  0.84470
  0.84721  0.84975  0.85229  0.85480  0.85733  0.85984  0.86234  0.86483  0.86727  0.86979
  0.87233  0.87484  0.87735  0.87989  0.88234  0.88484  0.88734  0.88981  0.89232  0.89483
  0.89733  0.89983  0.90233  0.90484  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.37500  0.00000  0.80239  0.80490  0.80738  0.80990  0.81242  0.81493  0.81744  0.81995
  0.82245  0.82495  0.82748  0.82999  0.83250  0.83500  0.83751  0.84003  0.84249  0.84497
  0.84753  0.85002  0.85251  0.85497  0.85747  0.85997  0.86246  0.86494  0.86737  0.86988
  0.87240  0.87492  0.87744  0.87994  0.88240  0.88490  0.88741  0.88991  0.89244  0.89495
  0.89746  0.89992  0.90242  0.90496  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.38750  0.00000  0.80248  0.80498  0.80748  0.80996  0.81245  0.81499  0.81751  0.81999
  0.82250  0.82502  0.82750  0.83003  0.83253  0.83504  0.83755  0.84005  0.84253  0.84503
  0.84751  0.85001  0.85251  0.85502  0.85754  0.86004  0.86255  0.86503  0.86750  0.87002
  0.87253  0.87502  0.87753  0.88003  0.88247  0.88497  0.88749  0.88996  0.89249  0.89500
  0.89751  0.90001  0.90251  0.90503  0.90755  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.40000  0.00000  0.80250  0.80501  0.80747  0.80997  0.81244  0.81494  0.81744  0.81995
  0.82245  0.82495  0.82745  0.83002  0.83250  0.83503  0.83753  0.84005  0.84250  0.84501
  0.84751  0.85002  0.85252  0.85504  0.85752  0.86002  0.86252  0.86506  0.86751  0.86998
  0.87249  0.87499  0.87748  0.87997  0.88247  0.88494  0.88744  0.88994  0.89244  0.89495
  0.89744  0.89998  0.90250  0.90500  0.90750  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.41250  0.80006  0.80255  0.80507  0.80753  0.81005  0.81253  0.81503  0.81751  0.81995
  0.82245  0.82495  0.82744  0.82994  0.83241  0.83494  0.83742  0.83992  0.84238  0.84484
  0.84736  0.84988  0.85238  0.85491  0.85741  0.85993  0.86243  0.86492  0.86731  0.86981
  0.87235  0.87488  0.87739  0.87989  0.88241  0.88484  0.88735  0.88986  0.89237  0.89487
  0.89742  0.89996  0.90250  0.90505  0.90758  0.91009  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.42500  0.00000  0.80251  0.80501  0.80744  0.80997  0.81249  0.81499  0.81749  0.81999
  0.82248  0.82500  0.82750  0.83004  0.83253  0.83503  0.83755  0.84004  0.84251  0.84500
  0.84751  0.85002  0.85252  0.85502  0.85752  0.86002  0.86253  0.86503  0.86746  0.86997
  0.87248  0.87498  0.87747  0.87999  0.88252  0.88498  0.88748  0.88996  0.89250  0.89500
  0.89750  0.90005  0.90254  0.90505  0.90755  0.91009  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.43750  0.00000  0.80221  0.80475  0.80722  0.80974  0.81223  0.81475  0.81729  0.81981
  0.82232  0.82482  0.82735  0.82987  0.83237  0.83487  0.83740  0.83988  0.84237  0.84488
  0.84738  0.84988  0.85239  0.85488  0.85737  0.85984  0.86235  0.86485  0.86730  0.86980
  0.87229  0.87481  0.87734  0.87982  0.88236  0.88481  0.88731  0.88982  0.89232  0.89483
  0.89733  0.89987  0.90240  0.90488  0.90736  0.90988  0.91238  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.45000  0.00000  0.80244  0.80500  0.80747  0.80996  0.81247  0.81494  0.81745  0.81994
  0.82244  0.82495  0.82746  0.82996  0.83248  0.83498  0.83748  0.83996  0.84244  0.84492
  0.84741  0.84993  0.85247  0.85497  0.85747  0.85994  0.86246  0.86496  0.86739  0.86990
  0.87244  0.87492  0.87744  0.87993  0.88245  0.88493  0.88735  0.88985  0.89233  0.89486
  0.89736  0.89988  0.90238  0.90488  0.90740  0.90990  0.91240  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.46250  0.00000  0.80252  0.80502  0.80749  0.80997  0.81247  0.81499  0.81752  0.82002
  0.82249  0.82503  0.82753  0.83007  0.83257  0.83508  0.83758  0.84009  0.84251  0.84500
  0.84750  0.85004  0.85255  0.85506  0.85757  0.86007  0.86256  0.86505  0.86747  0.86998
  0.87249  0.87499  0.87749  0.87999  0.88248  0.88490  0.88741  0.88990  0.89241  0.89492
  0.89742  0.89994  0.90244  0.90495  0.90742  0.90992  0.91243  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.47500  0.00000  0.80240  0.80490  0.80735  0.80986  0.81238  0.81490  0.81738  0.81991
  0.82244  0.82491  0.82741  0.82994  0.83245  0.83496  0.83746  0.83997  0.84245  0.84496
  0.84746  0.84997  0.85249  0.85500  0.85752  0.86001  0.86252  0.86502  0.86744  0.86993
  0.87244  0.87494  0.87744  0.87994  0.88244  0.88489  0.88741  0.88991  0.89245  0.89494
  0.89745  0.89999  0.90246  0.90496  0.90747  0.90997  0.91250  0.91501  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.48750  0.00000  0.80221  0.80472  0.80718  0.80968  0.81221  0.81468  0.81716  0.81962
  0.82213  0.82462  0.82715  0.82967  0.83215  0.83465  0.83715  0.83966  0.84215  0.84465
  0.84712  0.84961  0.85212  0.85465  0.85716  0.85967  0.86217  0.86466  0.86709  0.86959
  0.87212  0.87461  0.87713  0.87964  0.88218  0.88464  0.88715  0.88965  0.89215  0.89469
  0.89720  0.89974  0.90224  0.90474  0.90725  0.90978  0.91229  0.91480  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.50000  0.00000  0.80224  0.80477  0.80724  0.80972  0.81223  0.81476  0.81723  0.81976
  0.82227  0.82478  0.82730  0.82980  0.83232  0.83481  0.83729  0.83979  0.84224  0.84479
  0.84732  0.84982  0.85234  0.85483  0.85734  0.85984  0.86237  0.86489  0.86735  0.86984
  0.87234  0.87484  0.87735  0.87986  0.88236  0.88482  0.88735  0.88984  0.89236  0.89487
  0.89737  0.89986  0.90235  0.90484  0.90736  0.90988  0.91238  0.91491  0.91745  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.51250  0.80005  0.80257  0.80509  0.80755  0.81003  0.81253  0.81501  0.81749  0.82003
  0.82254  0.82507  0.82758  0.83007  0.83258  0.83509  0.83758  0.84008  0.84251  0.84503
  0.84755  0.85006  0.85254  0.85506  0.85756  0.86011  0.86263  0.86513  0.86756  0.87007
  0.87257  0.87507  0.87756  0.88006  0.88256  0.88503  0.88752  0.89003  0.89254  0.89502
  0.89753  0.90005  0.90255  0.90504  0.90751  0.91001  0.91251  0.91506  0.91756  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.52500  0.00000  0.80253  0.80503  0.80748  0.80999  0.81245  0.81494  0.81745  0.81994
  0.82244  0.82497  0.82748  0.82999  0.83250  0.83501  0.83753  0.84001  0.84246  0.84497
  0.84747  0.84999  0.85247  0.85497  0.85748  0.86000  0.86251  0.86498  0.86743  0.86992
  0.87243  0.87492  0.87744  0.87997  0.88248  0.88497  0.88749  0.89000  0.89250  0.89500
  0.89751  0.90005  0.90255  0.90507  0.90756  0.91010  0.91259  0.91508  0.91758  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.53750  0.00000  0.80235  0.80488  0.80738  0.80988  0.81238  0.81490  0.81738  0.81986
  0.82236  0.82486  0.82737  0.82983  0.83236  0.83489  0.83738  0.83987  0.84234  0.84486
  0.84733  0.84984  0.85236  0.85484  0.85734  0.85984  0.86235  0.86488  0.86733  0.86985
  0.87235  0.87489  0.87740  0.87994  0.88247  0.88493  0.88744  0.88993  0.89241  0.89490
  0.89741  0.89994  0.90242  0.90492  0.90742  0.90995  0.91247  0.91499  0.91754  0.92005
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.55000  0.00000  0.80244  0.80497  0.80744  0.80994  0.81242  0.81494  0.81743  0.81993
  0.82245  0.82498  0.82748  0.83000  0.83252  0.83501  0.83751  0.84000  0.84246  0.84492
  0.84742  0.84990  0.85242  0.85492  0.85742  0.85989  0.86242  0.86494  0.86735  0.86985
  0.87234  0.87484  0.87732  0.87984  0.88236  0.88482  0.88736  0.88987  0.89237  0.89487
  0.89736  0.89987  0.90237  0.90488  0.90737  0.90988  0.91241  0.91493  0.91745  0.91995
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.56250  0.00000  0.80235  0.80485  0.80730  0.80979  0.81229  0.81476  0.81725  0.81976
  0.82227  0.82478  0.82728  0.82978  0.83228  0.83479  0.83728  0.83978  0.84225  0.84474
  0.84724  0.84975  0.85227  0.85478  0.85728  0.85978  0.86228  0.86476  0.86718  0.86970
  0.87221  0.87473  0.87727  0.87980  0.88230  0.88476  0.88726  0.88978  0.89230  0.89480
  0.89731  0.89981  0.90233  0.90484  0.90733  0.90984  0.91238  0.91495  0.91746  0.91996
  0.92248  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.57500  0.00000  0.80231  0.80484  0.80735  0.80985  0.81236  0.81486  0.81736  0.81988
  0.82236  0.82490  0.82737  0.82991  0.83244  0.83496  0.83748  0.83999  0.84247  0.84500
  0.84750  0.85001  0.85252  0.85502  0.85756  0.86005  0.86256  0.86507  0.86751  0.87002
  0.87253  0.87505  0.87753  0.88003  0.88256  0.88500  0.88750  0.89000  0.89250  0.89499
  0.89750  0.90000  0.90247  0.90496  0.90746  0.90995  0.91245  0.91497  0.91747  0.91997
  0.92250  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.58750  0.80009  0.80257  0.80506  0.80751  0.80999  0.81249  0.81501  0.81749  0.81999
  0.82248  0.82502  0.82750  0.83000  0.83254  0.83505  0.83755  0.84004  0.84247  0.84499
  0.84747  0.84997  0.85247  0.85497  0.85748  0.86000  0.86248  0.86498  0.86742  0.86994
  0.87243  0.87492  0.87743  0.87997  0.88249  0.88494  0.88744  0.88996  0.89250  0.89499
  0.89750  0.90000  0.90250  0.90499  0.90749  0.90999  0.91247  0.91497  0.91747  0.91997
  0.92250  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.60000  0.80003  0.80253  0.80503  0.80747  0.80996  0.81244  0.81494  0.81745  0.81999
  0.82245  0.82495  0.82743  0.82994  0.83246  0.83499  0.83748  0.83996  0.84242  0.84493
  0.84745  0.84992  0.85243  0.85493  0.85746  0.85997  0.86244  0.86494  0.86737  0.86987
  0.87240  0.87490  0.87740  0.87989  0.88240  0.88485  0.88734  0.88986  0.89237  0.89487
  0.89737  0.89990  0.90237  0.90486  0.90737  0.90988  0.91236  0.91486  0.91736  0.91989
  0.92242  0.92493  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.61250  0.00000  0.80253  0.80502  0.80747  0.80998  0.81247  0.81497  0.81747  0.81993
  0.82243  0.82494  0.82744  0.82994  0.83245  0.83496  0.83746  0.83996  0.84242  0.84497
  0.84751  0.85001  0.85254  0.85505  0.85754  0.86004  0.86251  0.86501  0.86747  0.86996
  0.87248  0.87497  0.87748  0.87999  0.88249  0.88494  0.88744  0.88994  0.89241  0.89492
  0.89745  0.89996  0.90246  0.90495  0.90743  0.90997  0.91247  0.91493  0.91743  0.91995
  0.92243  0.92494  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.62500  0.00000  0.80237  0.80489  0.80735  0.80988  0.81236  0.81486  0.81736  0.81990
  0.82240  0.82491  0.82745  0.82993  0.83244  0.83496  0.83749  0.84000  0.84246  0.84497
  0.84747  0.85000  0.85251  0.85502  0.85754  0.86004  0.86257  0.86506  0.86750  0.87003
  0.87253  0.87505  0.87754  0.88008  0.88260  0.88503  0.88754  0.89003  0.89252  0.89503
  0.89751  0.90000  0.90251  0.90500  0.90749  0.91000  0.91251  0.91497  0.91748  0.91997
  0.92248  0.92498  0.92751  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.63750  0.00000  0.80244  0.80496  0.80744  0.80996  0.81245  0.81498  0.81749  0.82000
  0.82250  0.82500  0.82753  0.83004  0.83257  0.83505  0.83755  0.84005  0.84251  0.84503
  0.84755  0.85006  0.85256  0.85509  0.85759  0.86010  0.86261  0.86513  0.86757  0.87007
  0.87258  0.87512  0.87762  0.88012  0.88265  0.88511  0.88763  0.89013  0.89263  0.89513
  0.89763  0.90014  0.90262  0.90513  0.90764  0.91014  0.91265  0.91514  0.91765  0.92015
  0.92265  0.92516  0.92768  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.65000  0.00000  0.80230  0.80481  0.80731  0.80986  0.81238  0.81488  0.81740  0.81989
  0.82241  0.82491  0.82740  0.82989  0.83240  0.83490  0.83738  0.83990  0.84236  0.84486
  0.84738  0.84992  0.85242  0.85492  0.85743  0.85993  0.86244  0.86493  0.86735  0.86987
  0.87238  0.87490  0.87740  0.87991  0.88244  0.88490  0.88741  0.88991  0.89244  0.89495
  0.89746  0.89996  0.90246  0.90496  0.90746  0.90995  0.91245  0.91495  0.91743  0.91995
  0.92244  0.92494  0.92746  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.66250  0.00000  0.80235  0.80489  0.80737  0.80988  0.81236  0.81486  0.81738  0.81990
  0.82244  0.82495  0.82746  0.82996  0.83246  0.83494  0.83742  0.83995  0.84241  0.84491
  0.84741  0.84991  0.85242  0.85493  0.85742  0.85993  0.86243  0.86493  0.86738  0.86985
  0.87239  0.87490  0.87739  0.87990  0.88240  0.88485  0.88734  0.88986  0.89236  0.89486
  0.89740  0.89994  0.90242  0.90492  0.90742  0.90992  0.91243  0.91495  0.91741  0.91993
  0.92244  0.92500  0.92751  0.93002  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.67500  0.80007  0.80261  0.80511  0.80755  0.81005  0.81257  0.81504  0.81754  0.82006
  0.82254  0.82504  0.82758  0.83008  0.83258  0.83507  0.83762  0.84012  0.84257  0.84508
  0.84756  0.85008  0.85259  0.85510  0.85761  0.86011  0.86260  0.86507  0.86756  0.87007
  0.87257  0.87508  0.87758  0.88008  0.88258  0.88507  0.88757  0.89007  0.89254  0.89504
  0.89755  0.90007  0.90255  0.90508  0.90758  0.91009  0.91260  0.91514  0.91761  0.92010
  0.92260  0.92507  0.92755  0.93002  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.68750  0.00000  0.80244  0.80494  0.80740  0.80990  0.81240  0.81494  0.81745  0.81997
  0.82245  0.82498  0.82746  0.82996  0.83250  0.83501  0.83750  0.84001  0.84246  0.84497
  0.84750  0.85000  0.85250  0.85500  0.85748  0.85998  0.86248  0.86498  0.86742  0.86993
  0.87244  0.87494  0.87747  0.87999  0.88252  0.88497  0.88745  0.88994  0.89246  0.89496
  0.89748  0.90000  0.90250  0.90499  0.90750  0.91001  0.91251  0.91499  0.91746  0.91997
  0.92246  0.92496  0.92748  0.92998  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.70000  0.00000  0.80239  0.80490  0.80740  0.80990  0.81240  0.81492  0.81741  0.81991
  0.82244  0.82495  0.82745  0.82996  0.83249  0.83499  0.83748  0.84000  0.84242  0.84491
  0.84741  0.84991  0.85238  0.85487  0.85739  0.85989  0.86243  0.86493  0.86739  0.86990
  0.87244  0.87494  0.87742  0.87994  0.88247  0.88491  0.88741  0.88993  0.89245  0.89496
  0.89744  0.89996  0.90247  0.90496  0.90746  0.90997  0.91247  0.91497  0.91748  0.91997
  0.92250  0.92500  0.92751  0.93002  0.93253  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.71250  0.80019  0.80269  0.80520  0.80766  0.81016  0.81271  0.81517  0.81769  0.82019
  0.82269  0.82520  0.82767  0.83017  0.83268  0.83518  0.83772  0.84023  0.84268  0.84521
  0.84772  0.85021  0.85269  0.85519  0.85770  0.86022  0.86273  0.86525  0.86770  0.87024
  0.87275  0.87525  0.87775  0.88025  0.88276  0.88521  0.88771  0.89017  0.89267  0.89521
  0.89771  0.90022  0.90271  0.90525  0.90777  0.91028  0.91278  0.91532  0.91778  0.92027
  0.92274  0.92523  0.92770  0.93018  0.93264  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.72500  0.80011  0.80265  0.80518  0.80765  0.81014  0.81266  0.81512  0.81763  0.82015
  0.82266  0.82516  0.82766  0.83016  0.83263  0.83514  0.83764  0.84016  0.84262  0.84512
  0.84760  0.85009  0.85260  0.85510  0.85761  0.86015  0.86263  0.86510  0.86755  0.87003
  0.87255  0.87505  0.87753  0.88008  0.88260  0.88504  0.88754  0.89006  0.89259  0.89512
  0.89762  0.90012  0.90262  0.90512  0.90764  0.91013  0.91262  0.91513  0.91763  0.92013
  0.92263  0.92511  0.92763  0.93012  0.93262  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.73750  0.00000  0.80253  0.80509  0.80756  0.81003  0.81253  0.81504  0.81754  0.82006
  0.82258  0.82508  0.82756  0.83007  0.83255  0.83505  0.83757  0.84008  0.84253  0.84504
  0.84756  0.85001  0.85251  0.85497  0.85751  0.85998  0.86248  0.86497  0.86744  0.86997
  0.87249  0.87497  0.87747  0.87999  0.88250  0.88494  0.88740  0.88991  0.89241  0.89492
  0.89741  0.89995  0.90245  0.90495  0.90745  0.90995  0.91243  0.91495  0.91742  0.91993
  0.92243  0.92493  0.92744  0.92994  0.93246  0.93496  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.75000  0.00000  0.80250  0.80500  0.80747  0.80998  0.81244  0.81497  0.81745  0.81997
  0.82250  0.82503  0.82754  0.83005  0.83253  0.83504  0.83750  0.84003  0.84246  0.84497
  0.84743  0.84997  0.85249  0.85498  0.85747  0.85998  0.86248  0.86498  0.86743  0.86993
  0.87247  0.87498  0.87747  0.87995  0.88248  0.88493  0.88741  0.88990  0.89239  0.89491
  0.89741  0.89994  0.90246  0.90500  0.90749  0.90997  0.91249  0.91500  0.91748  0.91998
  0.92250  0.92498  0.92747  0.92998  0.93249  0.93501  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.76250  0.00000  0.80246  0.80494  0.80739  0.80989  0.81240  0.81490  0.81741  0.81993
  0.82244  0.82497  0.82748  0.82996  0.83246  0.83500  0.83749  0.83999  0.84245  0.84497
  0.84746  0.84997  0.85251  0.85502  0.85752  0.86004  0.86253  0.86502  0.86748  0.86998
  0.87252  0.87503  0.87754  0.88008  0.88258  0.88504  0.88753  0.89003  0.89258  0.89509
  0.89763  0.90009  0.90259  0.90510  0.90760  0.91012  0.91263  0.91510  0.91759  0.92007
  0.92256  0.92506  0.92752  0.93003  0.93253  0.93506  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.77500  0.00000  0.80250  0.80500  0.80748  0.80999  0.81248  0.81499  0.81751  0.82003
  0.82252  0.82504  0.82756  0.83005  0.83255  0.83505  0.83755  0.84005  0.84251  0.84501
  0.84751  0.85001  0.85255  0.85504  0.85756  0.86002  0.86255  0.86505  0.86748  0.86998
  0.87249  0.87503  0.87753  0.88003  0.88254  0.88499  0.88752  0.89002  0.89250  0.89500
  0.89753  0.90003  0.90251  0.90500  0.90750  0.90999  0.91249  0.91501  0.91752  0.92002
  0.92255  0.92500  0.92753  0.93003  0.93255  0.93505  0.93755  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.78750  0.00000  0.80248  0.80497  0.80744  0.80997  0.81248  0.81498  0.81749  0.82002
  0.82249  0.82500  0.82750  0.82999  0.83250  0.83499  0.83750  0.84000  0.84245  0.84495
  0.84750  0.85001  0.85251  0.85498  0.85747  0.85998  0.86250  0.86498  0.86743  0.86994
  0.87246  0.87499  0.87752  0.88003  0.88252  0.88494  0.88744  0.88994  0.89245  0.89496
  0.89750  0.90003  0.90251  0.90501  0.90751  0.91004  0.91256  0.91506  0.91755  0.92005
  0.92256  0.92506  0.92752  0.93002  0.93252  0.93499  0.93748  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.80000  0.00000  0.80226  0.80479  0.80726  0.80975  0.81225  0.81475  0.81727  0.81977
  0.82227  0.82478  0.82728  0.82978  0.83230  0.83483  0.83733  0.83981  0.84227  0.84478
  0.84729  0.84979  0.85230  0.85482  0.85730  0.85976  0.86225  0.86476  0.86722  0.86977
  0.87233  0.87484  0.87735  0.87986  0.88238  0.88482  0.88732  0.88984  0.89232  0.89485
  0.89736  0.89985  0.90236  0.90487  0.90738  0.90988  0.91240  0.91488  0.91737  0.91988
  0.92237  0.92488  0.92735  0.92985  0.93240  0.93490  0.93742  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.81250  0.00000  0.80238  0.80489  0.80738  0.80988  0.81239  0.81490  0.81740  0.81988
  0.82236  0.82486  0.82739  0.82990  0.83241  0.83491  0.83741  0.83990  0.84236  0.84488
  0.84740  0.84992  0.85243  0.85495  0.85742  0.85993  0.86239  0.86489  0.86731  0.86985
  0.87234  0.87485  0.87738  0.87986  0.88240  0.88485  0.88735  0.88984  0.89235  0.89487
  0.89737  0.89987  0.90240  0.90492  0.90742  0.90996  0.91247  0.91499  0.91747  0.91996
  0.92247  0.92498  0.92750  0.93001  0.93253  0.93502  0.93751  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.82500  0.80007  0.80256  0.80503  0.80748  0.80999  0.81249  0.81499  0.81751  0.81999
  0.82250  0.82504  0.82756  0.83004  0.83253  0.83504  0.83755  0.84005  0.84253  0.84503
  0.84756  0.85010  0.85260  0.85510  0.85763  0.86014  0.86261  0.86510  0.86756  0.87009
  0.87262  0.87512  0.87764  0.88016  0.88267  0.88511  0.88761  0.89009  0.89259  0.89507
  0.89759  0.90008  0.90255  0.90505  0.90755  0.91005  0.91255  0.91506  0.91756  0.92006
  0.92257  0.92506  0.92756  0.93007  0.93260  0.93512  0.93761  0.94008  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.83750  0.80007  0.80260  0.80509  0.80752  0.80998  0.81247  0.81495  0.81749  0.81999
  0.82253  0.82504  0.82754  0.83003  0.83254  0.83505  0.83755  0.84005  0.84251  0.84501
  0.84750  0.84997  0.85246  0.85498  0.85752  0.86002  0.86251  0.86500  0.86743  0.86992
  0.87242  0.87494  0.87743  0.87997  0.88247  0.88490  0.88739  0.88989  0.89240  0.89491
  0.89742  0.89992  0.90242  0.90492  0.90742  0.90992  0.91242  0.91497  0.91747  0.92001
  0.92251  0.92501  0.92750  0.93000  0.93253  0.93503  0.93753  0.94003  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.85000  0.80011  0.80266  0.80515  0.80761  0.81011  0.81258  0.81510  0.81758  0.82010
  0.82261  0.82509  0.82763  0.83012  0.83263  0.83513  0.83764  0.84013  0.84259  0.84510
  0.84759  0.85014  0.85265  0.85515  0.85767  0.86016  0.86269  0.86518  0.86761  0.87012
  0.87264  0.87514  0.87766  0.88017  0.88267  0.88513  0.88761  0.89012  0.89263  0.89513
  0.89763  0.90012  0.90259  0.90508  0.90759  0.91010  0.91260  0.91510  0.91761  0.92011
  0.92261  0.92513  0.92757  0.93005  0.93253  0.93503  0.93753  0.94003  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.86250  0.00000  0.80222  0.80475  0.80718  0.80968  0.81220  0.81470  0.81722  0.81975
  0.82227  0.82480  0.82732  0.82982  0.83232  0.83481  0.83731  0.83981  0.84224  0.84475
  0.84727  0.84978  0.85230  0.85479  0.85726  0.85978  0.86228  0.86480  0.86724  0.86974
  0.87229  0.87479  0.87730  0.87977  0.88226  0.88469  0.88721  0.88969  0.89222  0.89474
  0.89728  0.89982  0.90233  0.90483  0.90733  0.90984  0.91236  0.91488  0.91739  0.91989
  0.92239  0.92487  0.92739  0.92993  0.93240  0.93488  0.93739  0.93990  0.94240  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.87500  0.80016  0.80266  0.80516  0.80762  0.81015  0.81266  0.81516  0.81771  0.82021
  0.82274  0.82524  0.82774  0.83021  0.83270  0.83522  0.83771  0.84022  0.84266  0.84518
  0.84769  0.85019  0.85269  0.85519  0.85768  0.86019  0.86265  0.86515  0.86759  0.87011
  0.87262  0.87512  0.87760  0.88011  0.88261  0.88504  0.88754  0.89000  0.89250  0.89500
  0.89750  0.90001  0.90254  0.90504  0.90755  0.91008  0.91259  0.91509  0.91759  0.92009
  0.92257  0.92509  0.92760  0.93010  0.93261  0.93510  0.93757  0.94011  0.94261  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.88750  0.00000  0.80242  0.80494  0.80740  0.80988  0.81238  0.81486  0.81735  0.81985
  0.82234  0.82485  0.82734  0.82985  0.83237  0.83489  0.83737  0.83987  0.84233  0.84483
  0.84732  0.84984  0.85237  0.85486  0.85741  0.85993  0.86239  0.86490  0.86735  0.86987
  0.87236  0.87489  0.87744  0.87994  0.88244  0.88490  0.88739  0.88989  0.89241  0.89494
  0.89744  0.89996  0.90250  0.90499  0.90751  0.91003  0.91255  0.91508  0.91759  0.92010
  0.92261  0.92510  0.92757  0.93007  0.93257  0.93502  0.93752  0.94003  0.94254  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.90000  0.00000  0.80239  0.80489  0.80737  0.80985  0.81234  0.81485  0.81734  0.81985
  0.82234  0.82485  0.82732  0.82978  0.83228  0.83478  0.83728  0.83975  0.84220  0.84470
  0.84723  0.84975  0.85228  0.85480  0.85733  0.85985  0.86235  0.86487  0.86730  0.86980
  0.87230  0.87485  0.87738  0.87989  0.88241  0.88485  0.88735  0.88985  0.89236  0.89487
  0.89741  0.89994  0.90244  0.90495  0.90743  0.90997  0.91249  0.91500  0.91750  0.92000
  0.92254  0.92503  0.92752  0.93000  0.93248  0.93499  0.93749  0.94002  0.94251  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.91250  0.00000  0.80216  0.80467  0.80716  0.80968  0.81218  0.81468  0.81718  0.81964
  0.82214  0.82463  0.82711  0.82963  0.83214  0.83465  0.83714  0.83965  0.84211  0.84461
  0.84712  0.84964  0.85216  0.85467  0.85721  0.85969  0.86220  0.86471  0.86712  0.86964
  0.87218  0.87468  0.87718  0.87972  0.88222  0.88464  0.88715  0.88969  0.89222  0.89476
  0.89728  0.89981  0.90231  0.90482  0.90732  0.90982  0.91232  0.91484  0.91734  0.91984
  0.92234  0.92485  0.92734  0.92984  0.93237  0.93485  0.93738  0.93989  0.94240  0.94494
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.92500  0.00000  0.80225  0.80477  0.80722  0.80972  0.81222  0.81472  0.81723  0.81971
  0.82221  0.82473  0.82726  0.82978  0.83231  0.83482  0.83732  0.83981  0.84227  0.84475
  0.84727  0.84978  0.85228  0.85476  0.85726  0.85980  0.86229  0.86480  0.86726  0.86977
  0.87227  0.87480  0.87731  0.87981  0.88232  0.88476  0.88723  0.88976  0.89227  0.89478
  0.89731  0.89979  0.90232  0.90479  0.90729  0.90979  0.91228  0.91482  0.91730  0.91980
  0.92232  0.92480  0.92731  0.92981  0.93231  0.93480  0.93730  0.93981  0.94232  0.94484
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.93750  0.80024  0.80274  0.80524  0.80769  0.81018  0.81271  0.81521  0.81771  0.82023
  0.82271  0.82520  0.82767  0.83017  0.83267  0.83514  0.83764  0.84014  0.84260  0.84513
  0.84763  0.85014  0.85267  0.85515  0.85765  0.86018  0.86268  0.86518  0.86761  0.87011
  0.87261  0.87512  0.87761  0.88013  0.88265  0.88507  0.88757  0.89007  0.89255  0.89508
  0.89758  0.90008  0.90259  0.90510  0.90760  0.91012  0.91260  0.91510  0.91760  0.92011
  0.92261  0.92511  0.92757  0.93007  0.93256  0.93506  0.93757  0.94010  0.94258  0.94507
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.95000  0.00000  0.80246  0.80497  0.80743  0.80994  0.81244  0.81494  0.81745  0.81995
  0.82245  0.82499  0.82749  0.83000  0.83250  0.83499  0.83748  0.83997  0.84246  0.84497
  0.84749  0.85000  0.85250  0.85502  0.85751  0.86000  0.86252  0.86501  0.86744  0.86996
  0.87248  0.87499  0.87751  0.88003  0.88254  0.88499  0.88750  0.89002  0.89254  0.89505
  0.89757  0.90008  0.90258  0.90510  0.90760  0.91010  0.91263  0.91510  0.91759  0.92007
  0.92261  0.92511  0.92763  0.93010  0.93259  0.93507  0.93757  0.94003  0.94253  0.94504
  0.94754  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.96250  0.00000  0.80235  0.80485  0.80731  0.80980  0.81233  0.81481  0.81731  0.81982
  0.82236  0.82485  0.82735  0.82986  0.83237  0.83491  0.83740  0.83990  0.84237  0.84488
  0.84740  0.84990  0.85242  0.85495  0.85746  0.85997  0.86247  0.86498  0.86742  0.86992
  0.87244  0.87494  0.87743  0.87993  0.88245  0.88490  0.88740  0.88991  0.89240  0.89491
  0.89740  0.89992  0.90242  0.90492  0.90742  0.90992  0.91245  0.91496  0.91745  0.91993
  0.92243  0.92496  0.92747  0.92994  0.93244  0.93494  0.93742  0.93994  0.94241  0.94491
  0.94740  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.97500  0.80007  0.80257  0.80509  0.80757  0.81007  0.81255  0.81506  0.81757  0.82010
  0.82260  0.82508  0.82759  0.83007  0.83255  0.83507  0.83758  0.84008  0.84251  0.84500
  0.84749  0.84997  0.85245  0.85493  0.85743  0.85996  0.86248  0.86498  0.86740  0.86994
  0.87247  0.87498  0.87749  0.87999  0.88250  0.88493  0.88744  0.88996  0.89246  0.89499
  0.89750  0.90001  0.90253  0.90503  0.90755  0.91006  0.91255  0.91505  0.91752  0.92002
  0.92252  0.92500  0.92748  0.92997  0.93247  0.93497  0.93744  0.93994  0.94249  0.94495
  0.94745  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  2.98750  0.00000  0.80252  0.80501  0.80748  0.81001  0.81249  0.81502  0.81753  0.82002
  0.82249  0.82500  0.82752  0.83003  0.83252  0.83500  0.83750  0.84005  0.84251  0.84499
  0.84751  0.85002  0.85256  0.85506  0.85756  0.86006  0.86256  0.86505  0.86746  0.86998
  0.87249  0.87502  0.87753  0.88003  0.88254  0.88498  0.88750  0.88999  0.89250  0.89502
  0.89754  0.90004  0.90255  0.90510  0.90763  0.91015  0.91264  0.91517  0.91765  0.92013
  0.92261  0.92511  0.92761  0.93011  0.93262  0.93511  0.93758  0.94008  0.94257  0.94507
  0.94757  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.00000  0.80086  0.80239  0.80490  0.80738  0.80990  0.81244  0.81494  0.81748  0.81995
  0.82245  0.82498  0.82750  0.83002  0.83250  0.83500  0.83748  0.83999  0.84244  0.84492
  0.84742  0.84993  0.85243  0.85496  0.85747  0.85998  0.86252  0.86501  0.86747  0.87001
  0.87253  0.87503  0.87757  0.88011  0.88260  0.88500  0.88750  0.89000  0.89250  0.89500
  0.89748  0.89998  0.90247  0.90499  0.90749  0.91003  0.91255  0.91508  0.91758  0.92011
  0.92261  0.92510  0.92759  0.93009  0.93257  0.93506  0.93755  0.94004  0.94256  0.94506
  0.94756  0.95006  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.01250  0.80272  0.80273  0.80511  0.80757  0.81007  0.81257  0.81510  0.81760  0.82012
  0.82262  0.82512  0.82759  0.83009  0.83259  0.83509  0.83759  0.84007  0.84251  0.84501
  0.84751  0.85002  0.85252  0.85504  0.85755  0.86005  0.86252  0.86502  0.86750  0.86998
  0.87249  0.87499  0.87752  0.88004  0.88256  0.88499  0.88750  0.89000  0.89253  0.89504
  0.89755  0.90009  0.90257  0.90505  0.90755  0.91008  0.91258  0.91510  0.91759  0.92010
  0.92261  0.92513  0.92761  0.93011  0.93260  0.93508  0.93757  0.94008  0.94256  0.94504
  0.94752  0.95002  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.02500  0.80455  0.80457  0.80490  0.80739  0.80988  0.81236  0.81490  0.81741  0.81995
  0.82248  0.82500  0.82748  0.82996  0.83250  0.83501  0.83750  0.84000  0.84246  0.84495
  0.84746  0.84997  0.85247  0.85497  0.85747  0.86000  0.86248  0.86501  0.86743  0.86994
  0.87244  0.87497  0.87747  0.87999  0.88252  0.88497  0.88748  0.89000  0.89249  0.89503
  0.89754  0.90005  0.90257  0.90505  0.90756  0.91008  0.91258  0.91505  0.91756  0.92005
  0.92256  0.92506  0.92757  0.93007  0.93257  0.93508  0.93757  0.94010  0.94258  0.94506
  0.94757  0.95008  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.03750  0.80639  0.80639  0.80641  0.80735  0.80986  0.81238  0.81490  0.81740  0.81989
  0.82239  0.82489  0.82739  0.82989  0.83241  0.83495  0.83746  0.83994  0.84240  0.84492
  0.84743  0.84996  0.85245  0.85497  0.85748  0.85998  0.86250  0.86500  0.86743  0.86992
  0.87244  0.87494  0.87744  0.87995  0.88245  0.88487  0.88736  0.88984  0.89235  0.89487
  0.89740  0.89990  0.90240  0.90488  0.90738  0.90988  0.91242  0.91491  0.91741  0.91992
  0.92243  0.92493  0.92744  0.92994  0.93242  0.93490  0.93740  0.93990  0.94240  0.94490
  0.94744  0.94995  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.05000  0.80819  0.80821  0.80822  0.80823  0.80996  0.81245  0.81495  0.81747  0.81998
  0.82250  0.82500  0.82754  0.83007  0.83254  0.83508  0.83758  0.84009  0.84253  0.84497
  0.84750  0.85000  0.85247  0.85498  0.85747  0.85998  0.86248  0.86500  0.86744  0.86994
  0.87246  0.87495  0.87749  0.88001  0.88250  0.88494  0.88744  0.88993  0.89241  0.89492
  0.89744  0.89996  0.90246  0.90504  0.90750  0.91000  0.91251  0.91501  0.91750  0.91998
  0.92248  0.92498  0.92748  0.92998  0.93252  0.93499  0.93751  0.94003  0.94253  0.94502
  0.94752  0.95003  0.95254  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.06250  0.80999  0.81001  0.81002  0.81003  0.81007  0.81258  0.81508  0.81758  0.82010
  0.82260  0.82511  0.82759  0.83009  0.83261  0.83509  0.83760  0.84009  0.84253  0.84505
  0.84755  0.85008  0.85256  0.85509  0.85760  0.86010  0.86261  0.86513  0.86757  0.87006
  0.87255  0.87503  0.87754  0.88003  0.88250  0.88495  0.88749  0.88998  0.89248  0.89500
  0.89750  0.90004  0.90253  0.90501  0.90755  0.91005  0.91254  0.91506  0.91756  0.92006
  0.92256  0.92507  0.92760  0.93009  0.93261  0.93510  0.93757  0.94006  0.94254  0.94506
  0.94758  0.95008  0.95261  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.07500  0.81178  0.81178  0.81179  0.81181  0.81182  0.81244  0.81495  0.81748  0.81997
  0.82245  0.82495  0.82748  0.82998  0.83249  0.83499  0.83748  0.83999  0.84242  0.84492
  0.84746  0.84999  0.85251  0.85502  0.85752  0.86002  0.86253  0.86507  0.86750  0.87001
  0.87253  0.87503  0.87753  0.88008  0.88257  0.88502  0.88753  0.89000  0.89252  0.89503
  0.89755  0.90005  0.90257  0.90508  0.90755  0.91006  0.91258  0.91506  0.91756  0.92002
  0.92252  0.92502  0.92752  0.93005  0.93255  0.93506  0.93751  0.94001  0.94252  0.94499
  0.94749  0.95002  0.95250  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.08750  0.81354  0.81356  0.81357  0.81358  0.81358  0.81359  0.81530  0.81782  0.82033
  0.82282  0.82530  0.82780  0.83030  0.83284  0.83531  0.83781  0.84031  0.84275  0.84523
  0.84775  0.85023  0.85273  0.85523  0.85773  0.86020  0.86270  0.86520  0.86766  0.87014
  0.87265  0.87515  0.87766  0.88016  0.88265  0.88506  0.88756  0.89007  0.89255  0.89504
  0.89755  0.90005  0.90253  0.90501  0.90750  0.91000  0.91251  0.91505  0.91754  0.92002
  0.92254  0.92505  0.92757  0.93010  0.93261  0.93512  0.93760  0.94011  0.94263  0.94508
  0.94758  0.95008  0.95259  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.10000  0.81530  0.81530  0.81532  0.81533  0.81534  0.81534  0.81536  0.81740  0.81990
  0.82241  0.82491  0.82748  0.83002  0.83252  0.83503  0.83750  0.84001  0.84246  0.84500
  0.84750  0.85000  0.85249  0.85502  0.85754  0.86005  0.86257  0.86506  0.86748  0.86994
  0.87249  0.87499  0.87751  0.88003  0.88254  0.88495  0.88745  0.88998  0.89249  0.89500
  0.89751  0.90001  0.90251  0.90504  0.90751  0.91001  0.91251  0.91502  0.91752  0.92002
  0.92251  0.92503  0.92752  0.93003  0.93257  0.93503  0.93755  0.94008  0.94261  0.94507
  0.94758  0.95008  0.95259  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.11250  0.81704  0.81705  0.81705  0.81707  0.81708  0.81709  0.81710  0.81753  0.82004
  0.82254  0.82504  0.82754  0.83009  0.83259  0.83508  0.83758  0.84007  0.84251  0.84504
  0.84754  0.85004  0.85256  0.85506  0.85754  0.86005  0.86255  0.86507  0.86750  0.86998
  0.87249  0.87499  0.87749  0.87999  0.88249  0.88490  0.88741  0.88995  0.89246  0.89496
  0.89746  0.89995  0.90244  0.90492  0.90745  0.90995  0.91243  0.91492  0.91741  0.91992
  0.92243  0.92497  0.92744  0.92997  0.93248  0.93499  0.93748  0.93999  0.94249  0.94498
  0.94749  0.94999  0.95252  0.95500  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.12500  0.81876  0.81877  0.81879  0.81880  0.81881  0.81881  0.81883  0.81884  0.82002
  0.82253  0.82503  0.82754  0.83004  0.83253  0.83505  0.83755  0.84005  0.84247  0.84499
  0.84750  0.85000  0.85252  0.85506  0.85756  0.86009  0.86259  0.86507  0.86750  0.86999
  0.87253  0.87503  0.87756  0.88004  0.88256  0.88498  0.88749  0.88998  0.89246  0.89496
  0.89745  0.89996  0.90244  0.90491  0.90738  0.90992  0.91243  0.91493  0.91739  0.91988
  0.92237  0.92489  0.92737  0.92985  0.93238  0.93490  0.93740  0.93990  0.94240  0.94486
  0.94739  0.94989  0.95240  0.95490  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.13750  0.82047  0.82047  0.82048  0.82050  0.82051  0.82052  0.82052  0.82054  0.82055
  0.82239  0.82489  0.82741  0.82990  0.83241  0.83492  0.83744  0.83996  0.84244  0.84493
  0.84742  0.84993  0.85243  0.85493  0.85743  0.85993  0.86247  0.86496  0.86739  0.86993
  0.87246  0.87495  0.87745  0.87995  0.88245  0.88490  0.88740  0.88991  0.89241  0.89489
  0.89739  0.89987  0.90237  0.90483  0.90733  0.90982  0.91234  0.91484  0.91733  0.91980
  0.92230  0.92483  0.92734  0.92985  0.93237  0.93485  0.93736  0.93988  0.94238  0.94484
  0.94736  0.94986  0.95240  0.95493  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.15000  0.82217  0.82218  0.82219  0.82219  0.82221  0.82222  0.82223  0.82223  0.82225
  0.82245  0.82497  0.82748  0.83000  0.83250  0.83500  0.83751  0.84001  0.84247  0.84497
  0.84749  0.84997  0.85250  0.85502  0.85752  0.86004  0.86256  0.86506  0.86748  0.86999
  0.87251  0.87499  0.87749  0.87998  0.88249  0.88490  0.88737  0.88991  0.89241  0.89492
  0.89744  0.89996  0.90246  0.90494  0.90743  0.90993  0.91245  0.91496  0.91745  0.91996
  0.92247  0.92497  0.92744  0.92997  0.93248  0.93499  0.93747  0.93995  0.94247  0.94495
  0.94748  0.94998  0.95250  0.95503  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.16250  0.82385  0.82385  0.82386  0.82388  0.82389  0.82390  0.82390  0.82392  0.82393
  0.82394  0.82469  0.82719  0.82972  0.83219  0.83474  0.83724  0.83974  0.84223  0.84474
  0.84724  0.84975  0.85227  0.85476  0.85726  0.85978  0.86226  0.86479  0.86724  0.86976
  0.87227  0.87480  0.87734  0.87984  0.88236  0.88482  0.88734  0.88986  0.89237  0.89487
  0.89742  0.89994  0.90242  0.90492  0.90745  0.90993  0.91247  0.91497  0.91743  0.91993
  0.92243  0.92493  0.92744  0.92993  0.93243  0.93490  0.93740  0.93993  0.94243  0.94490
  0.94740  0.94987  0.95237  0.95486  0.95737  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.17500  0.82551  0.82552  0.82552  0.82553  0.82555  0.82556  0.82557  0.82557  0.82559
  0.82560  0.82561  0.82737  0.82989  0.83241  0.83491  0.83745  0.83996  0.84242  0.84495
  0.84747  0.84997  0.85250  0.85500  0.85750  0.86002  0.86251  0.86502  0.86746  0.86996
  0.87249  0.87501  0.87751  0.88003  0.88254  0.88497  0.88748  0.88998  0.89246  0.89496
  0.89746  0.89996  0.90246  0.90494  0.90741  0.90992  0.91243  0.91497  0.91747  0.91997
  0.92247  0.92498  0.92750  0.93002  0.93251  0.93502  0.93747  0.93998  0.94249  0.94493
  0.94743  0.94994  0.95245  0.95496  0.95750  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.18750  0.82717  0.82718  0.82719  0.82719  0.82721  0.82722  0.82723  0.82723  0.82724
  0.82726  0.82727  0.82750  0.83000  0.83250  0.83503  0.83757  0.84005  0.84251  0.84505
  0.84754  0.85005  0.85255  0.85506  0.85757  0.86006  0.86257  0.86507  0.86752  0.86999
  0.87251  0.87501  0.87751  0.88003  0.88254  0.88495  0.88744  0.88993  0.89244  0.89495
  0.89748  0.89998  0.90246  0.90496  0.90747  0.90997  0.91247  0.91497  0.91746  0.91993
  0.92243  0.92497  0.92744  0.92994  0.93244  0.93492  0.93740  0.93992  0.94241  0.94490
  0.94740  0.94991  0.95244  0.95495  0.95744  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.20000  0.82880  0.82881  0.82881  0.82882  0.82884  0.82885  0.82886  0.82886  0.82888
  0.82889  0.82890  0.82890  0.83004  0.83257  0.83508  0.83755  0.84005  0.84251  0.84501
  0.84751  0.85004  0.85251  0.85506  0.85756  0.86010  0.86257  0.86509  0.86756  0.87006
  0.87257  0.87508  0.87758  0.88011  0.88262  0.88506  0.88757  0.89004  0.89252  0.89504
  0.89755  0.90005  0.90258  0.90505  0.90758  0.91006  0.91256  0.91509  0.91756  0.92009
  0.92257  0.92507  0.92760  0.93011  0.93260  0.93512  0.93757  0.94008  0.94257  0.94502
  0.94749  0.95000  0.95250  0.95499  0.95750  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.21250  0.83043  0.83044  0.83044  0.83046  0.83047  0.83048  0.83048  0.83049  0.83051
  0.83052  0.83053  0.83053  0.83055  0.83272  0.83522  0.83771  0.84021  0.84266  0.84514
  0.84767  0.85018  0.85265  0.85519  0.85767  0.86015  0.86263  0.86514  0.86757  0.87007
  0.87258  0.87510  0.87761  0.88011  0.88262  0.88506  0.88757  0.89008  0.89258  0.89513
  0.89762  0.90009  0.90259  0.90507  0.90755  0.91006  0.91254  0.91501  0.91751  0.92002
  0.92254  0.92505  0.92756  0.93005  0.93253  0.93503  0.93751  0.94002  0.94253  0.94502
  0.94754  0.95006  0.95257  0.95507  0.95758  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.22500  0.83204  0.83205  0.83206  0.83206  0.83207  0.83209  0.83210  0.83211  0.83211
  0.83213  0.83214  0.83215  0.83215  0.83241  0.83491  0.83740  0.83987  0.84233  0.84484
  0.84734  0.84986  0.85237  0.85487  0.85739  0.85989  0.86242  0.86492  0.86733  0.86987
  0.87236  0.87488  0.87742  0.87993  0.88245  0.88491  0.88739  0.88989  0.89241  0.89489
  0.89741  0.89992  0.90245  0.90494  0.90742  0.90992  0.91242  0.91489  0.91739  0.91988
  0.92239  0.92489  0.92739  0.92989  0.93237  0.93488  0.93733  0.93982  0.94236  0.94486
  0.94737  0.94986  0.95235  0.95487  0.95741  0.95995  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.23750  0.83363  0.83364  0.83364  0.83365  0.83367  0.83368  0.83369  0.83369  0.83371
  0.83372  0.83373  0.83373  0.83375  0.83376  0.83509  0.83760  0.84010  0.84251  0.84501
  0.84755  0.85008  0.85258  0.85508  0.85756  0.86006  0.86257  0.86510  0.86752  0.87003
  0.87253  0.87503  0.87753  0.88008  0.88261  0.88503  0.88750  0.89000  0.89250  0.89504
  0.89754  0.90001  0.90253  0.90504  0.90756  0.91006  0.91256  0.91506  0.91756  0.92006
  0.92255  0.92503  0.92753  0.93007  0.93259  0.93510  0.93757  0.94008  0.94258  0.94507
  0.94756  0.95008  0.95254  0.95505  0.95755  0.96005  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.25000  0.83521  0.83522  0.83522  0.83523  0.83525  0.83526  0.83527  0.83527  0.83529
  0.83530  0.83531  0.83531  0.83533  0.83534  0.83535  0.83742  0.83991  0.84237  0.84487
  0.84736  0.84987  0.85237  0.85489  0.85739  0.85989  0.86243  0.86492  0.86735  0.86985
  0.87240  0.87493  0.87744  0.87997  0.88252  0.88495  0.88745  0.88996  0.89248  0.89496
  0.89749  0.89996  0.90245  0.90494  0.90745  0.90996  0.91245  0.91497  0.91746  0.91996
  0.92243  0.92493  0.92744  0.92994  0.93246  0.93497  0.93744  0.93994  0.94247  0.94494
  0.94745  0.94994  0.95243  0.95494  0.95746  0.95999  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.26250  0.83678  0.83679  0.83680  0.83680  0.83681  0.83683  0.83684  0.83685  0.83685
  0.83687  0.83688  0.83689  0.83689  0.83691  0.83692  0.83729  0.83982  0.84229  0.84479
  0.84729  0.84978  0.85230  0.85480  0.85733  0.85984  0.86234  0.86484  0.86729  0.86979
  0.87230  0.87484  0.87734  0.87986  0.88239  0.88481  0.88731  0.88982  0.89233  0.89485
  0.89733  0.89985  0.90237  0.90487  0.90738  0.90991  0.91242  0.91493  0.91742  0.91996
  0.92244  0.92496  0.92744  0.92994  0.93244  0.93492  0.93740  0.93992  0.94243  0.94491
  0.94743  0.94995  0.95244  0.95493  0.95744  0.95996  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.27500  0.83834  0.83834  0.83836  0.83837  0.83838  0.83838  0.83839  0.83841  0.83842
  0.83843  0.83843  0.83845  0.83846  0.83847  0.83847  0.83849  0.84009  0.84257  0.84510
  0.84759  0.85010  0.85260  0.85510  0.85761  0.86011  0.86259  0.86507  0.86751  0.87003
  0.87252  0.87507  0.87758  0.88011  0.88262  0.88503  0.88752  0.89000  0.89252  0.89505
  0.89755  0.90008  0.90259  0.90509  0.90762  0.91010  0.91256  0.91506  0.91756  0.92005
  0.92255  0.92506  0.92756  0.93005  0.93257  0.93503  0.93752  0.93999  0.94251  0.94499
  0.94749  0.94999  0.95249  0.95502  0.95754  0.96008  0.00000  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.28750  0.83987  0.83988  0.83990  0.83991  0.83992  0.83992  0.83994  0.83995  0.83996
  0.83996  0.83997  0.83999  0.84000  0.84001  0.84001  0.84003  0.84004  0.84238  0.84492
  0.84743  0.84996  0.85250  0.85501  0.85755  0.86006  0.86255  0.86507  0.86752  0.87003
  0.87251  0.87502  0.87753  0.88006  0.88254  0.88495  0.88748  0.88998  0.89250  0.89499
  0.89750  0.90000  0.90250  0.90499  0.90750  0.91000  0.91250  0.91501  0.91747  0.91997
  0.92246  0.92496  0.92744  0.92994  0.93243  0.93494  0.93742  0.93994  0.94245  0.94495
  0.94745  0.94995  0.95246  0.95496  0.95746  0.95996  0.96250  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.30000  0.84141  0.84141  0.84143  0.84144  0.84145  0.84145  0.84146  0.84148  0.84149
  0.84150  0.84150  0.84152  0.84153  0.84154  0.84154  0.84155  0.84157  0.84259  0.84506
  0.84759  0.85010  0.85260  0.85508  0.85757  0.86009  0.86260  0.86509  0.86752  0.87002
  0.87253  0.87503  0.87753  0.88007  0.88257  0.88503  0.88750  0.88999  0.89249  0.89502
  0.89753  0.90004  0.90253  0.90501  0.90751  0.91004  0.91252  0.91505  0.91748  0.91997
  0.92247  0.92498  0.92748  0.93000  0.93248  0.93498  0.93745  0.93997  0.94244  0.94493
  0.94741  0.94993  0.95245  0.95494  0.95745  0.95996  0.96248  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.31250  0.84291  0.84293  0.84294  0.84295  0.84295  0.84297  0.84298  0.84299  0.84299
  0.84301  0.84302  0.84303  0.84303  0.84304  0.84306  0.84307  0.84308  0.84308  0.84495
  0.84745  0.84997  0.85251  0.85502  0.85750  0.86000  0.86250  0.86500  0.86744  0.86997
  0.87249  0.87499  0.87749  0.87999  0.88252  0.88497  0.88747  0.88998  0.89250  0.89500
  0.89749  0.90000  0.90251  0.90504  0.90754  0.91006  0.91254  0.91505  0.91754  0.92006
  0.92259  0.92509  0.92760  0.93011  0.93260  0.93508  0.93755  0.94003  0.94254  0.94503
  0.94752  0.95000  0.95252  0.95500  0.95750  0.96000  0.96251  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.32500  0.84442  0.84443  0.84444  0.84444  0.84446  0.84447  0.84448  0.84448  0.84449
  0.84451  0.84452  0.84453  0.84453  0.84455  0.84456  0.84457  0.84457  0.84459  0.84503
  0.84751  0.85000  0.85250  0.85501  0.85751  0.86002  0.86252  0.86503  0.86747  0.86998
  0.87249  0.87503  0.87753  0.88006  0.88256  0.88502  0.88750  0.89003  0.89254  0.89505
  0.89755  0.90008  0.90259  0.90509  0.90759  0.91009  0.91259  0.91506  0.91756  0.92006
  0.92256  0.92507  0.92759  0.93011  0.93262  0.93515  0.93764  0.94011  0.94262  0.94512
  0.94763  0.95013  0.95262  0.95509  0.95759  0.96009  0.96258  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.33750  0.84591  0.84592  0.84593  0.84593  0.84595  0.84596  0.84597  0.84598  0.84598
  0.84600  0.84601  0.84602  0.84602  0.84604  0.84605  0.84606  0.84606  0.84607  0.84609
  0.84737  0.84988  0.85241  0.85491  0.85741  0.85994  0.86244  0.86498  0.86742  0.86994
  0.87246  0.87498  0.87749  0.88002  0.88257  0.88500  0.88750  0.89000  0.89254  0.89505
  0.89758  0.90009  0.90258  0.90507  0.90756  0.91006  0.91259  0.91506  0.91755  0.92006
  0.92256  0.92506  0.92755  0.93007  0.93256  0.93506  0.93755  0.94004  0.94256  0.94504
  0.94754  0.95006  0.95253  0.95503  0.95752  0.96001  0.96253  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.35000  0.84738  0.84740  0.84741  0.84742  0.84742  0.84743  0.84745  0.84746  0.84747
  0.84747  0.84749  0.84750  0.84751  0.84751  0.84753  0.84754  0.84755  0.84756  0.84756
  0.84758  0.85005  0.85256  0.85506  0.85757  0.86009  0.86259  0.86511  0.86753  0.87003
  0.87256  0.87503  0.87753  0.88007  0.88257  0.88502  0.88750  0.89002  0.89252  0.89500
  0.89753  0.90004  0.90255  0.90505  0.90755  0.91006  0.91256  0.91509  0.91756  0.92006
  0.92255  0.92507  0.92755  0.93003  0.93256  0.93506  0.93753  0.94003  0.94252  0.94499
  0.94749  0.94998  0.95249  0.95498  0.95748  0.95996  0.96250  0.00000  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.36250  0.84885  0.84886  0.84887  0.84887  0.84888  0.84890  0.84891  0.84892  0.84892
  0.84894  0.84895  0.84896  0.84896  0.84898  0.84899  0.84900  0.84900  0.84901  0.84903
  0.84904  0.85010  0.85260  0.85510  0.85764  0.86015  0.86265  0.86515  0.86757  0.87007
  0.87260  0.87510  0.87760  0.88013  0.88265  0.88508  0.88761  0.89009  0.89259  0.89511
  0.89759  0.90013  0.90259  0.90509  0.90760  0.91010  0.91262  0.91511  0.91760  0.92011
  0.92260  0.92507  0.92755  0.93007  0.93257  0.93508  0.93757  0.94008  0.94261  0.94506
  0.94756  0.95007  0.95257  0.95508  0.95758  0.96009  0.96260  0.96512  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.37500  0.85030  0.85031  0.85032  0.85032  0.85034  0.85035  0.85036  0.85036  0.85037
  0.85039  0.85040  0.85041  0.85041  0.85043  0.85044  0.85045  0.85045  0.85046  0.85048
  0.85049  0.85050  0.85254  0.85506  0.85756  0.86007  0.86257  0.86507  0.86751  0.87002
  0.87253  0.87506  0.87758  0.88010  0.88262  0.88502  0.88752  0.89003  0.89254  0.89504
  0.89753  0.90004  0.90255  0.90507  0.90760  0.91010  0.91260  0.91509  0.91756  0.92006
  0.92256  0.92503  0.92750  0.93003  0.93253  0.93503  0.93749  0.93999  0.94249  0.94497
  0.94747  0.94999  0.95250  0.95499  0.95748  0.95996  0.96246  0.96499  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.38750  0.85173  0.85175  0.85176  0.85177  0.85177  0.85179  0.85180  0.85181  0.85181
  0.85182  0.85184  0.85185  0.85186  0.85186  0.85188  0.85189  0.85190  0.85190  0.85192
  0.85193  0.85194  0.85252  0.85501  0.85752  0.86005  0.86257  0.86503  0.86746  0.86997
  0.87251  0.87499  0.87749  0.87999  0.88250  0.88491  0.88743  0.88994  0.89243  0.89496
  0.89746  0.89998  0.90246  0.90496  0.90747  0.90997  0.91251  0.91501  0.91751  0.92002
  0.92254  0.92502  0.92750  0.93003  0.93251  0.93501  0.93748  0.93997  0.94248  0.94499
  0.94749  0.95002  0.95253  0.95504  0.95754  0.96004  0.96254  0.96504  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.40000  0.85316  0.85317  0.85317  0.85318  0.85320  0.85321  0.85322  0.85322  0.85324
  0.85325  0.85326  0.85326  0.85328  0.85329  0.85330  0.85330  0.85331  0.85333  0.85334
  0.85335  0.85335  0.85337  0.85511  0.85763  0.86011  0.86263  0.86513  0.86755  0.87007
  0.87257  0.87510  0.87762  0.88012  0.88267  0.88511  0.88762  0.89013  0.89265  0.89513
  0.89767  0.90017  0.90264  0.90514  0.90763  0.91014  0.91263  0.91513  0.91760  0.92009
  0.92259  0.92509  0.92757  0.93007  0.93256  0.93505  0.93751  0.94001  0.94253  0.94499
  0.94747  0.95000  0.95250  0.95500  0.95754  0.96003  0.96253  0.96501  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.41250  0.85457  0.85458  0.85458  0.85460  0.85461  0.85462  0.85462  0.85464  0.85465
  0.85466  0.85467  0.85467  0.85469  0.85470  0.85471  0.85471  0.85473  0.85474  0.85475
  0.85475  0.85476  0.85478  0.85506  0.85757  0.86007  0.86257  0.86511  0.86755  0.87005
  0.87255  0.87506  0.87758  0.88008  0.88260  0.88504  0.88754  0.89002  0.89252  0.89503
  0.89751  0.90001  0.90251  0.90501  0.90753  0.91001  0.91252  0.91504  0.91755  0.92005
  0.92252  0.92503  0.92752  0.93001  0.93253  0.93503  0.93753  0.94003  0.94253  0.94499
  0.94753  0.95004  0.95256  0.95505  0.95757  0.96005  0.96255  0.96504  0.00000  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.42500  0.85511  0.85597  0.85598  0.85598  0.85599  0.85601  0.85602  0.85603  0.85603
  0.85605  0.85606  0.85607  0.85607  0.85609  0.85610  0.85611  0.85611  0.85612  0.85614
  0.85615  0.85616  0.85616  0.85618  0.85729  0.85982  0.86233  0.86480  0.86722  0.86972
  0.87222  0.87476  0.87729  0.87982  0.88236  0.88481  0.88731  0.88981  0.89232  0.89483
  0.89732  0.89983  0.90232  0.90479  0.90731  0.90980  0.91233  0.91484  0.91734  0.91984
  0.92233  0.92483  0.92730  0.92981  0.93231  0.93483  0.93731  0.93984  0.94236  0.94486
  0.94736  0.94987  0.95237  0.95490  0.95741  0.95991  0.96242  0.96492  0.96744  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.43750  0.85522  0.85730  0.85735  0.85737  0.85738  0.85739  0.85739  0.85741  0.85742
  0.85743  0.85743  0.85745  0.85746  0.85747  0.85747  0.85748  0.85750  0.85751  0.85752
  0.85752  0.85754  0.85755  0.85756  0.85756  0.85998  0.86248  0.86498  0.86740  0.86990
  0.87243  0.87495  0.87747  0.87999  0.88248  0.88491  0.88744  0.88995  0.89246  0.89499
  0.89749  0.90000  0.90251  0.90501  0.90751  0.91001  0.91251  0.91501  0.91750  0.92000
  0.92251  0.92501  0.92752  0.93003  0.93255  0.93503  0.93752  0.94004  0.94254  0.94502
  0.94749  0.95000  0.95246  0.95498  0.95748  0.95998  0.96249  0.96496  0.96746  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.45000  0.85520  0.85729  0.85874  0.85875  0.85875  0.85877  0.85878  0.85879  0.85879
  0.85881  0.85882  0.85883  0.85884  0.85884  0.85886  0.85887  0.85888  0.85888  0.85890
  0.85891  0.85892  0.85892  0.85893  0.85895  0.85993  0.86242  0.86493  0.86737  0.86987
  0.87235  0.87486  0.87738  0.87990  0.88244  0.88486  0.88737  0.88991  0.89241  0.89491
  0.89741  0.89991  0.90244  0.90492  0.90741  0.90988  0.91237  0.91488  0.91739  0.91991
  0.92243  0.92492  0.92739  0.92990  0.93240  0.93494  0.93740  0.93992  0.94243  0.94490
  0.94741  0.94989  0.95240  0.95491  0.95745  0.95994  0.96246  0.96496  0.96746  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.46250  0.85506  0.85716  0.85925  0.86010  0.86011  0.86011  0.86013  0.86014  0.86015
  0.86015  0.86016  0.86018  0.86019  0.86020  0.86020  0.86022  0.86023  0.86024  0.86024
  0.86026  0.86027  0.86028  0.86028  0.86029  0.86031  0.86252  0.86502  0.86744  0.86997
  0.87251  0.87501  0.87754  0.88007  0.88254  0.88499  0.88752  0.89003  0.89254  0.89503
  0.89753  0.90004  0.90255  0.90504  0.90755  0.91006  0.91256  0.91508  0.91756  0.92007
  0.92260  0.92510  0.92757  0.93009  0.93257  0.93505  0.93753  0.94002  0.94253  0.94499
  0.94749  0.95003  0.95250  0.95500  0.95749  0.96000  0.96250  0.96501  0.96751  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.47500  0.85498  0.85707  0.85914  0.86121  0.86145  0.86146  0.86147  0.86147  0.86149
  0.86150  0.86151  0.86151  0.86152  0.86154  0.86155  0.86156  0.86156  0.86158  0.86159
  0.86160  0.86160  0.86162  0.86163  0.86164  0.86164  0.86253  0.86506  0.86751  0.87002
  0.87253  0.87503  0.87754  0.88004  0.88257  0.88499  0.88750  0.88999  0.89248  0.89500
  0.89751  0.90004  0.90253  0.90503  0.90753  0.91006  0.91260  0.91506  0.91759  0.92006
  0.92256  0.92507  0.92757  0.93005  0.93257  0.93508  0.93755  0.94002  0.94253  0.94500
  0.94749  0.95000  0.95250  0.95500  0.95750  0.96001  0.96254  0.96504  0.96751  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.48750  0.85484  0.85694  0.85903  0.86112  0.86279  0.86279  0.86281  0.86282  0.86283
  0.86283  0.86285  0.86286  0.86287  0.86287  0.86288  0.86290  0.86291  0.86292  0.86292
  0.86294  0.86295  0.86296  0.86296  0.86298  0.86299  0.86300  0.86510  0.86752  0.87002
  0.87253  0.87505  0.87754  0.88002  0.88253  0.88497  0.88748  0.88998  0.89248  0.89496
  0.89750  0.90000  0.90246  0.90495  0.90746  0.90995  0.91247  0.91497  0.91747  0.91997
  0.92251  0.92500  0.92748  0.92998  0.93252  0.93501  0.93749  0.94001  0.94253  0.94502
  0.94752  0.95002  0.95253  0.95503  0.95753  0.96003  0.96255  0.96507  0.96757  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.50000  0.85475  0.85684  0.85892  0.86099  0.86305  0.86411  0.86413  0.86414  0.86415
  0.86415  0.86417  0.86418  0.86419  0.86419  0.86421  0.86422  0.86423  0.86423  0.86424
  0.86426  0.86427  0.86428  0.86428  0.86430  0.86431  0.86432  0.86497  0.86739  0.86992
  0.87240  0.87489  0.87740  0.87990  0.88244  0.88486  0.88737  0.88987  0.89236  0.89489
  0.89740  0.89988  0.90242  0.90492  0.90740  0.90991  0.91242  0.91492  0.91743  0.91992
  0.92244  0.92493  0.92743  0.92994  0.93246  0.93494  0.93742  0.93994  0.94245  0.94493
  0.94745  0.94995  0.95248  0.95496  0.95750  0.96003  0.96254  0.96505  0.96757  0.00000
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.51250  0.85461  0.85667  0.85873  0.86083  0.86291  0.86497  0.86542  0.86544  0.86545
  0.86546  0.86546  0.86547  0.86549  0.86550  0.86551  0.86551  0.86553  0.86554  0.86555
  0.86555  0.86557  0.86558  0.86559  0.86559  0.86560  0.86562  0.86563  0.86747  0.86998
  0.87251  0.87503  0.87753  0.88002  0.88252  0.88495  0.88745  0.88996  0.89250  0.89500
  0.89750  0.90005  0.90253  0.90503  0.90753  0.91003  0.91250  0.91502  0.91752  0.92004
  0.92252  0.92501  0.92752  0.93003  0.93253  0.93502  0.93751  0.94001  0.94253  0.94499
  0.94752  0.95000  0.95248  0.95500  0.95753  0.96000  0.96253  0.96501  0.96753  0.97003
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.52500  0.85452  0.85660  0.85869  0.86077  0.86283  0.86490  0.86674  0.86674  0.86676
  0.86677  0.86678  0.86678  0.86680  0.86681  0.86682  0.86682  0.86683  0.86685  0.86686
  0.86687  0.86687  0.86689  0.86690  0.86691  0.86691  0.86693  0.86694  0.86734  0.86987
  0.87240  0.87492  0.87744  0.87995  0.88245  0.88489  0.88741  0.88991  0.89243  0.89492
  0.89745  0.89994  0.90244  0.90494  0.90741  0.90991  0.91245  0.91493  0.91743  0.91995
  0.92244  0.92496  0.92743  0.92994  0.93244  0.93494  0.93743  0.93992  0.94240  0.94490
  0.94739  0.94991  0.95241  0.95493  0.95741  0.95995  0.96246  0.96492  0.96742  0.96995
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.53750  0.85432  0.85642  0.85853  0.86059  0.86268  0.86472  0.86680  0.86803  0.86804
  0.86805  0.86805  0.86806  0.86808  0.86809  0.86810  0.86810  0.86812  0.86813  0.86814
  0.86814  0.86816  0.86817  0.86818  0.86818  0.86819  0.86821  0.86822  0.86823  0.86980
  0.87230  0.87481  0.87735  0.87985  0.88236  0.88482  0.88731  0.88985  0.89235  0.89489
  0.89739  0.89990  0.90237  0.90488  0.90738  0.90988  0.91238  0.91493  0.91743  0.91992
  0.92241  0.92489  0.92739  0.92989  0.93240  0.93493  0.93743  0.93994  0.94247  0.94497
  0.94749  0.95000  0.95252  0.95499  0.95750  0.96000  0.96250  0.96501  0.96747  0.96997
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.55000  0.85418  0.85627  0.85836  0.86045  0.86252  0.86458  0.86668  0.86869  0.86931
  0.86932  0.86932  0.86933  0.86935  0.86936  0.86937  0.86937  0.86939  0.86940  0.86941
  0.86941  0.86942  0.86944  0.86945  0.86946  0.86946  0.86948  0.86949  0.86950  0.86983
  0.87236  0.87488  0.87740  0.87993  0.88244  0.88486  0.88737  0.88987  0.89237  0.89487
  0.89737  0.89990  0.90237  0.90488  0.90738  0.90991  0.91238  0.91488  0.91737  0.91985
  0.92239  0.92489  0.92739  0.92989  0.93238  0.93488  0.93736  0.93986  0.94238  0.94486
  0.94741  0.94991  0.95241  0.95495  0.95746  0.96000  0.96254  0.96503  0.96751  0.97003
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.56250  0.85432  0.85638  0.85848  0.86055  0.86263  0.86471  0.86678  0.86880  0.87058
  0.87059  0.87060  0.87060  0.87062  0.87063  0.87064  0.87064  0.87066  0.87067  0.87068
  0.87069  0.87069  0.87071  0.87072  0.87073  0.87073  0.87075  0.87076  0.87077  0.87077
  0.87253  0.87507  0.87753  0.88006  0.88256  0.88499  0.88747  0.88995  0.89249  0.89500
  0.89754  0.90005  0.90254  0.90501  0.90747  0.90997  0.91251  0.91501  0.91754  0.92006
  0.92257  0.92507  0.92755  0.93007  0.93256  0.93508  0.93758  0.94011  0.94261  0.94508
  0.94758  0.95008  0.95256  0.95508  0.95762  0.96013  0.96263  0.96512  0.96759  0.97009
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.57500  0.85425  0.85633  0.85842  0.86050  0.86256  0.86462  0.86669  0.86871  0.87076
  0.87183  0.87183  0.87185  0.87186  0.87187  0.87187  0.87189  0.87190  0.87191  0.87191
  0.87192  0.87194  0.87195  0.87196  0.87196  0.87198  0.87199  0.87200  0.87200  0.87201
  0.87249  0.87499  0.87748  0.88001  0.88253  0.88494  0.88743  0.88994  0.89241  0.89492
  0.89741  0.89992  0.90241  0.90490  0.90742  0.90992  0.91243  0.91496  0.91745  0.91995
  0.92247  0.92496  0.92743  0.92992  0.93246  0.93496  0.93747  0.93997  0.94249  0.94497
  0.94744  0.94993  0.95245  0.95494  0.95745  0.95995  0.96248  0.96496  0.96746  0.96995
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.58750  0.85396  0.85603  0.85814  0.86024  0.86233  0.86440  0.86646  0.86849  0.87055
  0.87257  0.87308  0.87309  0.87310  0.87310  0.87312  0.87313  0.87314  0.87314  0.87315
  0.87317  0.87318  0.87319  0.87319  0.87321  0.87322  0.87323  0.87323  0.87325  0.87326
  0.87327  0.87502  0.87754  0.88004  0.88256  0.88498  0.88748  0.88995  0.89248  0.89498
  0.89748  0.89996  0.90246  0.90499  0.90751  0.91003  0.91251  0.91501  0.91750  0.92000
  0.92252  0.92505  0.92753  0.93005  0.93253  0.93506  0.93752  0.94001  0.94253  0.94499
  0.94748  0.95000  0.95249  0.95500  0.95750  0.96000  0.96250  0.96501  0.96755  0.97006
  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.60000  0.85416  0.85625  0.85829  0.86037  0.86246  0.86453  0.86659  0.86860  0.87067
  0.87270  0.87432  0.87433  0.87433  0.87435  0.87436  0.87437  0.87437  0.87438  0.87440
  0.87441  0.87442  0.87442  0.87444  0.87445  0.87446  0.87446  0.87448  0.87449  0.87450
  0.87450  0.87511  0.87762  0.88015  0.88267  0.88511  0.88761  0.89011  0.89258  0.89509
  0.89764  0.90013  0.90260  0.90510  0.90762  0.91010  0.91260  0.91510  0.91759  0.92009
  0.92259  0.92507  0.92756  0.93007  0.93257  0.93507  0.93756  0.94007  0.94258  0.94504
  0.94756  0.95006  0.95254  0.95505  0.95757  0.96007  0.96255  0.96505  0.96753  0.97000
  0.97247  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.61250  0.85422  0.85628  0.85835  0.86045  0.86251  0.86458  0.86660  0.86863  0.87068
  0.87274  0.87479  0.87554  0.87555  0.87556  0.87556  0.87558  0.87559  0.87560  0.87560
  0.87562  0.87563  0.87564  0.87565  0.87565  0.87567  0.87568  0.87569  0.87569  0.87571
  0.87572  0.87573  0.87762  0.88012  0.88266  0.88508  0.88761  0.89009  0.89259  0.89509
  0.89758  0.90009  0.90258  0.90505  0.90755  0.91009  0.91256  0.91506  0.91756  0.92007
  0.92256  0.92507  0.92755  0.93006  0.93257  0.93507  0.93756  0.94008  0.94258  0.94506
  0.94757  0.95004  0.95254  0.95504  0.95754  0.96004  0.96257  0.96505  0.96755  0.97001
  0.97249  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.62500  0.85369  0.85577  0.85787  0.85993  0.86199  0.86408  0.86614  0.86816  0.87021
  0.87230  0.87433  0.87637  0.87674  0.87675  0.87677  0.87678  0.87679  0.87679  0.87681
  0.87682  0.87683  0.87683  0.87685  0.87686  0.87687  0.87687  0.87688  0.87690  0.87691
  0.87692  0.87692  0.87727  0.87977  0.88227  0.88469  0.88719  0.88973  0.89223  0.89474
  0.89727  0.89978  0.90229  0.90482  0.90733  0.90987  0.91238  0.91488  0.91739  0.91992
  0.92242  0.92492  0.92740  0.92990  0.93242  0.93492  0.93742  0.93989  0.94243  0.94494
  0.94745  0.94997  0.95248  0.95496  0.95746  0.95995  0.96242  0.96492  0.96749  0.97001
  0.97250  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.63750  0.85382  0.85589  0.85799  0.86005  0.86211  0.86418  0.86624  0.86826  0.87029
  0.87236  0.87438  0.87644  0.87796  0.87797  0.87797  0.87799  0.87800  0.87801  0.87802
  0.87802  0.87804  0.87805  0.87806  0.87806  0.87808  0.87809  0.87810  0.87810  0.87811
  0.87813  0.87814  0.87815  0.88004  0.88258  0.88502  0.88753  0.89000  0.89252  0.89504
  0.89753  0.90005  0.90258  0.90505  0.90755  0.91006  0.91256  0.91508  0.91758  0.92006
  0.92260  0.92507  0.92757  0.93007  0.93261  0.93508  0.93755  0.94004  0.94254  0.94503
  0.94752  0.95003  0.95256  0.95503  0.95752  0.96003  0.96253  0.96505  0.96755  0.97008
  0.97253  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.65000  0.85339  0.85548  0.85756  0.85963  0.86172  0.86377  0.86582  0.86786  0.86992
  0.87198  0.87405  0.87608  0.87813  0.87915  0.87916  0.87916  0.87918  0.87919  0.87920
  0.87920  0.87922  0.87923  0.87924  0.87924  0.87925  0.87927  0.87928  0.87929  0.87929
  0.87931  0.87932  0.87933  0.87975  0.88223  0.88467  0.88717  0.88964  0.89215  0.89465
  0.89717  0.89969  0.90219  0.90469  0.90716  0.90968  0.91217  0.91471  0.91724  0.91976
  0.92225  0.92476  0.92726  0.92974  0.93226  0.93477  0.93726  0.93975  0.94227  0.94475
  0.94726  0.94976  0.95224  0.95476  0.95728  0.95979  0.96231  0.96482  0.96733  0.96988
  0.97237  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.66250  0.85379  0.85587  0.85796  0.86002  0.86209  0.86415  0.86623  0.86823  0.87029
  0.87236  0.87442  0.87648  0.87852  0.88033  0.88034  0.88034  0.88036  0.88037  0.88038
  0.88039  0.88039  0.88041  0.88042  0.88043  0.88043  0.88045  0.88046  0.88047  0.88047
  0.88048  0.88050  0.88051  0.88052  0.88269  0.88508  0.88758  0.89009  0.89258  0.89508
  0.89759  0.90009  0.90258  0.90508  0.90755  0.91006  0.91255  0.91506  0.91756  0.92006
  0.92256  0.92507  0.92757  0.93007  0.93261  0.93512  0.93760  0.94011  0.94262  0.94510
  0.94758  0.95004  0.95256  0.95507  0.95758  0.96008  0.96259  0.96509  0.96763  0.97010
  0.97256  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.67500  0.85370  0.85577  0.85785  0.85993  0.86200  0.86406  0.86612  0.86814  0.87018
  0.87222  0.87428  0.87634  0.87837  0.88041  0.88149  0.88151  0.88152  0.88153  0.88153
  0.88155  0.88156  0.88157  0.88157  0.88159  0.88160  0.88161  0.88161  0.88162  0.88164
  0.88165  0.88166  0.88166  0.88168  0.88253  0.88495  0.88745  0.88998  0.89250  0.89500
  0.89755  0.90004  0.90254  0.90501  0.90750  0.91000  0.91250  0.91502  0.91751  0.92001
  0.92251  0.92501  0.92748  0.93002  0.93253  0.93503  0.93753  0.94006  0.94258  0.94504
  0.94756  0.95007  0.95256  0.95505  0.95754  0.96005  0.96255  0.96501  0.96753  0.97001
  0.97249  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.68750  0.85352  0.85561  0.85765  0.85972  0.86182  0.86389  0.86595  0.86796  0.87003
  0.87209  0.87415  0.87622  0.87823  0.88028  0.88230  0.88266  0.88267  0.88267  0.88269
  0.88270  0.88271  0.88271  0.88273  0.88274  0.88275  0.88276  0.88276  0.88278  0.88279
  0.88280  0.88280  0.88282  0.88283  0.88284  0.88511  0.88761  0.89009  0.89261  0.89512
  0.89762  0.90010  0.90264  0.90512  0.90763  0.91012  0.91259  0.91509  0.91758  0.92007
  0.92257  0.92510  0.92756  0.93003  0.93257  0.93506  0.93753  0.94004  0.94258  0.94507
  0.94754  0.95008  0.95258  0.95508  0.95758  0.96007  0.96257  0.96505  0.96753  0.97003
  0.97253  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.70000  0.85352  0.85559  0.85765  0.85972  0.86178  0.86386  0.86593  0.86792  0.87001
  0.87205  0.87411  0.87616  0.87819  0.88024  0.88226  0.88380  0.88381  0.88381  0.88383
  0.88384  0.88385  0.88385  0.88386  0.88388  0.88389  0.88390  0.88390  0.88392  0.88393
  0.88394  0.88394  0.88396  0.88397  0.88398  0.88507  0.88756  0.89008  0.89255  0.89509
  0.89763  0.90014  0.90263  0.90510  0.90760  0.91010  0.91258  0.91506  0.91755  0.92002
  0.92252  0.92500  0.92748  0.93000  0.93248  0.93499  0.93749  0.93999  0.94249  0.94497
  0.94748  0.95000  0.95252  0.95500  0.95748  0.95998  0.96250  0.96501  0.96751  0.97001
  0.97253  0.97501  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.71250  0.85348  0.85558  0.85763  0.85967  0.86176  0.86380  0.86588  0.86788  0.86994
  0.87200  0.87407  0.87611  0.87814  0.88021  0.88226  0.88423  0.88494  0.88495  0.88495
  0.88497  0.88498  0.88499  0.88499  0.88500  0.88502  0.88503  0.88504  0.88504  0.88506
  0.88507  0.88508  0.88508  0.88510  0.88511  0.88512  0.88758  0.89009  0.89258  0.89504
  0.89753  0.90003  0.90253  0.90504  0.90751  0.91001  0.91247  0.91497  0.91746  0.91998
  0.92248  0.92498  0.92746  0.92998  0.93246  0.93497  0.93745  0.93997  0.94247  0.94495
  0.94744  0.94995  0.95245  0.95494  0.95741  0.95991  0.96241  0.96491  0.96742  0.96992
  0.97242  0.97493  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.72500  0.85335  0.85541  0.85751  0.85957  0.86164  0.86370  0.86576  0.86778  0.86985
  0.87191  0.87397  0.87602  0.87805  0.88008  0.88212  0.88410  0.88607  0.88608  0.88609
  0.88609  0.88611  0.88612  0.88613  0.88614  0.88614  0.88616  0.88617  0.88618  0.88618
  0.88620  0.88621  0.88622  0.88622  0.88623  0.88625  0.88750  0.89000  0.89250  0.89500
  0.89749  0.90000  0.90247  0.90496  0.90746  0.90997  0.91251  0.91497  0.91747  0.92001
  0.92252  0.92502  0.92748  0.93002  0.93249  0.93503  0.93752  0.94003  0.94252  0.94499
  0.94750  0.94999  0.95248  0.95499  0.95749  0.95998  0.96248  0.96496  0.96746  0.96996
  0.97246  0.97496  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.73750  0.85333  0.85543  0.85747  0.85953  0.86160  0.86366  0.86572  0.86773  0.86977
  0.87181  0.87385  0.87590  0.87793  0.87998  0.88203  0.88402  0.88605  0.88719  0.88719
  0.88721  0.88722  0.88723  0.88723  0.88724  0.88726  0.88727  0.88728  0.88728  0.88730
  0.88731  0.88732  0.88732  0.88734  0.88735  0.88736  0.88759  0.89008  0.89257  0.89505
  0.89757  0.90007  0.90255  0.90507  0.90755  0.91005  0.91256  0.91508  0.91756  0.92006
  0.92255  0.92503  0.92753  0.93003  0.93255  0.93502  0.93753  0.94003  0.94252  0.94500
  0.94752  0.95003  0.95256  0.95504  0.95754  0.96003  0.96254  0.96503  0.96753  0.97001
  0.97253  0.97500  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.75000  0.85322  0.85528  0.85735  0.85941  0.86150  0.86355  0.86558  0.86759  0.86963
  0.87168  0.87372  0.87578  0.87784  0.87986  0.88188  0.88390  0.88592  0.88796  0.88829
  0.88831  0.88832  0.88833  0.88833  0.88835  0.88836  0.88837  0.88837  0.88838  0.88840
  0.88841  0.88842  0.88842  0.88844  0.88845  0.88846  0.88846  0.88999  0.89248  0.89499
  0.89750  0.90000  0.90251  0.90501  0.90754  0.91000  0.91250  0.91499  0.91750  0.91997
  0.92247  0.92498  0.92742  0.92994  0.93244  0.93494  0.93740  0.93990  0.94239  0.94489
  0.94741  0.94991  0.95244  0.95494  0.95746  0.95995  0.96246  0.96496  0.96749  0.96999
  0.97249  0.97499  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.76250  0.85304  0.85511  0.85721  0.85927  0.86133  0.86340  0.86544  0.86746  0.86950
  0.87155  0.87361  0.87564  0.87769  0.87976  0.88179  0.88379  0.88582  0.88784  0.88938
  0.88939  0.88941  0.88942  0.88943  0.88943  0.88945  0.88946  0.88947  0.88947  0.88949
  0.88950  0.88951  0.88951  0.88952  0.88954  0.88955  0.88956  0.88994  0.89246  0.89499
  0.89750  0.90004  0.90251  0.90501  0.90754  0.91005  0.91256  0.91506  0.91756  0.92006
  0.92255  0.92502  0.92752  0.93003  0.93257  0.93507  0.93758  0.94008  0.94260  0.94508
  0.94758  0.95006  0.95256  0.95505  0.95754  0.96005  0.96255  0.96505  0.96755  0.97004
  0.97253  0.97502  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.77500  0.85302  0.85510  0.85717  0.85923  0.86129  0.86334  0.86540  0.86739  0.86942
  0.87150  0.87354  0.87559  0.87764  0.87968  0.88173  0.88372  0.88574  0.88776  0.88978
  0.89048  0.89048  0.89050  0.89051  0.89052  0.89052  0.89053  0.89055  0.89056  0.89057
  0.89057  0.89059  0.89060  0.89061  0.89061  0.89062  0.89064  0.89065  0.89237  0.89487
  0.89740  0.89990  0.90241  0.90490  0.90738  0.90991  0.91242  0.91493  0.91743  0.91993
  0.92242  0.92491  0.92739  0.92988  0.93239  0.93490  0.93740  0.93990  0.94245  0.94494
  0.94747  0.94995  0.95245  0.95500  0.95750  0.96000  0.96250  0.96497  0.96750  0.96995
  0.97250  0.97501  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.78750  0.85282  0.85488  0.85693  0.85899  0.86105  0.86309  0.86514  0.86717  0.86922
  0.87130  0.87335  0.87541  0.87747  0.87953  0.88156  0.88355  0.88559  0.88762  0.88965
  0.89156  0.89157  0.89158  0.89158  0.89160  0.89161  0.89162  0.89162  0.89164  0.89165
  0.89166  0.89167  0.89167  0.89169  0.89170  0.89171  0.89171  0.89173  0.89246  0.89496
  0.89749  0.90001  0.90251  0.90501  0.90751  0.91001  0.91251  0.91501  0.91752  0.92005
  0.92252  0.92502  0.92752  0.93003  0.93253  0.93507  0.93756  0.94007  0.94260  0.94506
  0.94758  0.95006  0.95256  0.95504  0.95750  0.96000  0.96251  0.96503  0.96753  0.97003
  0.97254  0.97505  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.80000  0.85273  0.85480  0.85689  0.85897  0.86103  0.86308  0.86514  0.86717  0.86919
  0.87122  0.87328  0.87532  0.87735  0.87937  0.88140  0.88341  0.88543  0.88745  0.88945
  0.89147  0.89263  0.89263  0.89265  0.89266  0.89267  0.89267  0.89268  0.89270  0.89271
  0.89272  0.89272  0.89274  0.89275  0.89276  0.89276  0.89277  0.89279  0.89280  0.89487
  0.89740  0.89991  0.90244  0.90495  0.90747  0.90997  0.91247  0.91493  0.91743  0.91993
  0.92242  0.92493  0.92739  0.92988  0.93240  0.93494  0.93742  0.93995  0.94247  0.94495
  0.94745  0.94994  0.95245  0.95494  0.95741  0.95995  0.96245  0.96492  0.96742  0.96992
  0.97246  0.97497  0.97743  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.81250  0.85274  0.85483  0.85690  0.85897  0.86105  0.86309  0.86515  0.86716  0.86919
  0.87124  0.87330  0.87534  0.87740  0.87945  0.88148  0.88346  0.88548  0.88750  0.88951
  0.89152  0.89354  0.89368  0.89368  0.89369  0.89371  0.89372  0.89373  0.89373  0.89375
  0.89376  0.89377  0.89377  0.89378  0.89380  0.89381  0.89382  0.89382  0.89384  0.89491
  0.89742  0.89996  0.90245  0.90499  0.90749  0.90997  0.91250  0.91499  0.91747  0.92000
  0.92248  0.92498  0.92747  0.92994  0.93246  0.93497  0.93745  0.93995  0.94247  0.94493
  0.94745  0.94998  0.95246  0.95496  0.95748  0.95996  0.96246  0.96495  0.96746  0.96999
  0.97250  0.97504  0.97754  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.82500  0.85289  0.85496  0.85704  0.85908  0.86114  0.86318  0.86523  0.86725  0.86931
  0.87138  0.87344  0.87547  0.87753  0.87959  0.88162  0.88363  0.88564  0.88769  0.88969
  0.89170  0.89371  0.89473  0.89474  0.89474  0.89476  0.89477  0.89478  0.89478  0.89480
  0.89481  0.89482  0.89483  0.89483  0.89485  0.89486  0.89487  0.89487  0.89489  0.89518
  0.89768  0.90018  0.90266  0.90516  0.90764  0.91013  0.91263  0.91513  0.91761  0.92011
  0.92261  0.92511  0.92757  0.93009  0.93259  0.93506  0.93753  0.94002  0.94253  0.94499
  0.94749  0.95000  0.95245  0.95493  0.95744  0.95996  0.96246  0.96496  0.96747  0.96999
  0.97247  0.97497  0.97747  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.83750  0.85265  0.85474  0.85681  0.85888  0.86093  0.86299  0.86503  0.86708  0.86910
  0.87115  0.87322  0.87525  0.87727  0.87933  0.88138  0.88339  0.88539  0.88737  0.88939
  0.89139  0.89340  0.89540  0.89577  0.89578  0.89579  0.89579  0.89581  0.89582  0.89583
  0.89583  0.89584  0.89586  0.89587  0.89588  0.89588  0.89590  0.89591  0.89592  0.89592
  0.89750  0.90003  0.90249  0.90496  0.90747  0.90997  0.91249  0.91501  0.91746  0.91998
  0.92252  0.92502  0.92751  0.92998  0.93251  0.93503  0.93751  0.94002  0.94248  0.94494
  0.94743  0.94994  0.95244  0.95496  0.95746  0.95992  0.96241  0.96490  0.96742  0.96992
  0.97243  0.97495  0.97746  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.85000  0.85271  0.85476  0.85684  0.85892  0.86098  0.86305  0.86509  0.86713  0.86915
  0.87120  0.87323  0.87528  0.87732  0.87937  0.88139  0.88340  0.88541  0.88743  0.88949
  0.89151  0.89355  0.89557  0.89680  0.89680  0.89682  0.89683  0.89684  0.89684  0.89685
  0.89687  0.89688  0.89689  0.89689  0.89691  0.89692  0.89693  0.89693  0.89694  0.89696
  0.89759  0.90009  0.90262  0.90512  0.90762  0.91012  0.91260  0.91510  0.91760  0.92011
  0.92263  0.92509  0.92757  0.93006  0.93256  0.93506  0.93756  0.94003  0.94253  0.94502
  0.94753  0.95002  0.95252  0.95499  0.95749  0.95999  0.96246  0.96496  0.96746  0.96999
  0.97251  0.97501  0.97752  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.86250  0.85260  0.85467  0.85673  0.85881  0.86088  0.86294  0.86497  0.86703  0.86905
  0.87110  0.87314  0.87517  0.87721  0.87924  0.88126  0.88332  0.88530  0.88731  0.88933
  0.89135  0.89334  0.89535  0.89737  0.89781  0.89783  0.89784  0.89785  0.89785  0.89786
  0.89788  0.89789  0.89790  0.89790  0.89792  0.89793  0.89794  0.89794  0.89796  0.89797
  0.89798  0.90001  0.90254  0.90501  0.90753  0.91004  0.91256  0.91506  0.91755  0.92002
  0.92251  0.92500  0.92748  0.92998  0.93247  0.93497  0.93748  0.93998  0.94247  0.94495
  0.94745  0.94997  0.95245  0.95496  0.95748  0.95998  0.96248  0.96497  0.96745  0.96997
  0.97247  0.97497  0.97749  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.87500  0.85247  0.85453  0.85662  0.85870  0.86077  0.86281  0.86487  0.86689  0.86889
  0.87095  0.87300  0.87507  0.87709  0.87916  0.88116  0.88319  0.88517  0.88719  0.88920
  0.89121  0.89323  0.89524  0.89722  0.89882  0.89884  0.89885  0.89886  0.89886  0.89887
  0.89889  0.89890  0.89891  0.89891  0.89893  0.89894  0.89895  0.89895  0.89897  0.89898
  0.89899  0.90005  0.90255  0.90505  0.90755  0.91006  0.91256  0.91504  0.91751  0.91998
  0.92251  0.92503  0.92748  0.92998  0.93248  0.93497  0.93747  0.93999  0.94252  0.94499
  0.94749  0.95000  0.95253  0.95504  0.95754  0.96004  0.96255  0.96505  0.96758  0.97008
  0.97260  0.97510  0.97760  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.88750  0.85261  0.85470  0.85676  0.85882  0.86090  0.86295  0.86501  0.86705  0.86909
  0.87115  0.87319  0.87521  0.87727  0.87929  0.88135  0.88337  0.88535  0.88736  0.88938
  0.89140  0.89341  0.89539  0.89741  0.89939  0.89983  0.89983  0.89985  0.89986  0.89987
  0.89987  0.89988  0.89990  0.89991  0.89992  0.89992  0.89994  0.89995  0.89996  0.89996
  0.89998  0.90014  0.90263  0.90513  0.90764  0.91013  0.91262  0.91510  0.91756  0.92007
  0.92260  0.92509  0.92757  0.93005  0.93255  0.93507  0.93755  0.94003  0.94254  0.94499
  0.94749  0.95000  0.95249  0.95499  0.95750  0.95998  0.96248  0.96495  0.96746  0.96997
  0.97249  0.97500  0.97752  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.90000  0.85256  0.85464  0.85672  0.85879  0.86085  0.86290  0.86494  0.86698  0.86898
  0.87103  0.87308  0.87512  0.87716  0.87916  0.88118  0.88322  0.88522  0.88727  0.88929
  0.89131  0.89333  0.89534  0.89735  0.89937  0.90082  0.90083  0.90084  0.90084  0.90086
  0.90087  0.90088  0.90088  0.90089  0.90091  0.90092  0.90093  0.90093  0.90095  0.90096
  0.90097  0.90097  0.90262  0.90514  0.90762  0.91010  0.91259  0.91510  0.91760  0.92007
  0.92256  0.92507  0.92752  0.93003  0.93253  0.93503  0.93753  0.94003  0.94253  0.94500
  0.94749  0.95002  0.95250  0.95500  0.95750  0.96000  0.96253  0.96503  0.96751  0.97001
  0.97249  0.97499  0.97747  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.91250  0.85230  0.85436  0.85644  0.85849  0.86057  0.86261  0.86467  0.86674  0.86875
  0.87082  0.87286  0.87489  0.87692  0.87898  0.88100  0.88302  0.88500  0.88706  0.88907
  0.89108  0.89310  0.89512  0.89715  0.89917  0.90115  0.90180  0.90180  0.90181  0.90183
  0.90184  0.90185  0.90185  0.90187  0.90188  0.90189  0.90189  0.90191  0.90192  0.90193
  0.90194  0.90194  0.90251  0.90501  0.90749  0.90996  0.91245  0.91495  0.91746  0.91993
  0.92243  0.92493  0.92738  0.92989  0.93239  0.93489  0.93739  0.93992  0.94243  0.94490
  0.94745  0.94997  0.95248  0.95496  0.95749  0.95999  0.96250  0.96499  0.96754  0.97003
  0.97254  0.97501  0.97752  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.92500  0.85220  0.85429  0.85633  0.85840  0.86046  0.86252  0.86458  0.86664  0.86863
  0.87068  0.87274  0.87480  0.87683  0.87890  0.88096  0.88300  0.88499  0.88701  0.88902
  0.89104  0.89303  0.89504  0.89705  0.89904  0.90101  0.90277  0.90277  0.90279  0.90280
  0.90281  0.90281  0.90282  0.90284  0.90285  0.90286  0.90286  0.90288  0.90289  0.90290
  0.90290  0.90292  0.90293  0.90500  0.90750  0.91001  0.91254  0.91506  0.91754  0.92005
  0.92255  0.92506  0.92748  0.93000  0.93248  0.93499  0.93749  0.94002  0.94253  0.94500
  0.94750  0.95004  0.95254  0.95504  0.95755  0.96004  0.96254  0.96503  0.96757  0.97006
  0.97255  0.97502  0.97752  0.98002  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.93750  0.85214  0.85421  0.85625  0.85834  0.86039  0.86244  0.86449  0.86652  0.86849
  0.87055  0.87260  0.87466  0.87672  0.87875  0.88078  0.88282  0.88480  0.88682  0.88885
  0.89086  0.89289  0.89490  0.89691  0.89890  0.90091  0.90289  0.90374  0.90374  0.90376
  0.90377  0.90378  0.90378  0.90380  0.90381  0.90382  0.90382  0.90383  0.90385  0.90386
  0.90387  0.90387  0.90389  0.90491  0.90742  0.90992  0.91243  0.91495  0.91745  0.91996
  0.92247  0.92500  0.92748  0.92998  0.93249  0.93499  0.93747  0.93999  0.94249  0.94498
  0.94748  0.94997  0.95248  0.95496  0.95750  0.95999  0.96250  0.96500  0.96746  0.96997
  0.97249  0.97497  0.97751  0.98001  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.95000  0.85220  0.85427  0.85632  0.85838  0.86045  0.86252  0.86456  0.86660  0.86860
  0.87064  0.87266  0.87472  0.87677  0.87881  0.88082  0.88285  0.88484  0.88687  0.88890
  0.89092  0.89294  0.89495  0.89697  0.89899  0.90097  0.90295  0.90469  0.90470  0.90470
  0.90472  0.90473  0.90474  0.90474  0.90475  0.90477  0.90478  0.90479  0.90479  0.90481
  0.90482  0.90483  0.90483  0.90513  0.90764  0.91013  0.91263  0.91513  0.91760  0.92011
  0.92263  0.92510  0.92759  0.93007  0.93257  0.93507  0.93757  0.94006  0.94258  0.94504
  0.94754  0.95004  0.95252  0.95502  0.95752  0.96001  0.96250  0.96499  0.96749  0.96999
  0.97251  0.97502  0.97751  0.98001  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.96250  0.85204  0.85412  0.85620  0.85826  0.86032  0.86238  0.86445  0.86647  0.86849
  0.87051  0.87257  0.87463  0.87666  0.87872  0.88076  0.88279  0.88477  0.88680  0.88884
  0.89085  0.89287  0.89487  0.89689  0.89890  0.90088  0.90285  0.90481  0.90563  0.90565
  0.90566  0.90567  0.90567  0.90569  0.90570  0.90571  0.90571  0.90573  0.90574  0.90575
  0.90575  0.90576  0.90578  0.90579  0.90743  0.90995  0.91246  0.91496  0.91741  0.91993
  0.92246  0.92493  0.92742  0.92994  0.93247  0.93499  0.93745  0.93994  0.94248  0.94494
  0.94747  0.94998  0.95249  0.95500  0.95749  0.95999  0.96249  0.96499  0.96749  0.96999
  0.97249  0.97501  0.97751  0.98001  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.97500  0.85208  0.85414  0.85622  0.85829  0.86035  0.86239  0.86448  0.86652  0.86854
  0.87060  0.87262  0.87464  0.87668  0.87871  0.88074  0.88278  0.88475  0.88679  0.88882
  0.89085  0.89287  0.89486  0.89684  0.89882  0.90082  0.90281  0.90479  0.90658  0.90659
  0.90659  0.90661  0.90662  0.90663  0.90663  0.90664  0.90666  0.90667  0.90668  0.90668
  0.90670  0.90671  0.90672  0.90672  0.90751  0.91001  0.91250  0.91497  0.91745  0.91996
  0.92248  0.92498  0.92748  0.92998  0.93248  0.93499  0.93748  0.93999  0.94249  0.94499
  0.94748  0.95000  0.95250  0.95504  0.95750  0.96001  0.96253  0.96503  0.96754  0.97005
  0.97256  0.97502  0.97754  0.98004  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  3.98750  0.85193  0.85397  0.85606  0.85811  0.86019  0.86226  0.86432  0.86636  0.86836
  0.87040  0.87242  0.87446  0.87651  0.87852  0.88056  0.88258  0.88459  0.88662  0.88863
  0.89066  0.89267  0.89469  0.89670  0.89869  0.90067  0.90267  0.90464  0.90659  0.90751
  0.90751  0.90753  0.90754  0.90755  0.90755  0.90756  0.90758  0.90759  0.90760  0.90760
  0.90762  0.90763  0.90764  0.90764  0.90766  0.90987  0.91237  0.91486  0.91732  0.91980
  0.92228  0.92479  0.92728  0.92981  0.93231  0.93481  0.93731  0.93981  0.94232  0.94481
  0.94732  0.94982  0.95234  0.95485  0.95737  0.95987  0.96237  0.96488  0.96738  0.96990
  0.97243  0.97493  0.97746  0.97996  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.00000  0.85203  0.85412  0.85619  0.85826  0.86033  0.86239  0.86445  0.86647  0.86847
  0.87051  0.87257  0.87461  0.87665  0.87867  0.88070  0.88271  0.88469  0.88673  0.88875
  0.89077  0.89276  0.89476  0.89678  0.89877  0.90079  0.90277  0.90479  0.90679  0.90843
  0.90843  0.90845  0.90846  0.90847  0.90848  0.90848  0.90850  0.90851  0.90852  0.90852
  0.90854  0.90855  0.90856  0.90856  0.90857  0.91017  0.91265  0.91519  0.91765  0.92015
  0.92266  0.92519  0.92768  0.93018  0.93266  0.93516  0.93766  0.94016  0.94267  0.94512
  0.94763  0.95009  0.95262  0.95512  0.95763  0.96012  0.96260  0.96509  0.96759  0.97010
  0.97263  0.97510  0.97760  0.98010  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.01250  0.85212  0.85418  0.85623  0.85831  0.86037  0.86241  0.86443  0.86647  0.86848
  0.87051  0.87253  0.87459  0.87663  0.87867  0.88072  0.88275  0.88472  0.88673  0.88875
  0.89075  0.89277  0.89480  0.89678  0.89876  0.90075  0.90272  0.90469  0.90667  0.90863
  0.90934  0.90935  0.90935  0.90936  0.90938  0.90939  0.90940  0.90940  0.90942  0.90943
  0.90944  0.90944  0.90946  0.90947  0.90948  0.91006  0.91259  0.91505  0.91754  0.92002
  0.92254  0.92502  0.92752  0.93003  0.93253  0.93503  0.93752  0.94003  0.94256  0.94502
  0.94752  0.95003  0.95253  0.95503  0.95755  0.96005  0.96253  0.96503  0.96753  0.97003
  0.97253  0.97502  0.97756  0.98008  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.02500  0.85198  0.85405  0.85611  0.85817  0.86022  0.86228  0.86431  0.86634  0.86835
  0.87038  0.87240  0.87445  0.87648  0.87852  0.88054  0.88257  0.88453  0.88657  0.88858
  0.89060  0.89259  0.89460  0.89661  0.89860  0.90060  0.90259  0.90455  0.90654  0.90851
  0.91023  0.91025  0.91026  0.91027  0.91027  0.91028  0.91030  0.91031  0.91032  0.91032
  0.91034  0.91035  0.91036  0.91036  0.91037  0.91039  0.91256  0.91508  0.91756  0.92006
  0.92257  0.92507  0.92753  0.93003  0.93253  0.93503  0.93753  0.94004  0.94256  0.94504
  0.94757  0.95007  0.95257  0.95507  0.95755  0.96007  0.96255  0.96501  0.96749  0.97000
  0.97247  0.97499  0.97751  0.98002  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.03750  0.85179  0.85387  0.85594  0.85799  0.86005  0.86209  0.86415  0.86617  0.86818
  0.87023  0.87225  0.87431  0.87634  0.87839  0.88041  0.88245  0.88442  0.88644  0.88844
  0.89044  0.89246  0.89450  0.89649  0.89849  0.90049  0.90246  0.90444  0.90642  0.90839
  0.91036  0.91114  0.91115  0.91115  0.91116  0.91118  0.91119  0.91120  0.91120  0.91122
  0.91123  0.91124  0.91124  0.91126  0.91127  0.91128  0.91250  0.91501  0.91752  0.92002
  0.92252  0.92502  0.92750  0.93000  0.93253  0.93502  0.93753  0.94003  0.94253  0.94502
  0.94752  0.95000  0.95250  0.95502  0.95750  0.96000  0.96250  0.96501  0.96751  0.97005
  0.97256  0.97502  0.97754  0.98006  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.05000  0.85179  0.85385  0.85590  0.85798  0.86004  0.86211  0.86415  0.86621  0.86823
  0.87028  0.87233  0.87438  0.87643  0.87845  0.88048  0.88252  0.88451  0.88655  0.88855
  0.89057  0.89257  0.89456  0.89658  0.89856  0.90056  0.90255  0.90453  0.90650  0.90846
  0.91045  0.91202  0.91203  0.91203  0.91205  0.91206  0.91207  0.91207  0.91208  0.91210
  0.91211  0.91212  0.91212  0.91214  0.91215  0.91216  0.91260  0.91510  0.91756  0.92009
  0.92261  0.92511  0.92761  0.93016  0.93266  0.93516  0.93766  0.94016  0.94265  0.94513
  0.94762  0.95012  0.95262  0.95513  0.95762  0.96012  0.96263  0.96514  0.96766  0.97016
  0.97264  0.97514  0.97765  0.98013  0.00000  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.06250  0.85179  0.85386  0.85592  0.85796  0.86000  0.86206  0.86411  0.86615  0.86814
  0.87020  0.87224  0.87429  0.87635  0.87837  0.88039  0.88241  0.88438  0.88642  0.88841
  0.89042  0.89243  0.89443  0.89643  0.89840  0.90039  0.90240  0.90437  0.90635  0.90833
  0.91032  0.91228  0.91290  0.91291  0.91291  0.91293  0.91294  0.91295  0.91295  0.91296
  0.91298  0.91299  0.91300  0.91300  0.91302  0.91303  0.91304  0.91500  0.91746  0.91997
  0.92252  0.92503  0.92752  0.93003  0.93253  0.93501  0.93751  0.93998  0.94249  0.94498
  0.94749  0.95000  0.95252  0.95503  0.95754  0.96000  0.96250  0.96501  0.96755  0.97004
  0.97253  0.97502  0.97752  0.98002  0.98251  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.07500  0.85170  0.85375  0.85585  0.85789  0.85993  0.86199  0.86405  0.86608  0.86808
  0.87011  0.87216  0.87419  0.87622  0.87826  0.88028  0.88232  0.88424  0.88626  0.88828
  0.89026  0.89227  0.89429  0.89631  0.89832  0.90033  0.90233  0.90430  0.90633  0.90830
  0.91027  0.91224  0.91377  0.91378  0.91379  0.91379  0.91381  0.91382  0.91383  0.91383
  0.91385  0.91386  0.91387  0.91387  0.91388  0.91390  0.91391  0.91492  0.91742  0.91989
  0.92239  0.92492  0.92740  0.92993  0.93244  0.93494  0.93744  0.93993  0.94245  0.94490
  0.94741  0.94991  0.95244  0.95495  0.95744  0.95994  0.96246  0.96496  0.96747  0.96996
  0.97247  0.97500  0.97747  0.97996  0.98247  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.08750  0.85164  0.85368  0.85572  0.85781  0.85985  0.86191  0.86397  0.86606  0.86804
  0.87009  0.87213  0.87416  0.87618  0.87822  0.88024  0.88227  0.88421  0.88622  0.88824
  0.89025  0.89226  0.89428  0.89630  0.89830  0.90031  0.90228  0.90426  0.90626  0.90824
  0.91021  0.91217  0.91418  0.91462  0.91464  0.91465  0.91466  0.91466  0.91467  0.91469
  0.91470  0.91471  0.91471  0.91473  0.91474  0.91475  0.91475  0.91501  0.91750  0.92001
  0.92252  0.92503  0.92752  0.93007  0.93257  0.93503  0.93755  0.94006  0.94253  0.94500
  0.94749  0.94998  0.95249  0.95499  0.95750  0.95998  0.96253  0.96503  0.96754  0.97005
  0.97256  0.97505  0.97751  0.98004  0.98254  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.10000  0.85167  0.85374  0.85580  0.85786  0.85991  0.86195  0.86401  0.86606  0.86804
  0.87010  0.87214  0.87418  0.87621  0.87826  0.88028  0.88230  0.88425  0.88626  0.88827
  0.89029  0.89231  0.89432  0.89631  0.89829  0.90029  0.90228  0.90426  0.90624  0.90821
  0.91019  0.91216  0.91414  0.91548  0.91549  0.91550  0.91550  0.91552  0.91553  0.91554
  0.91554  0.91556  0.91557  0.91558  0.91559  0.91559  0.91561  0.91562  0.91765  0.92014
  0.92266  0.92516  0.92765  0.93014  0.93261  0.93512  0.93760  0.94011  0.94262  0.94511
  0.94760  0.95013  0.95263  0.95513  0.95766  0.96011  0.96264  0.96512  0.96760  0.97009
  0.97260  0.97510  0.97758  0.98006  0.98252  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.11250  0.85138  0.85344  0.85552  0.85756  0.85963  0.86169  0.86377  0.86581  0.86779
  0.86988  0.87191  0.87396  0.87600  0.87802  0.88007  0.88206  0.88405  0.88608  0.88810
  0.89012  0.89213  0.89412  0.89617  0.89816  0.90014  0.90213  0.90409  0.90608  0.90808
  0.91006  0.91202  0.91398  0.91594  0.91633  0.91633  0.91635  0.91636  0.91637  0.91638
  0.91638  0.91640  0.91641  0.91642  0.91642  0.91644  0.91645  0.91646  0.91751  0.92002
  0.92255  0.92505  0.92753  0.93002  0.93253  0.93505  0.93752  0.94004  0.94254  0.94504
  0.94756  0.95007  0.95256  0.95508  0.95757  0.96007  0.96259  0.96509  0.96760  0.97010
  0.97259  0.97506  0.97751  0.98004  0.98256  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.12500  0.85157  0.85361  0.85563  0.85769  0.85976  0.86181  0.86384  0.86590  0.86788
  0.86993  0.87196  0.87402  0.87608  0.87810  0.88015  0.88214  0.88411  0.88613  0.88814
  0.89015  0.89215  0.89417  0.89618  0.89816  0.90016  0.90215  0.90413  0.90608  0.90804
  0.91000  0.91199  0.91392  0.91589  0.91717  0.91717  0.91719  0.91720  0.91721  0.91721
  0.91723  0.91724  0.91725  0.91725  0.91726  0.91728  0.91729  0.91730  0.91745  0.91997
  0.92250  0.92498  0.92748  0.93002  0.93252  0.93503  0.93751  0.93999  0.94249  0.94498
  0.94745  0.94995  0.95248  0.95496  0.95750  0.95999  0.96250  0.96497  0.96747  0.96996
  0.97245  0.97499  0.97746  0.97997  0.98247  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.13750  0.85146  0.85353  0.85562  0.85770  0.85976  0.86182  0.86387  0.86590  0.86788
  0.86990  0.87196  0.87400  0.87603  0.87804  0.88006  0.88209  0.88405  0.88608  0.88809
  0.89007  0.89208  0.89408  0.89609  0.89811  0.90009  0.90207  0.90404  0.90602  0.90799
  0.90999  0.91195  0.91392  0.91588  0.91782  0.91800  0.91800  0.91802  0.91803  0.91804
  0.91804  0.91805  0.91807  0.91808  0.91809  0.91809  0.91811  0.91812  0.91813  0.91997
  0.92248  0.92498  0.92748  0.93000  0.93253  0.93503  0.93749  0.93998  0.94248  0.94498
  0.94749  0.95000  0.95250  0.95502  0.95749  0.96000  0.96250  0.96503  0.96751  0.97001
  0.97249  0.97501  0.97747  0.97998  0.98248  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.15000  0.85166  0.85372  0.85577  0.85783  0.85988  0.86191  0.86395  0.86598  0.86797
  0.87002  0.87205  0.87407  0.87611  0.87813  0.88013  0.88217  0.88414  0.88614  0.88815
  0.89015  0.89215  0.89417  0.89619  0.89820  0.90018  0.90216  0.90413  0.90610  0.90806
  0.91004  0.91203  0.91401  0.91594  0.91787  0.91882  0.91883  0.91883  0.91884  0.91886
  0.91887  0.91888  0.91888  0.91890  0.91891  0.91892  0.91892  0.91894  0.91895  0.92002
  0.92252  0.92501  0.92752  0.93003  0.93255  0.93503  0.93753  0.94002  0.94253  0.94500
  0.94749  0.95000  0.95250  0.95500  0.95752  0.96004  0.96251  0.96504  0.96755  0.97010
  0.97259  0.97508  0.97756  0.98006  0.98252  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.16250  0.85151  0.85357  0.85561  0.85764  0.85967  0.86173  0.86377  0.86584  0.86781
  0.86985  0.87190  0.87392  0.87594  0.87796  0.87999  0.88201  0.88397  0.88596  0.88798
  0.88995  0.89197  0.89395  0.89597  0.89797  0.89996  0.90196  0.90391  0.90591  0.90788
  0.90986  0.91183  0.91381  0.91578  0.91774  0.91962  0.91963  0.91965  0.91966  0.91967
  0.91967  0.91969  0.91970  0.91971  0.91971  0.91973  0.91974  0.91975  0.91976  0.91985
  0.92238  0.92489  0.92738  0.92988  0.93239  0.93490  0.93736  0.93989  0.94240  0.94490
  0.94740  0.94989  0.95240  0.95490  0.95737  0.95985  0.96237  0.96487  0.96740  0.96988
  0.97242  0.97493  0.97745  0.97996  0.98245  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.17500  0.85122  0.85329  0.85535  0.85741  0.85944  0.86152  0.86357  0.86559  0.86757
  0.86963  0.87163  0.87366  0.87573  0.87775  0.87979  0.88183  0.88376  0.88577  0.88776
  0.88977  0.89179  0.89381  0.89581  0.89779  0.89979  0.90178  0.90377  0.90575  0.90773
  0.90970  0.91168  0.91365  0.91562  0.91758  0.91953  0.92044  0.92045  0.92046  0.92046
  0.92048  0.92049  0.92050  0.92050  0.92052  0.92053  0.92054  0.92055  0.92055  0.92057
  0.92226  0.92478  0.92726  0.92979  0.93231  0.93483  0.93727  0.93980  0.94231  0.94477
  0.94732  0.94986  0.95232  0.95483  0.95735  0.95985  0.96235  0.96483  0.96737  0.96988
  0.97241  0.97491  0.97739  0.97993  0.98245  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.18750  0.85115  0.85321  0.85527  0.85733  0.85939  0.86143  0.86348  0.86553  0.86752
  0.86957  0.87161  0.87366  0.87569  0.87773  0.87977  0.88179  0.88376  0.88578  0.88780
  0.88984  0.89184  0.89382  0.89583  0.89785  0.89983  0.90183  0.90382  0.90580  0.90777
  0.90975  0.91172  0.91368  0.91565  0.91760  0.91953  0.92124  0.92125  0.92125  0.92127
  0.92128  0.92129  0.92129  0.92131  0.92132  0.92133  0.92134  0.92134  0.92136  0.92137
  0.92239  0.92489  0.92738  0.92988  0.93239  0.93488  0.93736  0.93989  0.94240  0.94489
  0.94741  0.94994  0.95241  0.95491  0.95745  0.95992  0.96242  0.96491  0.96746  0.96995
  0.97245  0.97496  0.97746  0.97997  0.98243  0.00000  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.20000  0.85124  0.85330  0.85539  0.85746  0.85953  0.86158  0.86362  0.86567  0.86765
  0.86968  0.87170  0.87375  0.87578  0.87780  0.87982  0.88186  0.88381  0.88583  0.88785
  0.88986  0.89187  0.89386  0.89587  0.89785  0.89985  0.90181  0.90378  0.90575  0.90773
  0.90970  0.91168  0.91364  0.91559  0.91755  0.91952  0.92147  0.92203  0.92204  0.92204
  0.92206  0.92207  0.92208  0.92208  0.92210  0.92211  0.92212  0.92213  0.92213  0.92215
  0.92238  0.92489  0.92737  0.92989  0.93240  0.93493  0.93739  0.93990  0.94241  0.94490
  0.94740  0.94991  0.95243  0.95495  0.95746  0.95992  0.96241  0.96492  0.96744  0.96993
  0.97246  0.97493  0.97743  0.97996  0.98247  0.98498  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.21250  0.85111  0.85317  0.85523  0.85729  0.85935  0.86140  0.86343  0.86547  0.86746
  0.86950  0.87152  0.87357  0.87560  0.87765  0.87968  0.88170  0.88367  0.88570  0.88772
  0.88972  0.89173  0.89373  0.89575  0.89775  0.89972  0.90170  0.90365  0.90565  0.90763
  0.90960  0.91155  0.91352  0.91550  0.91743  0.91939  0.92137  0.92281  0.92282  0.92283
  0.92283  0.92285  0.92286  0.92287  0.92287  0.92289  0.92290  0.92291  0.92292  0.92292
  0.92294  0.92498  0.92748  0.92998  0.93249  0.93499  0.93745  0.93994  0.94245  0.94495
  0.94744  0.94995  0.95245  0.95491  0.95742  0.95991  0.96237  0.96488  0.96740  0.96988
  0.97238  0.97492  0.97738  0.97991  0.98243  0.98496  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.22500  0.85138  0.85344  0.85549  0.85756  0.85961  0.86165  0.86370  0.86575  0.86774
  0.86977  0.87181  0.87384  0.87586  0.87788  0.87991  0.88194  0.88390  0.88592  0.88793
  0.88993  0.89196  0.89395  0.89595  0.89796  0.89995  0.90193  0.90391  0.90589  0.90789
  0.90984  0.91181  0.91378  0.91575  0.91769  0.91963  0.92155  0.92352  0.92358  0.92360
  0.92361  0.92362  0.92362  0.92364  0.92365  0.92366  0.92366  0.92368  0.92369  0.92370
  0.92371  0.92520  0.92772  0.93020  0.93270  0.93520  0.93766  0.94016  0.94263  0.94512
  0.94762  0.95012  0.95262  0.95509  0.95761  0.96009  0.96255  0.96505  0.96755  0.97006
  0.97256  0.97506  0.97755  0.98005  0.98255  0.98506  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.23750  0.85102  0.85309  0.85515  0.85723  0.85931  0.86137  0.86340  0.86545  0.86742
  0.86946  0.87150  0.87354  0.87559  0.87762  0.87966  0.88166  0.88362  0.88561  0.88763
  0.88965  0.89167  0.89368  0.89568  0.89768  0.89970  0.90167  0.90368  0.90567  0.90766
  0.90962  0.91157  0.91353  0.91552  0.91747  0.91944  0.92141  0.92335  0.92436  0.92436
  0.92437  0.92439  0.92440  0.92441  0.92441  0.92443  0.92444  0.92445  0.92445  0.92447
  0.92448  0.92498  0.92748  0.93000  0.93248  0.93497  0.93744  0.93994  0.94244  0.94494
  0.94747  0.94998  0.95245  0.95496  0.95750  0.96001  0.96250  0.96501  0.96751  0.97003
  0.97253  0.97501  0.97751  0.97998  0.98250  0.98500  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.25000  0.85122  0.85326  0.85531  0.85737  0.85943  0.86150  0.86353  0.86555  0.86753
  0.86959  0.87161  0.87365  0.87565  0.87767  0.87969  0.88170  0.88363  0.88565  0.88765
  0.88963  0.89166  0.89367  0.89566  0.89766  0.89968  0.90167  0.90365  0.90563  0.90762
  0.90957  0.91153  0.91352  0.91548  0.91742  0.91939  0.92134  0.92329  0.92511  0.92513
  0.92514  0.92515  0.92515  0.92516  0.92518  0.92519  0.92520  0.92520  0.92522  0.92523
  0.92524  0.92524  0.92748  0.92998  0.93248  0.93498  0.93745  0.93994  0.94248  0.94495
  0.94747  0.94995  0.95245  0.95498  0.95749  0.96000  0.96249  0.96501  0.96750  0.97001
  0.97254  0.97504  0.97756  0.98008  0.98260  0.98507  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.26250  0.85116  0.85322  0.85528  0.85734  0.85940  0.86145  0.86349  0.86554  0.86751
  0.86955  0.87160  0.87363  0.87568  0.87766  0.87971  0.88175  0.88368  0.88570  0.88771
  0.88973  0.89173  0.89373  0.89573  0.89775  0.89974  0.90172  0.90369  0.90567  0.90764
  0.90961  0.91159  0.91352  0.91546  0.91743  0.91939  0.92136  0.92329  0.92523  0.92586
  0.92588  0.92589  0.92590  0.92590  0.92592  0.92593  0.92594  0.92594  0.92595  0.92597
  0.92598  0.92599  0.92740  0.92988  0.93238  0.93486  0.93731  0.93981  0.94235  0.94485
  0.94735  0.94989  0.95237  0.95486  0.95733  0.95986  0.96237  0.96487  0.96741  0.96988
  0.97240  0.97491  0.97741  0.97993  0.98242  0.98496  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.27500  0.85116  0.85325  0.85528  0.85733  0.85938  0.86142  0.86345  0.86547  0.86746
  0.86949  0.87152  0.87357  0.87562  0.87765  0.87968  0.88170  0.88367  0.88569  0.88770
  0.88969  0.89169  0.89369  0.89570  0.89767  0.89968  0.90167  0.90364  0.90563  0.90763
  0.90957  0.91153  0.91348  0.91545  0.91741  0.91935  0.92132  0.92325  0.92518  0.92661
  0.92663  0.92664  0.92665  0.92665  0.92667  0.92668  0.92669  0.92669  0.92671  0.92672
  0.92673  0.92673  0.92752  0.93002  0.93253  0.93506  0.93753  0.94001  0.94252  0.94499
  0.94750  0.95002  0.95253  0.95503  0.95755  0.96004  0.96255  0.96507  0.96758  0.97006
  0.97255  0.97501  0.97752  0.98002  0.98252  0.98502  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.28750  0.85106  0.85312  0.85517  0.85721  0.85927  0.86130  0.86336  0.86538  0.86735
  0.86937  0.87139  0.87345  0.87547  0.87751  0.87951  0.88153  0.88350  0.88548  0.88750
  0.88951  0.89153  0.89354  0.89555  0.89755  0.89954  0.90154  0.90352  0.90553  0.90749
  0.90948  0.91148  0.91343  0.91540  0.91734  0.91927  0.92121  0.92317  0.92509  0.92702
  0.92735  0.92737  0.92738  0.92739  0.92739  0.92740  0.92742  0.92743  0.92744  0.92744
  0.92746  0.92747  0.92753  0.93005  0.93253  0.93503  0.93751  0.93999  0.94249  0.94497
  0.94745  0.94999  0.95246  0.95498  0.95750  0.95999  0.96248  0.96499  0.96747  0.96997
  0.97247  0.97497  0.97745  0.97996  0.98247  0.98496  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.30000  0.85098  0.85304  0.85510  0.85712  0.85915  0.86121  0.86326  0.86529  0.86726
  0.86927  0.87134  0.87336  0.87538  0.87740  0.87944  0.88146  0.88344  0.88543  0.88745
  0.88945  0.89145  0.89346  0.89547  0.89749  0.89946  0.90145  0.90343  0.90541  0.90740
  0.90936  0.91135  0.91330  0.91528  0.91724  0.91917  0.92116  0.92309  0.92505  0.92696
  0.92809  0.92809  0.92810  0.92812  0.92813  0.92814  0.92814  0.92816  0.92817  0.92818
  0.92818  0.92819  0.92821  0.92998  0.93248  0.93498  0.93745  0.93995  0.94247  0.94494
  0.94745  0.94993  0.95245  0.95496  0.95748  0.95996  0.96246  0.96494  0.96744  0.96993
  0.97245  0.97495  0.97743  0.97995  0.98246  0.98497  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.31250  0.85100  0.85304  0.85510  0.85716  0.85923  0.86128  0.86331  0.86535  0.86733
  0.86936  0.87138  0.87341  0.87543  0.87744  0.87947  0.88152  0.88349  0.88551  0.88749
  0.88950  0.89149  0.89353  0.89551  0.89751  0.89952  0.90149  0.90347  0.90544  0.90742
  0.90940  0.91140  0.91335  0.91528  0.91721  0.91919  0.92116  0.92311  0.92503  0.92696
  0.92882  0.92883  0.92884  0.92884  0.92886  0.92887  0.92888  0.92888  0.92889  0.92891
  0.92892  0.92893  0.92893  0.92996  0.93244  0.93496  0.93744  0.93993  0.94245  0.94493
  0.94743  0.94995  0.95249  0.95500  0.95752  0.96000  0.96246  0.96495  0.96746  0.96997
  0.97247  0.97499  0.97751  0.98002  0.98254  0.98501  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.32500  0.85098  0.85304  0.85513  0.85717  0.85923  0.86128  0.86331  0.86533  0.86733
  0.86937  0.87139  0.87343  0.87547  0.87751  0.87955  0.88157  0.88350  0.88551  0.88749
  0.88949  0.89149  0.89351  0.89551  0.89749  0.89948  0.90146  0.90346  0.90547  0.90742
  0.90939  0.91136  0.91333  0.91530  0.91725  0.91919  0.92116  0.92311  0.92506  0.92699
  0.92891  0.92954  0.92954  0.92955  0.92957  0.92958  0.92959  0.92959  0.92961  0.92962
  0.92963  0.92963  0.92965  0.93005  0.93253  0.93503  0.93753  0.94006  0.94253  0.94504
  0.94757  0.95007  0.95256  0.95504  0.95752  0.96001  0.96254  0.96501  0.96755  0.97004
  0.97254  0.97502  0.97751  0.98002  0.98255  0.98505  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.33750  0.85107  0.85313  0.85522  0.85724  0.85928  0.86134  0.86336  0.86540  0.86738
  0.86944  0.87146  0.87349  0.87551  0.87754  0.87957  0.88160  0.88355  0.88555  0.88753
  0.88955  0.89154  0.89356  0.89556  0.89755  0.89952  0.90150  0.90346  0.90539  0.90738
  0.90935  0.91132  0.91330  0.91527  0.91721  0.91918  0.92112  0.92308  0.92502  0.92695
  0.92889  0.93024  0.93025  0.93027  0.93028  0.93029  0.93029  0.93031  0.93032  0.93033
  0.93033  0.93034  0.93036  0.93037  0.93262  0.93512  0.93757  0.94008  0.94260  0.94504
  0.94754  0.95004  0.95253  0.95504  0.95754  0.96004  0.96250  0.96499  0.96750  0.97000
  0.97250  0.97501  0.97749  0.97997  0.98248  0.98500  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.35000  0.85074  0.85280  0.85484  0.85688  0.85893  0.86099  0.86305  0.86509  0.86713
  0.86911  0.87115  0.87318  0.87520  0.87722  0.87923  0.88126  0.88327  0.88521  0.88721
  0.88921  0.89119  0.89322  0.89522  0.89723  0.89922  0.90121  0.90319  0.90518  0.90716
  0.90914  0.91111  0.91311  0.91506  0.91701  0.91896  0.92090  0.92283  0.92478  0.92673
  0.92871  0.93066  0.93095  0.93095  0.93097  0.93098  0.93099  0.93099  0.93101  0.93102
  0.93103  0.93103  0.93104  0.93106  0.93244  0.93494  0.93743  0.93990  0.94241  0.94490
  0.94743  0.94997  0.95248  0.95496  0.95750  0.95999  0.96249  0.96497  0.96751  0.97004
  0.97254  0.97502  0.97755  0.98002  0.98251  0.98502  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.36250  0.85080  0.85287  0.85493  0.85698  0.85905  0.86107  0.86314  0.86516  0.86717
  0.86917  0.87121  0.87325  0.87525  0.87730  0.87933  0.88137  0.88335  0.88530  0.88732
  0.88936  0.89135  0.89334  0.89533  0.89732  0.89933  0.90131  0.90326  0.90525  0.90721
  0.90918  0.91118  0.91317  0.91514  0.91708  0.91901  0.92097  0.92292  0.92485  0.92678
  0.92873  0.93066  0.93165  0.93165  0.93167  0.93168  0.93169  0.93169  0.93170  0.93172
  0.93173  0.93174  0.93174  0.93176  0.93248  0.93499  0.93747  0.94001  0.94252  0.94498
  0.94749  0.94998  0.95248  0.95502  0.95753  0.96003  0.96250  0.96499  0.96750  0.97001
  0.97253  0.97501  0.97754  0.98006  0.98254  0.98500  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.37500  0.85072  0.85278  0.85484  0.85690  0.85897  0.86102  0.86307  0.86510  0.86713
  0.86911  0.87117  0.87322  0.87523  0.87726  0.87927  0.88127  0.88328  0.88521  0.88719
  0.88921  0.89122  0.89322  0.89522  0.89724  0.89922  0.90119  0.90317  0.90518  0.90714
  0.90912  0.91113  0.91309  0.91506  0.91701  0.91892  0.92088  0.92285  0.92480  0.92672
  0.92864  0.93058  0.93234  0.93235  0.93235  0.93237  0.93238  0.93239  0.93240  0.93240
  0.93242  0.93243  0.93244  0.93244  0.93247  0.93497  0.93745  0.93999  0.94249  0.94495
  0.94749  0.95002  0.95248  0.95500  0.95752  0.96000  0.96249  0.96500  0.96751  0.97001
  0.97253  0.97501  0.97750  0.98002  0.98252  0.98501  0.00000  0.00000  0.00000  0.00000
  0.00000
  4.38750  0.85071  0.85277  0.85482  0.85686  0.85892  0.86098  0.86301  0.86507  0.86709
  0.86906  0.87110  0.87314  0.87519  0.87723  0.87924  0.88126  0.88326  0.88521  0.88723
  0.88923  0.89123  0.89323  0.89521  0.89720  0.89919  0.90118  0.90316  0.90513  0.90710
  0.90905  0.91102  0.91299  0.91496  0.91688  0.91883  0.92080  0.92274  0.92472  0.92668
  0.92862  0.93055  0.93248  0.93303  0.93304  0.93305  0.93305  0.93306  0.93308  0.93309
  0.93310  0.93310  0.93312  0.93313  0.93314  0.93499  0.93749  0.94001  0.94252  0.94497
  0.94745  0.94995  0.95244  0.95494  0.95742  0.95995  0.96246  0.96492  0.96742  0.96996
  0.97247  0.97496  0.97747  0.97997  0.98247  0.98498  0.98751  0.00000  0.00000  0.00000
  0.00000
  4.40000  0.85072  0.85278  0.85483  0.85686  0.85891  0.86097  0.86300  0.86505  0.86705
  0.86906  0.87111  0.87313  0.87515  0.87718  0.87919  0.88121  0.88320  0.88517  0.88714
  0.88916  0.89118  0.89320  0.89518  0.89718  0.89917  0.90115  0.90315  0.90510  0.90707
  0.90905  0.91102  0.91296  0.91492  0.91686  0.91881  0.92076  0.92274  0.92470  0.92663
  0.92854  0.93046  0.93240  0.93371  0.93371  0.93372  0.93374  0.93375  0.93376  0.93376
  0.93378  0.93379  0.93380  0.93380  0.93382  0.93494  0.93742  0.93995  0.94245  0.94490
  0.94745  0.94995  0.95245  0.95495  0.95746  0.95998  0.96246  0.96494  0.96746  0.96996
  0.97247  0.97495  0.97743  0.97995  0.98247  0.98497  0.98748  0.00000  0.00000  0.00000
  0.00000
  4.41250  0.85056  0.85261  0.85467  0.85669  0.85873  0.86079  0.86283  0.86489  0.86691
  0.86889  0.87094  0.87297  0.87501  0.87701  0.87902  0.88105  0.88306  0.88500  0.88701
  0.88899  0.89097  0.89298  0.89498  0.89696  0.89895  0.90095  0.90292  0.90492  0.90690
  0.90887  0.91085  0.91280  0.91479  0.91673  0.91870  0.92063  0.92257  0.92454  0.92647
  0.92843  0.93033  0.93230  0.93424  0.93437  0.93439  0.93440  0.93441  0.93441  0.93442
  0.93444  0.93445  0.93446  0.93446  0.93448  0.93497  0.93745  0.93999  0.94249  0.94498
  0.94747  0.95000  0.95254  0.95504  0.95752  0.96001  0.96250  0.96499  0.96751  0.97000
  0.97247  0.97497  0.97745  0.97996  0.98248  0.98498  0.98748  0.00000  0.00000  0.00000
  0.00000
  4.42500  0.85072  0.85274  0.85480  0.85686  0.85888  0.86092  0.86296  0.86500  0.86703
  0.86902  0.87107  0.87306  0.87511  0.87712  0.87916  0.88121  0.88320  0.88517  0.88719
  0.88920  0.89121  0.89320  0.89520  0.89720  0.89921  0.90119  0.90317  0.90514  0.90710
  0.90905  0.91102  0.91300  0.91497  0.91691  0.91887  0.92080  0.92274  0.92467  0.92661
  0.92856  0.93050  0.93243  0.93435  0.93503  0.93505  0.93506  0.93507  0.93507  0.93508
  0.93510  0.93511  0.93512  0.93512  0.93514  0.93515  0.93753  0.94007  0.94257  0.94506
  0.94756  0.95008  0.95258  0.95509  0.95759  0.96008  0.96257  0.96505  0.96755  0.97001
  0.97251  0.97501  0.97749  0.98000  0.98250  0.98498  0.98748  0.00000  0.00000  0.00000
  0.00000
  4.43750  0.85085  0.85291  0.85495  0.85699  0.85904  0.86110  0.86314  0.86518  0.86718
  0.86918  0.87122  0.87325  0.87525  0.87727  0.87929  0.88131  0.88332  0.88530  0.88730
  0.88930  0.89129  0.89329  0.89531  0.89731  0.89930  0.90128  0.90329  0.90526  0.90720
  0.90918  0.91114  0.91312  0.91506  0.91701  0.91892  0.92088  0.92281  0.92475  0.92667
  0.92861  0.93054  0.93248  0.93439  0.93569  0.93571  0.93572  0.93573  0.93573  0.93575
  0.93576  0.93577  0.93578  0.93578  0.93580  0.93581  0.93757  0.94008  0.94260  0.94507
  0.94758  0.95012  0.95261  0.95513  0.95762  0.96007  0.96258  0.96505  0.96751  0.97001
  0.97253  0.97501  0.97749  0.98002  0.98251  0.98501  0.98752  0.00000  0.00000  0.00000
  0.00000
  4.45000  0.85058  0.85264  0.85470  0.85675  0.85879  0.86083  0.86286  0.86489  0.86693
  0.86889  0.87091  0.87293  0.87494  0.87699  0.87900  0.88103  0.88301  0.88495  0.88696
  0.88894  0.89092  0.89293  0.89492  0.89692  0.89893  0.90093  0.90290  0.90488  0.90688
  0.90885  0.91082  0.91278  0.91475  0.91669  0.91866  0.92061  0.92256  0.92450  0.92647
  0.92840  0.93037  0.93229  0.93420  0.93613  0.93635  0.93637  0.93638  0.93639  0.93639
  0.93641  0.93642  0.93643  0.93643  0.93644  0.93646  0.93747  0.93997  0.94245  0.94495
  0.94745  0.94998  0.95254  0.95503  0.95754  0.96004  0.96251  0.96500  0.96750  0.97001
  0.97253  0.97501  0.97750  0.97998  0.98248  0.98498  0.98752  0.00000  0.00000  0.00000
  0.00000
  4.46250  0.85056  0.85261  0.85469  0.85675  0.85879  0.86083  0.86286  0.86489  0.86690
  0.86888  0.87091  0.87293  0.87498  0.87701  0.87903  0.88107  0.88306  0.88499  0.88699
  0.88901  0.89099  0.89299  0.89500  0.89700  0.89899  0.90099  0.90295  0.90492  0.90690
  0.90886  0.91083  0.91277  0.91473  0.91667  0.91864  0.92058  0.92252  0.92444  0.92637
  0.92830  0.93024  0.93218  0.93409  0.93599  0.93700  0.93700  0.93701  0.93703  0.93704
  0.93705  0.93705  0.93707  0.93708  0.93709  0.93709  0.93744  0.93994  0.94247  0.94493
  0.94745  0.94995  0.95246  0.95496  0.95746  0.95996  0.96246  0.96496  0.96749  0.96997
  0.97249  0.97496  0.97743  0.97997  0.98247  0.98493  0.98744  0.00000  0.00000  0.00000
  0.00000
  4.47500  0.85085  0.85290  0.85493  0.85697  0.85901  0.86106  0.86312  0.86513  0.86715
  0.86913  0.87116  0.87318  0.87519  0.87723  0.87925  0.88126  0.88328  0.88525  0.88723
  0.88923  0.89122  0.89319  0.89518  0.89717  0.89917  0.90115  0.90311  0.90509  0.90705
  0.90900  0.91097  0.91293  0.91488  0.91684  0.91879  0.92075  0.92270  0.92466  0.92659
  0.92849  0.93044  0.93235  0.93427  0.93619  0.93764  0.93765  0.93766  0.93766  0.93767
  0.93769  0.93770  0.93771  0.93771  0.93773  0.93774  0.93775  0.94014  0.94265  0.94512
  0.94765  0.95013  0.95263  0.95513  0.95764  0.96013  0.96263  0.96509  0.96760  0.97010
  0.97256  0.97506  0.97754  0.98005  0.98252  0.98498  0.98750  0.00000  0.00000  0.00000
  0.00000
  4.48750  0.85058  0.85265  0.85469  0.85673  0.85879  0.86084  0.86287  0.86490  0.86691
  0.86889  0.87091  0.87293  0.87495  0.87701  0.87902  0.88107  0.88309  0.88504  0.88704
  0.88903  0.89103  0.89303  0.89502  0.89702  0.89899  0.90093  0.90295  0.90492  0.90690
  0.90887  0.91085  0.91280  0.91478  0.91672  0.91868  0.92063  0.92260  0.92454  0.92647
  0.92840  0.93037  0.93230  0.93420  0.93613  0.93804  0.93828  0.93828  0.93830  0.93831
  0.93832  0.93832  0.93834  0.93835  0.93836  0.93836  0.93837  0.94012  0.94265  0.94512
  0.94763  0.95013  0.95263  0.95513  0.95759  0.96012  0.96262  0.96509  0.96759  0.97010
  0.97259  0.97510  0.97760  0.98010  0.98256  0.98506  0.98755  0.00000  0.00000  0.00000
  0.00000
  4.50000  0.85075  0.85280  0.85483  0.85688  0.85890  0.86094  0.86296  0.86498  0.86699
  0.86897  0.87099  0.87303  0.87503  0.87705  0.87910  0.88112  0.88311  0.88506  0.88706
  0.88907  0.89109  0.89307  0.89504  0.89702  0.89902  0.90101  0.90299  0.90495  0.90692
  0.90889  0.91084  0.91281  0.91475  0.91669  0.91866  0.92062  0.92256  0.92450  0.92643
  0.92836  0.93029  0.93222  0.93413  0.93604  0.93793  0.93891  0.93892  0.93893  0.93894
  0.93894  0.93896  0.93897  0.93898  0.93898  0.93900  0.93901  0.94001  0.94249  0.94500
  0.94753  0.95004  0.95250  0.95500  0.95750  0.96000  0.96251  0.96500  0.96749  0.97000
  0.97250  0.97497  0.97747  0.97998  0.98248  0.98497  0.98748  0.00000  0.00000  0.00000
  0.00000
  4.51250  0.85041  0.85247  0.85453  0.85656  0.85861  0.86067  0.86268  0.86472  0.86674
  0.86874  0.87077  0.87279  0.87480  0.87683  0.87883  0.88082  0.88283  0.88480  0.88682
  0.88880  0.89083  0.89279  0.89478  0.89678  0.89876  0.90075  0.90273  0.90470  0.90668
  0.90865  0.91065  0.91260  0.91458  0.91650  0.91844  0.92040  0.92235  0.92430  0.92625
  0.92817  0.93012  0.93205  0.93398  0.93590  0.93780  0.93953  0.93954  0.93955  0.93955
  0.93957  0.93958  0.93959  0.93959  0.93960  0.93962  0.93963  0.93986  0.94238  0.94486
  0.94736  0.94986  0.95237  0.95490  0.95741  0.95994  0.96241  0.96490  0.96742  0.96995
  0.97247  0.97497  0.97745  0.98000  0.98250  0.98500  0.98752  0.00000  0.00000  0.00000
  0.00000
  4.52500  0.85050  0.85254  0.85460  0.85663  0.85866  0.86071  0.86274  0.86476  0.86678
  0.86876  0.87078  0.87280  0.87481  0.87683  0.87885  0.88087  0.88284  0.88478  0.88680
  0.88881  0.89079  0.89280  0.89480  0.89678  0.89878  0.90078  0.90276  0.90473  0.90672
  0.90869  0.91066  0.91262  0.91460  0.91653  0.91851  0.92045  0.92238  0.92432  0.92625
  0.92818  0.93011  0.93204  0.93396  0.93587  0.93778  0.93970  0.94014  0.94015  0.94016
  0.94016  0.94017  0.94019  0.94020  0.94021  0.94021  0.94023  0.94024  0.94249  0.94495
  0.94748  0.94998  0.95246  0.95495  0.95745  0.95996  0.96246  0.96497  0.96751  0.97003
  0.97250  0.97497  0.97749  0.97998  0.98248  0.98500  0.98750  0.00000  0.00000  0.00000
  0.00000
  4.53750  0.85053  0.85256  0.85461  0.85664  0.85868  0.86072  0.86277  0.86481  0.86682
  0.86880  0.87084  0.87284  0.87488  0.87692  0.87896  0.88098  0.88298  0.88494  0.88692
  0.88892  0.89091  0.89289  0.89490  0.89689  0.89886  0.90084  0.90281  0.90478  0.90674
  0.90869  0.91069  0.91264  0.91461  0.91657  0.91851  0.92045  0.92239  0.92432  0.92627
  0.92819  0.93014  0.93208  0.93398  0.93587  0.93778  0.93967  0.94074  0.94076  0.94077
  0.94078  0.94078  0.94080  0.94081  0.94082  0.94082  0.94083  0.94085  0.94252  0.94498
  0.94749  0.95000  0.95253  0.95504  0.95754  0.96007  0.96257  0.96505  0.96757  0.97006
  0.97255  0.97502  0.97752  0.98002  0.98256  0.98502  0.98752  0.00000  0.00000  0.00000
  0.00000
  4.55000  0.85054  0.85259  0.85465  0.85672  0.85875  0.86079  0.86283  0.86485  0.86687
  0.86885  0.87090  0.87292  0.87495  0.87696  0.87898  0.88100  0.88298  0.88493  0.88695
  0.88894  0.89095  0.89293  0.89489  0.89684  0.89882  0.90083  0.90281  0.90479  0.90679
  0.90874  0.91071  0.91267  0.91462  0.91655  0.91849  0.92044  0.92239  0.92432  0.92628
  0.92821  0.93016  0.93209  0.93400  0.93593  0.93784  0.93976  0.94135  0.94137  0.94138
  0.94139  0.94139  0.94140  0.94142  0.94143  0.94144  0.94144  0.94146  0.94263  0.94511
  0.94760  0.95011  0.95259  0.95509  0.95762  0.96011  0.96258  0.96504  0.96754  0.97005
  0.97256  0.97505  0.97750  0.98002  0.98251  0.98502  0.98751  0.00000  0.00000  0.00000
  0.00000
  4.56250  0.85036  0.85243  0.85449  0.85655  0.85857  0.86059  0.86261  0.86465  0.86665
  0.86865  0.87067  0.87268  0.87470  0.87674  0.87875  0.88077  0.88279  0.88475  0.88674
  0.88873  0.89074  0.89272  0.89472  0.89671  0.89871  0.90067  0.90267  0.90466  0.90662
  0.90857  0.91056  0.91251  0.91448  0.91642  0.91839  0.92032  0.92229  0.92422  0.92616
  0.92805  0.93001  0.93195  0.93384  0.93578  0.93769  0.93959  0.94152  0.94196  0.94196
  0.94197  0.94199  0.94200  0.94201  0.94201  0.94203  0.94204  0.94205  0.94258  0.94508
  0.94758  0.95008  0.95258  0.95507  0.95757  0.96007  0.96257  0.96507  0.96755  0.97005
  0.97256  0.97506  0.97754  0.98004  0.98254  0.98504  0.98756  0.00000  0.00000  0.00000
  0.00000
  4.57500  0.85037  0.85242  0.85449  0.85654  0.85859  0.86064  0.86268  0.86470  0.86672
  0.86871  0.87076  0.87278  0.87481  0.87681  0.87883  0.88086  0.88284  0.88480  0.88679
  0.88879  0.89081  0.89281  0.89481  0.89679  0.89878  0.90079  0.90275  0.90473  0.90668
  0.90865  0.91063  0.91259  0.91454  0.91650  0.91847  0.92042  0.92238  0.92432  0.92625
  0.92818  0.93014  0.93205  0.93397  0.93589  0.93779  0.93972  0.94160  0.94254  0.94256
  0.94257  0.94258  0.94258  0.94260  0.94261  0.94262  0.94262  0.94263  0.94265  0.94506
  0.94754  0.95004  0.95254  0.95504  0.95754  0.96003  0.96246  0.96496  0.96746  0.96995
  0.97246  0.97493  0.97743  0.97996  0.98247  0.98498  0.98751  0.00000  0.00000  0.00000
  0.00000
  4.58750  0.85032  0.85234  0.85440  0.85644  0.85848  0.86054  0.86257  0.86459  0.86661
  0.86860  0.87060  0.87266  0.87468  0.87670  0.87874  0.88076  0.88276  0.88468  0.88668
  0.88870  0.89069  0.89270  0.89469  0.89667  0.89867  0.90065  0.90264  0.90461  0.90658
  0.90854  0.91049  0.91247  0.91444  0.91638  0.91831  0.92026  0.92221  0.92414  0.92606
  0.92796  0.92990  0.93182  0.93376  0.93568  0.93758  0.93949  0.94140  0.94313  0.94314
  0.94315  0.94315  0.94317  0.94318  0.94319  0.94319  0.94320  0.94322  0.94323  0.94491
  0.94744  0.94991  0.95241  0.95495  0.95748  0.95996  0.96250  0.96500  0.96750  0.96999
  0.97250  0.97497  0.97747  0.98000  0.98248  0.98498  0.98750  0.00000  0.00000  0.00000
  0.00000
  4.60000  0.85050  0.85258  0.85461  0.85664  0.85869  0.86075  0.86279  0.86480  0.86681
  0.86880  0.87082  0.87286  0.87488  0.87692  0.87894  0.88094  0.88292  0.88486  0.88687
  0.88888  0.89085  0.89284  0.89481  0.89680  0.89878  0.90078  0.90276  0.90473  0.90668
  0.90867  0.91063  0.91258  0.91453  0.91649  0.91843  0.92037  0.92232  0.92427  0.92620
  0.92810  0.93005  0.93196  0.93389  0.93582  0.93771  0.93962  0.94152  0.94339  0.94371
  0.94372  0.94372  0.94374  0.94375  0.94376  0.94376  0.94377  0.94379  0.94380  0.94500
  0.94753  0.95003  0.95250  0.95500  0.95752  0.96000  0.96251  0.96504  0.96755  0.97005
  0.97254  0.97504  0.97754  0.98002  0.98254  0.98502  0.98753  0.00000  0.00000  0.00000
  0.00000
  4.61250  0.85032  0.85237  0.85440  0.85642  0.85848  0.86051  0.86257  0.86458  0.86659
  0.86858  0.87062  0.87265  0.87466  0.87672  0.87875  0.88078  0.88278  0.88472  0.88670
  0.88870  0.89068  0.89268  0.89464  0.89665  0.89864  0.90062  0.90262  0.90459  0.90657
  0.90854  0.91052  0.91247  0.91444  0.91638  0.91834  0.92027  0.92222  0.92414  0.92610
  0.92801  0.92994  0.93190  0.93380  0.93573  0.93762  0.93955  0.94144  0.94337  0.94429
  0.94429  0.94431  0.94432  0.94433  0.94433  0.94434  0.94436  0.94437  0.94438  0.94498
  0.94749  0.94999  0.95248  0.95496  0.95748  0.95999  0.96250  0.96499  0.96750  0.96997
  0.97247  0.97497  0.97749  0.98001  0.98252  0.98505  0.98756  0.99001  0.00000  0.00000
  0.00000
  4.62500  0.85031  0.85236  0.85436  0.85640  0.85846  0.86048  0.86251  0.86454  0.86656
  0.86854  0.87058  0.87258  0.87461  0.87664  0.87866  0.88068  0.88269  0.88464  0.88665
  0.88866  0.89066  0.89263  0.89463  0.89661  0.89859  0.90058  0.90255  0.90453  0.90649
  0.90845  0.91043  0.91241  0.91436  0.91631  0.91825  0.92018  0.92213  0.92406  0.92602
  0.92792  0.92985  0.93178  0.93372  0.93565  0.93755  0.93946  0.94137  0.94328  0.94486
  0.94486  0.94488  0.94489  0.94490  0.94490  0.94491  0.94493  0.94494  0.94495  0.94495
  0.94739  0.94987  0.95237  0.95487  0.95739  0.95991  0.96242  0.96492  0.96742  0.96991
  0.97241  0.97491  0.97741  0.97992  0.98245  0.98494  0.98748  0.98998  0.00000  0.00000
  0.00000
  4.63750  0.85048  0.85250  0.85456  0.85660  0.85862  0.86067  0.86270  0.86474  0.86674
  0.86874  0.87076  0.87279  0.87481  0.87683  0.87885  0.88085  0.88283  0.88477  0.88678
  0.88877  0.89074  0.89274  0.89472  0.89669  0.89867  0.90064  0.90259  0.90457  0.90652
  0.90848  0.91045  0.91241  0.91436  0.91629  0.91826  0.92022  0.92216  0.92410  0.92605
  0.92794  0.92989  0.93181  0.93374  0.93567  0.93757  0.93947  0.94138  0.94328  0.94513
  0.94542  0.94543  0.94543  0.94545  0.94546  0.94547  0.94547  0.94548  0.94550  0.94551
  0.94741  0.94989  0.95237  0.95487  0.95735  0.95985  0.96240  0.96490  0.96740  0.96992
  0.97242  0.97495  0.97743  0.97996  0.98247  0.98498  0.98752  0.99001  0.00000  0.00000
  0.00000
  4.65000  0.85045  0.85250  0.85454  0.85659  0.85864  0.86066  0.86273  0.86475  0.86674
  0.86871  0.87076  0.87277  0.87480  0.87681  0.87883  0.88082  0.88280  0.88475  0.88674
  0.88876  0.89075  0.89274  0.89473  0.89670  0.89869  0.90066  0.90263  0.90461  0.90654
  0.90850  0.91047  0.91243  0.91439  0.91633  0.91825  0.92019  0.92213  0.92409  0.92603
  0.92795  0.92988  0.93183  0.93375  0.93565  0.93757  0.93947  0.94139  0.94328  0.94516
  0.94598  0.94599  0.94600  0.94600  0.94602  0.94603  0.94604  0.94605  0.94605  0.94607
  0.94757  0.95008  0.95258  0.95505  0.95757  0.96007  0.96259  0.96505  0.96755  0.97005
  0.97254  0.97501  0.97749  0.98002  0.98254  0.98504  0.98755  0.99003  0.00000  0.00000
  0.00000
  4.66250  0.85032  0.85234  0.85440  0.85645  0.85847  0.86050  0.86253  0.86454  0.86655
  0.86853  0.87055  0.87258  0.87459  0.87661  0.87862  0.88064  0.88263  0.88455  0.88656
  0.88858  0.89057  0.89255  0.89454  0.89650  0.89851  0.90048  0.90242  0.90439  0.90637
  0.90834  0.91032  0.91228  0.91423  0.91619  0.91812  0.92007  0.92204  0.92397  0.92593
  0.92786  0.92979  0.93173  0.93366  0.93558  0.93747  0.93937  0.94128  0.94318  0.94504
  0.94653  0.94653  0.94655  0.94656  0.94657  0.94657  0.94658  0.94660  0.94661  0.94662
  0.94741  0.94991  0.95241  0.95489  0.95739  0.95991  0.96242  0.96492  0.96744  0.96997
  0.97249  0.97497  0.97749  0.98000  0.98250  0.98502  0.98752  0.99001  0.00000  0.00000
  0.00000
  4.67500  0.85026  0.85230  0.85432  0.85638  0.85844  0.86046  0.86252  0.86454  0.86654
  0.86852  0.87055  0.87257  0.87459  0.87661  0.87862  0.88063  0.88265  0.88459  0.88660
  0.88859  0.89057  0.89254  0.89455  0.89654  0.89852  0.90049  0.90247  0.90446  0.90642
  0.90839  0.91039  0.91237  0.91431  0.91624  0.91820  0.92015  0.92208  0.92402  0.92597
  0.92790  0.92981  0.93174  0.93369  0.93559  0.93749  0.93941  0.94133  0.94322  0.94508
  0.94697  0.94708  0.94709  0.94710  0.94710  0.94712  0.94713  0.94714  0.94714  0.94715
  0.94754  0.95002  0.95252  0.95499  0.95750  0.96000  0.96250  0.96505  0.96755  0.97008
  0.97256  0.97506  0.97752  0.98006  0.98256  0.98507  0.98760  0.99009  0.00000  0.00000
  0.00000
  4.68750  0.84999  0.85207  0.85412  0.85616  0.85818  0.86024  0.86229  0.86432  0.86634
  0.86827  0.87029  0.87231  0.87435  0.87638  0.87840  0.88042  0.88241  0.88437  0.88635
  0.88835  0.89035  0.89232  0.89430  0.89628  0.89829  0.90030  0.90225  0.90424  0.90623
  0.90821  0.91018  0.91216  0.91412  0.91607  0.91804  0.91997  0.92193  0.92386  0.92580
  0.92772  0.92965  0.93159  0.93354  0.93547  0.93736  0.93927  0.94117  0.94309  0.94497
  0.94687  0.94762  0.94763  0.94763  0.94765  0.94766  0.94767  0.94767  0.94769  0.94770
  0.94771  0.95000  0.95254  0.95502  0.95754  0.96004  0.96257  0.96508  0.96757  0.97005
  0.97254  0.97500  0.97747  0.97997  0.98246  0.98494  0.98751  0.98998  0.00000  0.00000
  0.00000
  4.70000  0.85014  0.85217  0.85421  0.85625  0.85830  0.86033  0.86235  0.86439  0.86641
  0.86838  0.87041  0.87243  0.87446  0.87648  0.87850  0.88052  0.88253  0.88447  0.88649
  0.88849  0.89050  0.89248  0.89447  0.89644  0.89842  0.90040  0.90236  0.90433  0.90631
  0.90829  0.91025  0.91221  0.91414  0.91611  0.91807  0.92001  0.92195  0.92390  0.92584
  0.92777  0.92972  0.93164  0.93356  0.93547  0.93735  0.93927  0.94118  0.94310  0.94499
  0.94686  0.94815  0.94816  0.94818  0.94819  0.94820  0.94820  0.94822  0.94823  0.94824
  0.94824  0.94999  0.95248  0.95496  0.95748  0.95999  0.96251  0.96503  0.96754  0.97001
  0.97253  0.97502  0.97754  0.98008  0.98256  0.98504  0.98757  0.99006  0.00000  0.00000
  0.00000
  4.71250  0.85010  0.85216  0.85422  0.85625  0.85830  0.86036  0.86239  0.86444  0.86645
  0.86841  0.87043  0.87247  0.87449  0.87652  0.87854  0.88055  0.88257  0.88450  0.88648
  0.88846  0.89047  0.89245  0.89443  0.89640  0.89837  0.90035  0.90232  0.90428  0.90624
  0.90821  0.91015  0.91212  0.91408  0.91602  0.91798  0.91993  0.92188  0.92382  0.92575
  0.92764  0.92958  0.93152  0.93343  0.93534  0.93723  0.93915  0.94105  0.94297  0.94486
  0.94675  0.94864  0.94868  0.94870  0.94871  0.94872  0.94872  0.94873  0.94875  0.94876
  0.94877  0.94986  0.95237  0.95489  0.95736  0.95986  0.96236  0.96487  0.96741  0.96992
  0.97242  0.97492  0.97738  0.97991  0.98245  0.98494  0.98742  0.98998  0.00000  0.00000
  0.00000
  4.72500  0.85024  0.85228  0.85434  0.85638  0.85840  0.86042  0.86247  0.86450  0.86652
  0.86852  0.87054  0.87255  0.87457  0.87656  0.87857  0.88058  0.88258  0.88453  0.88652
  0.88853  0.89050  0.89249  0.89447  0.89648  0.89846  0.90042  0.90237  0.90433  0.90630
  0.90825  0.91022  0.91216  0.91412  0.91605  0.91800  0.91992  0.92186  0.92379  0.92573
  0.92766  0.92961  0.93154  0.93347  0.93540  0.93731  0.93923  0.94113  0.94302  0.94489
  0.94678  0.94868  0.94921  0.94923  0.94924  0.94925  0.94925  0.94927  0.94928  0.94929
  0.94929  0.94995  0.95245  0.95494  0.95746  0.95996  0.96245  0.96496  0.96747  0.96999
  0.97247  0.97497  0.97747  0.97997  0.98247  0.98496  0.98748  0.99001  0.00000  0.00000
  0.00000
  4.73750  0.85142  0.85230  0.85435  0.85638  0.85844  0.86048  0.86252  0.86453  0.86651
  0.86847  0.87049  0.87249  0.87451  0.87653  0.87854  0.88055  0.88254  0.88451  0.88649
  0.88846  0.89046  0.89245  0.89447  0.89645  0.89843  0.90040  0.90237  0.90431  0.90628
  0.90826  0.91022  0.91219  0.91414  0.91607  0.91800  0.91993  0.92186  0.92379  0.92572
  0.92766  0.92959  0.93152  0.93345  0.93537  0.93727  0.93920  0.94113  0.94302  0.94490
  0.94679  0.94870  0.94973  0.94974  0.94976  0.94977  0.94978  0.94978  0.94980  0.94981
  0.94982  0.95000  0.95254  0.95504  0.95754  0.96003  0.96253  0.96501  0.96751  0.97000
  0.97251  0.97502  0.97750  0.98001  0.98251  0.98498  0.98746  0.98998  0.00000  0.00000
  0.00000
  4.75000  0.85265  0.85267  0.85423  0.85628  0.85831  0.86035  0.86237  0.86440  0.86639
  0.86836  0.87040  0.87242  0.87442  0.87643  0.87845  0.88047  0.88249  0.88445  0.88645
  0.88844  0.89042  0.89241  0.89439  0.89638  0.89836  0.90034  0.90231  0.90428  0.90624
  0.90821  0.91019  0.91214  0.91410  0.91606  0.91802  0.91996  0.92191  0.92384  0.92579
  0.92768  0.92961  0.93151  0.93344  0.93534  0.93726  0.93919  0.94111  0.94300  0.94489
  0.94678  0.94866  0.95026  0.95026  0.95028  0.95029  0.95030  0.95030  0.95031  0.95033
  0.95034  0.95035  0.95254  0.95504  0.95752  0.96003  0.96254  0.96501  0.96751  0.97000
  0.97250  0.97497  0.97743  0.97993  0.98243  0.98492  0.98742  0.98994  0.00000  0.00000
  0.00000
  4.76250  0.85387  0.85388  0.85427  0.85632  0.85835  0.86040  0.86243  0.86445  0.86647
  0.86845  0.87046  0.87249  0.87450  0.87652  0.87853  0.88055  0.88256  0.88449  0.88649
  0.88849  0.89048  0.89246  0.89446  0.89645  0.89842  0.90040  0.90237  0.90435  0.90632
  0.90829  0.91026  0.91220  0.91417  0.91611  0.91804  0.91997  0.92193  0.92386  0.92579
  0.92770  0.92966  0.93158  0.93349  0.93542  0.93731  0.93923  0.94113  0.94305  0.94493
  0.94681  0.94871  0.95060  0.95077  0.95078  0.95079  0.95079  0.95081  0.95082  0.95083
  0.95083  0.95085  0.95252  0.95500  0.95752  0.95999  0.96250  0.96501  0.96750  0.97001
  0.97250  0.97499  0.97749  0.97998  0.98248  0.98498  0.98748  0.98998  0.00000  0.00000
  0.00000
  4.77500  0.85508  0.85509  0.85510  0.85619  0.85820  0.86026  0.86229  0.86432  0.86634
  0.86829  0.87031  0.87231  0.87433  0.87634  0.87836  0.88039  0.88239  0.88433  0.88633
  0.88833  0.89034  0.89232  0.89430  0.89627  0.89828  0.90027  0.90224  0.90421  0.90619
  0.90816  0.91010  0.91208  0.91405  0.91602  0.91796  0.91991  0.92184  0.92377  0.92570
  0.92760  0.92954  0.93146  0.93339  0.93528  0.93717  0.93907  0.94100  0.94289  0.94477
  0.94666  0.94854  0.95043  0.95127  0.95129  0.95130  0.95131  0.95131  0.95132  0.95134
  0.95135  0.95136  0.95253  0.95504  0.95753  0.96001  0.96254  0.96504  0.96755  0.97004
  0.97254  0.97504  0.97755  0.98006  0.98256  0.98507  0.98753  0.99001  0.00000  0.00000
  0.00000
  4.78750  0.85628  0.85629  0.85629  0.85637  0.85840  0.86042  0.86246  0.86449  0.86647
  0.86844  0.87047  0.87249  0.87450  0.87653  0.87854  0.88056  0.88256  0.88450  0.88649
  0.88846  0.89047  0.89246  0.89445  0.89644  0.89842  0.90040  0.90240  0.90437  0.90632
  0.90830  0.91027  0.91224  0.91418  0.91615  0.91809  0.92006  0.92204  0.92397  0.92592
  0.92783  0.92972  0.93163  0.93354  0.93546  0.93736  0.93927  0.94117  0.94306  0.94494
  0.94682  0.94868  0.95057  0.95178  0.95179  0.95180  0.95180  0.95182  0.95183  0.95184
  0.95184  0.95186  0.95253  0.95500  0.95750  0.96003  0.96254  0.96504  0.96754  0.97003
  0.97255  0.97501  0.97749  0.98000  0.98251  0.98498  0.98747  0.98998  0.00000  0.00000
  0.00000
  4.80000  0.85747  0.85747  0.85748  0.85750  0.85835  0.86035  0.86235  0.86440  0.86643
  0.86838  0.87041  0.87243  0.87446  0.87648  0.87849  0.88052  0.88253  0.88446  0.88647
  0.88846  0.89047  0.89246  0.89447  0.89645  0.89846  0.90045  0.90242  0.90439  0.90635
  0.90829  0.91026  0.91223  0.91418  0.91611  0.91803  0.91997  0.92190  0.92384  0.92577
  0.92770  0.92962  0.93152  0.93344  0.93536  0.93727  0.93919  0.94109  0.94297  0.94486
  0.94675  0.94864  0.95052  0.95227  0.95228  0.95228  0.95230  0.95231  0.95232  0.95232
  0.95234  0.95235  0.95256  0.95507  0.95757  0.96004  0.96255  0.96507  0.96758  0.97005
  0.97256  0.97506  0.97756  0.98005  0.98254  0.98504  0.98750  0.99002  0.00000  0.00000
  0.00000
  4.81250  0.85865  0.85866  0.85866  0.85868  0.85869  0.86022  0.86226  0.86428  0.86630
  0.86826  0.87031  0.87233  0.87433  0.87631  0.87832  0.88034  0.88239  0.88432  0.88631
  0.88829  0.89026  0.89226  0.89424  0.89623  0.89820  0.90018  0.90216  0.90413  0.90611
  0.90807  0.91004  0.91199  0.91396  0.91590  0.91785  0.91980  0.92175  0.92369  0.92560
  0.92752  0.92945  0.93139  0.93332  0.93525  0.93713  0.93902  0.94094  0.94286  0.94476
  0.94665  0.94855  0.95043  0.95232  0.95276  0.95276  0.95278  0.95279  0.95280  0.95280
  0.95281  0.95283  0.95284  0.95503  0.95750  0.96000  0.96248  0.96500  0.96749  0.97000
  0.97251  0.97501  0.97751  0.98001  0.98250  0.98498  0.98748  0.99002  0.00000  0.00000
  0.00000
  4.82500  0.85982  0.85983  0.85984  0.85984  0.85985  0.86028  0.86233  0.86437  0.86638
  0.86834  0.87037  0.87236  0.87437  0.87639  0.87843  0.88045  0.88245  0.88437  0.88635
  0.88833  0.89035  0.89232  0.89432  0.89630  0.89829  0.90027  0.90223  0.90420  0.90615
  0.90811  0.91006  0.91202  0.91399  0.91593  0.91787  0.91982  0.92175  0.92370  0.92564
  0.92753  0.92946  0.93139  0.93331  0.93520  0.93713  0.93903  0.94095  0.94284  0.94473
  0.94664  0.94854  0.95043  0.95231  0.95324  0.95325  0.95327  0.95328  0.95329  0.95329
  0.95331  0.95332  0.95333  0.95500  0.95750  0.95999  0.96249  0.96499  0.96750  0.97001
  0.97253  0.97504  0.97756  0.98005  0.98256  0.98505  0.98752  0.99002  0.00000  0.00000
  0.00000
  4.83750  0.86098  0.86099  0.86099  0.86101  0.86102  0.86103  0.86211  0.86413  0.86616
  0.86814  0.87016  0.87220  0.87422  0.87621  0.87821  0.88021  0.88222  0.88416  0.88614
  0.88815  0.89013  0.89213  0.89411  0.89609  0.89806  0.90005  0.90202  0.90398  0.90595
  0.90790  0.90987  0.91184  0.91379  0.91575  0.91767  0.91962  0.92156  0.92353  0.92548
  0.92740  0.92936  0.93130  0.93325  0.93515  0.93704  0.93896  0.94089  0.94280  0.94468
  0.94658  0.94849  0.95038  0.95222  0.95373  0.95373  0.95375  0.95376  0.95377  0.95377
  0.95379  0.95380  0.95381  0.95496  0.95741  0.95990  0.96242  0.96492  0.96746  0.96995
  0.97247  0.97497  0.97747  0.97998  0.98250  0.98498  0.98747  0.98997  0.00000  0.00000
  0.00000
  4.85000  0.86213  0.86215  0.86216  0.86217  0.86217  0.86219  0.86230  0.86435  0.86638
  0.86834  0.87037  0.87239  0.87438  0.87639  0.87841  0.88042  0.88244  0.88434  0.88633
  0.88833  0.89030  0.89228  0.89425  0.89623  0.89820  0.90020  0.90215  0.90411  0.90606
  0.90803  0.90999  0.91194  0.91392  0.91585  0.91781  0.91975  0.92171  0.92366  0.92560
  0.92752  0.92946  0.93139  0.93332  0.93525  0.93714  0.93905  0.94096  0.94286  0.94475
  0.94665  0.94853  0.95039  0.95230  0.95414  0.95421  0.95421  0.95423  0.95424  0.95425
  0.95425  0.95426  0.95428  0.95507  0.95757  0.96007  0.96258  0.96507  0.96757  0.97006
  0.97256  0.97506  0.97754  0.98004  0.98254  0.98502  0.98748  0.98998  0.00000  0.00000
  0.00000
  4.86250  0.86327  0.86329  0.86330  0.86331  0.86331  0.86332  0.86334  0.86419  0.86620
  0.86817  0.87019  0.87220  0.87422  0.87622  0.87824  0.88025  0.88225  0.88419  0.88618
  0.88818  0.89017  0.89217  0.89413  0.89614  0.89814  0.90010  0.90207  0.90404  0.90600
  0.90799  0.90995  0.91193  0.91386  0.91581  0.91774  0.91970  0.92164  0.92358  0.92551
  0.92742  0.92932  0.93125  0.93319  0.93511  0.93704  0.93893  0.94082  0.94275  0.94464
  0.94655  0.94844  0.95033  0.95219  0.95407  0.95468  0.95469  0.95469  0.95470  0.95472
  0.95473  0.95474  0.95474  0.95495  0.95745  0.95994  0.96246  0.96496  0.96746  0.96995
  0.97246  0.97497  0.97745  0.97996  0.98245  0.98497  0.98746  0.98998  0.00000  0.00000
  0.00000
  4.87500  0.86441  0.86443  0.86444  0.86445  0.86445  0.86446  0.86448  0.86449  0.86617
  0.86812  0.87012  0.87217  0.87416  0.87617  0.87815  0.88016  0.88218  0.88412  0.88611
  0.88811  0.89012  0.89210  0.89408  0.89605  0.89802  0.90000  0.90198  0.90396  0.90593
  0.90790  0.90988  0.91183  0.91379  0.91575  0.91769  0.91962  0.92159  0.92353  0.92545
  0.92738  0.92932  0.93125  0.93318  0.93511  0.93703  0.93894  0.94082  0.94273  0.94460
  0.94649  0.94839  0.95025  0.95213  0.95399  0.95515  0.95516  0.95517  0.95517  0.95518
  0.95520  0.95521  0.95522  0.95522  0.95740  0.95991  0.96242  0.96496  0.96746  0.96993
  0.97246  0.97497  0.97746  0.97996  0.98247  0.98496  0.98746  0.98998  0.00000  0.00000
  0.00000
  4.88750  0.86555  0.86555  0.86557  0.86558  0.86559  0.86559  0.86560  0.86562  0.86646
  0.86840  0.87042  0.87244  0.87446  0.87647  0.87845  0.88047  0.88249  0.88442  0.88642
  0.88842  0.89040  0.89239  0.89435  0.89632  0.89827  0.90025  0.90220  0.90417  0.90615
  0.90811  0.91006  0.91203  0.91399  0.91594  0.91787  0.91980  0.92171  0.92365  0.92555
  0.92748  0.92940  0.93133  0.93325  0.93516  0.93705  0.93896  0.94086  0.94276  0.94464
  0.94655  0.94842  0.95033  0.95221  0.95408  0.95561  0.95561  0.95562  0.95564  0.95565
  0.95566  0.95566  0.95568  0.95569  0.95759  0.96009  0.96259  0.96509  0.96759  0.97009
  0.97258  0.97508  0.97755  0.98006  0.98256  0.98506  0.98755  0.99007  0.00000  0.00000
  0.00000
  4.90000  0.86667  0.86668  0.86669  0.86669  0.86671  0.86672  0.86673  0.86674  0.86674
  0.86823  0.87027  0.87229  0.87429  0.87633  0.87835  0.88036  0.88234  0.88425  0.88626
  0.88826  0.89022  0.89220  0.89419  0.89619  0.89819  0.90016  0.90211  0.90407  0.90602
  0.90797  0.90992  0.91189  0.91386  0.91578  0.91772  0.91966  0.92160  0.92353  0.92546
  0.92737  0.92930  0.93123  0.93316  0.93507  0.93698  0.93889  0.94080  0.94267  0.94455
  0.94644  0.94831  0.95019  0.95206  0.95394  0.95579  0.95606  0.95608  0.95609  0.95610
  0.95610  0.95612  0.95613  0.95614  0.95752  0.96003  0.96250  0.96501  0.96751  0.97001
  0.97253  0.97501  0.97751  0.98001  0.98251  0.98500  0.98746  0.98998  0.99251  0.00000
  0.00000
  4.91250  0.86779  0.86779  0.86781  0.86782  0.86783  0.86783  0.86784  0.86786  0.86787
  0.86834  0.87036  0.87236  0.87438  0.87639  0.87840  0.88041  0.88240  0.88432  0.88631
  0.88829  0.89026  0.89227  0.89425  0.89625  0.89823  0.90020  0.90216  0.90413  0.90609
  0.90806  0.91001  0.91194  0.91388  0.91585  0.91776  0.91971  0.92164  0.92358  0.92550
  0.92742  0.92933  0.93124  0.93314  0.93506  0.93694  0.93884  0.94072  0.94263  0.94451
  0.94643  0.94833  0.95021  0.95208  0.95393  0.95578  0.95652  0.95653  0.95654  0.95654
  0.95656  0.95657  0.95658  0.95658  0.95746  0.95995  0.96245  0.96494  0.96746  0.96995
  0.97247  0.97499  0.97747  0.97996  0.98248  0.98498  0.98746  0.98998  0.99248  0.00000
  0.00000
  4.92500  0.86889  0.86889  0.86891  0.86892  0.86893  0.86893  0.86895  0.86896  0.86897
  0.86897  0.87025  0.87227  0.87429  0.87635  0.87835  0.88037  0.88232  0.88427  0.88626
  0.88826  0.89026  0.89226  0.89425  0.89623  0.89820  0.90017  0.90214  0.90409  0.90605
  0.90800  0.90995  0.91190  0.91385  0.91576  0.91772  0.91965  0.92159  0.92353  0.92545
  0.92735  0.92928  0.93121  0.93310  0.93502  0.93690  0.93883  0.94073  0.94262  0.94451
  0.94640  0.94826  0.95015  0.95202  0.95390  0.95575  0.95697  0.95697  0.95698  0.95700
  0.95701  0.95702  0.95702  0.95704  0.95746  0.95994  0.96246  0.96495  0.96746  0.96996
  0.97247  0.97500  0.97747  0.97998  0.98247  0.98501  0.98752  0.99002  0.99252  0.00000
  0.00000
  4.93750  0.86998  0.86999  0.87001  0.87002  0.87003  0.87003  0.87005  0.87006  0.87007
  0.87007  0.87046  0.87247  0.87449  0.87650  0.87849  0.88050  0.88252  0.88442  0.88640
  0.88837  0.89035  0.89232  0.89429  0.89627  0.89827  0.90023  0.90220  0.90413  0.90609
  0.90804  0.91000  0.91194  0.91391  0.91588  0.91782  0.91976  0.92169  0.92364  0.92557
  0.92748  0.92941  0.93134  0.93323  0.93515  0.93703  0.93893  0.94082  0.94274  0.94462
  0.94651  0.94839  0.95029  0.95215  0.95403  0.95590  0.95741  0.95742  0.95744  0.95745
  0.95746  0.95746  0.95748  0.95749  0.95764  0.96013  0.96264  0.96514  0.96764  0.97014
  0.97264  0.97510  0.97759  0.98010  0.98256  0.98506  0.98752  0.99001  0.99252  0.00000
  0.00000
  4.95000  0.87108  0.87108  0.87110  0.87111  0.87112  0.87112  0.87113  0.87115  0.87116
  0.87117  0.87117  0.87221  0.87424  0.87626  0.87824  0.88026  0.88227  0.88419  0.88618
  0.88815  0.89017  0.89214  0.89412  0.89610  0.89807  0.90004  0.90201  0.90398  0.90595
  0.90790  0.90988  0.91184  0.91378  0.91572  0.91767  0.91962  0.92156  0.92351  0.92544
  0.92735  0.92928  0.93121  0.93310  0.93503  0.93692  0.93883  0.94074  0.94263  0.94451
  0.94640  0.94829  0.95017  0.95206  0.95391  0.95577  0.95762  0.95785  0.95786  0.95788
  0.95789  0.95790  0.95790  0.95792  0.95793  0.95996  0.96246  0.96497  0.96749  0.96997
  0.97247  0.97497  0.97745  0.97997  0.98248  0.98500  0.98747  0.99000  0.99250  0.00000
  0.00000
  4.96250  0.87216  0.87217  0.87218  0.87218  0.87220  0.87221  0.87222  0.87222  0.87224
  0.87225  0.87226  0.87227  0.87414  0.87615  0.87818  0.88021  0.88221  0.88412  0.88612
  0.88811  0.89009  0.89209  0.89406  0.89604  0.89803  0.90000  0.90196  0.90390  0.90587
  0.90782  0.90980  0.91179  0.91374  0.91567  0.91759  0.91952  0.92146  0.92340  0.92535
  0.92726  0.92919  0.93112  0.93303  0.93494  0.93682  0.93874  0.94065  0.94254  0.94442
  0.94631  0.94820  0.95011  0.95197  0.95384  0.95570  0.95757  0.95829  0.95829  0.95831
  0.95832  0.95833  0.95833  0.95834  0.95836  0.96000  0.96250  0.96499  0.96750  0.96999
  0.97249  0.97497  0.97747  0.97997  0.98248  0.98498  0.98748  0.98998  0.99248  0.00000
  0.00000
  4.97500  0.87323  0.87323  0.87325  0.87326  0.87327  0.87328  0.87328  0.87330  0.87331
  0.87332  0.87332  0.87334  0.87407  0.87607  0.87808  0.88007  0.88208  0.88401  0.88599
  0.88798  0.88995  0.89195  0.89395  0.89593  0.89790  0.89991  0.90191  0.90385  0.90584
  0.90780  0.90974  0.91168  0.91361  0.91557  0.91750  0.91944  0.92138  0.92333  0.92526
  0.92715  0.92908  0.93103  0.93297  0.93489  0.93676  0.93867  0.94059  0.94248  0.94437
  0.94626  0.94815  0.95006  0.95191  0.95379  0.95566  0.95753  0.95873  0.95873  0.95875
  0.95876  0.95877  0.95877  0.95878  0.95880  0.95992  0.96244  0.96495  0.96746  0.96997
  0.97251  0.97502  0.97751  0.98000  0.98252  0.98502  0.98750  0.99001  0.99251  0.00000
  0.00000
  4.98750  0.87429  0.87431  0.87432  0.87433  0.87433  0.87435  0.87436  0.87437  0.87437
  0.87438  0.87440  0.87441  0.87442  0.87622  0.87823  0.88024  0.88223  0.88414  0.88613
  0.88814  0.89011  0.89210  0.89408  0.89608  0.89803  0.90001  0.90197  0.90391  0.90589
  0.90782  0.90978  0.91172  0.91369  0.91563  0.91758  0.91952  0.92146  0.92339  0.92532
  0.92725  0.92915  0.93108  0.93301  0.93490  0.93678  0.93867  0.94058  0.94249  0.94438
  0.94626  0.94815  0.95003  0.95191  0.95377  0.95564  0.95750  0.95915  0.95916  0.95917
  0.95917  0.95919  0.95920  0.95921  0.95921  0.95991  0.96241  0.96492  0.96742  0.96992
  0.97243  0.97492  0.97743  0.97995  0.98246  0.98496  0.98748  0.98998  0.99250  0.00000
  0.00000
  5.00000  0.87511  0.87534  0.87536  0.87537  0.87538  0.87538  0.87539  0.87541  0.87542
  0.87543  0.87543  0.87545  0.87546  0.87621  0.87819  0.88020  0.88221  0.88412  0.88609
  0.88807  0.89008  0.89206  0.89406  0.89605  0.89803  0.89999  0.90196  0.90394  0.90591
  0.90786  0.90980  0.91177  0.91374  0.91568  0.91763  0.91957  0.92150  0.92344  0.92536
  0.92729  0.92921  0.93112  0.93305  0.93497  0.93686  0.93876  0.94065  0.94254  0.94444
  0.94631  0.94820  0.95006  0.95195  0.95382  0.95568  0.95753  0.95939  0.95957  0.95959
  0.95960  0.95961  0.95961  0.95963  0.95964  0.96000  0.96249  0.96499  0.96751  0.96999
  0.97250  0.97497  0.97743  0.97997  0.98247  0.98498  0.98748  0.98998  0.99248  0.00000
  0.00000
  5.01250  0.87490  0.87639  0.87641  0.87642  0.87643  0.87644  0.87644  0.87646  0.87647
  0.87648  0.87648  0.87650  0.87651  0.87652  0.87817  0.88017  0.88217  0.88407  0.88608
  0.88806  0.89004  0.89201  0.89399  0.89599  0.89796  0.89994  0.90192  0.90387  0.90586
  0.90782  0.90975  0.91172  0.91365  0.91561  0.91752  0.91945  0.92138  0.92331  0.92523
  0.92713  0.92906  0.93098  0.93291  0.93481  0.93670  0.93862  0.94055  0.94244  0.94434
  0.94622  0.94813  0.95003  0.95192  0.95379  0.95565  0.95753  0.95938  0.96000  0.96000
  0.96001  0.96003  0.96004  0.96005  0.96005  0.96007  0.96255  0.96505  0.96753  0.97005
  0.97255  0.97505  0.97755  0.98004  0.98256  0.98502  0.98751  0.99002  0.99251  0.00000
  0.00000
  5.02500  0.87490  0.87674  0.87744  0.87744  0.87745  0.87747  0.87748  0.87749  0.87749
  0.87751  0.87752  0.87753  0.87753  0.87754  0.87815  0.88016  0.88216  0.88410  0.88609
  0.88810  0.89008  0.89206  0.89404  0.89604  0.89803  0.89999  0.90196  0.90393  0.90591
  0.90786  0.90979  0.91176  0.91370  0.91567  0.91759  0.91953  0.92149  0.92343  0.92537
  0.92729  0.92919  0.93112  0.93303  0.93494  0.93683  0.93878  0.94068  0.94258  0.94445
  0.94634  0.94822  0.95008  0.95196  0.95381  0.95568  0.95753  0.95939  0.96040  0.96042
  0.96043  0.96044  0.96044  0.96046  0.96047  0.96048  0.96251  0.96501  0.96751  0.97000
  0.97250  0.97500  0.97749  0.97997  0.98247  0.98498  0.98747  0.98998  0.99247  0.00000
  0.00000
  5.03750  0.87480  0.87668  0.87848  0.87849  0.87850  0.87850  0.87852  0.87853  0.87854
  0.87854  0.87855  0.87857  0.87858  0.87859  0.87859  0.88017  0.88218  0.88410  0.88608
  0.88807  0.89006  0.89206  0.89404  0.89601  0.89799  0.89998  0.90193  0.90389  0.90587
  0.90782  0.90979  0.91176  0.91373  0.91568  0.91763  0.91957  0.92150  0.92343  0.92536
  0.92726  0.92919  0.93112  0.93305  0.93494  0.93683  0.93874  0.94065  0.94256  0.94445
  0.94633  0.94822  0.95009  0.95197  0.95382  0.95570  0.95754  0.95941  0.96082  0.96083
  0.96084  0.96084  0.96086  0.96087  0.96088  0.96088  0.96268  0.96516  0.96764  0.97016
  0.97264  0.97510  0.97760  0.98011  0.98261  0.98509  0.98756  0.99007  0.99255  0.00000
  0.00000
  5.05000  0.87488  0.87674  0.87859  0.87950  0.87951  0.87951  0.87953  0.87954  0.87955
  0.87955  0.87957  0.87958  0.87959  0.87960  0.87960  0.88024  0.88223  0.88416  0.88614
  0.88811  0.89009  0.89209  0.89404  0.89601  0.89799  0.89996  0.90192  0.90389  0.90583
  0.90777  0.90975  0.91171  0.91365  0.91558  0.91747  0.91943  0.92138  0.92331  0.92523
  0.92716  0.92909  0.93102  0.93293  0.93485  0.93674  0.93867  0.94059  0.94248  0.94433
  0.94625  0.94815  0.95006  0.95193  0.95380  0.95566  0.95750  0.95934  0.96118  0.96123
  0.96123  0.96125  0.96126  0.96127  0.96128  0.96128  0.96246  0.96494  0.96742  0.96993
  0.97242  0.97491  0.97739  0.97992  0.98246  0.98496  0.98748  0.99002  0.99252  0.00000
  0.00000
  5.06250  0.87473  0.87661  0.87850  0.88034  0.88052  0.88052  0.88054  0.88055  0.88056
  0.88056  0.88058  0.88059  0.88060  0.88060  0.88061  0.88063  0.88218  0.88410  0.88609
  0.88807  0.89007  0.89206  0.89404  0.89604  0.89803  0.89999  0.90193  0.90389  0.90583
  0.90777  0.90975  0.91170  0.91365  0.91562  0.91755  0.91948  0.92141  0.92333  0.92527
  0.92718  0.92910  0.93102  0.93293  0.93485  0.93672  0.93863  0.94054  0.94241  0.94431
  0.94620  0.94806  0.94995  0.95184  0.95369  0.95557  0.95744  0.95929  0.96114  0.96163
  0.96163  0.96165  0.96166  0.96167  0.96167  0.96169  0.96253  0.96505  0.96757  0.97009
  0.97260  0.97508  0.97758  0.98008  0.98256  0.98505  0.98752  0.99005  0.99252  0.00000
  0.00000
  5.07500  0.87480  0.87666  0.87852  0.88038  0.88153  0.88153  0.88155  0.88156  0.88157
  0.88157  0.88159  0.88160  0.88161  0.88161  0.88162  0.88164  0.88219  0.88411  0.88611
  0.88811  0.89009  0.89210  0.89407  0.89604  0.89802  0.90000  0.90194  0.90390  0.90586
  0.90782  0.90978  0.91173  0.91369  0.91563  0.91756  0.91951  0.92143  0.92335  0.92527
  0.92718  0.92911  0.93106  0.93297  0.93488  0.93678  0.93868  0.94058  0.94251  0.94438
  0.94626  0.94813  0.95002  0.95188  0.95373  0.95560  0.95748  0.95934  0.96115  0.96202
  0.96204  0.96205  0.96206  0.96207  0.96207  0.96209  0.96253  0.96504  0.96755  0.97003
  0.97255  0.97506  0.97754  0.98004  0.98252  0.98498  0.98746  0.98998  0.99250  0.00000
  0.00000
  5.08750  0.87470  0.87655  0.87841  0.88028  0.88216  0.88253  0.88254  0.88254  0.88256
  0.88257  0.88258  0.88258  0.88260  0.88261  0.88262  0.88262  0.88263  0.88428  0.88626
  0.88826  0.89024  0.89220  0.89417  0.89614  0.89812  0.90010  0.90206  0.90403  0.90597
  0.90793  0.90991  0.91185  0.91382  0.91575  0.91768  0.91962  0.92156  0.92351  0.92544
  0.92737  0.92928  0.93121  0.93310  0.93502  0.93690  0.93878  0.94067  0.94256  0.94442
  0.94631  0.94822  0.95008  0.95193  0.95380  0.95566  0.95754  0.95939  0.96123  0.96242
  0.96242  0.96244  0.96245  0.96246  0.96246  0.96248  0.96263  0.96510  0.96762  0.97012
  0.97262  0.97510  0.97760  0.98010  0.98259  0.98507  0.98752  0.99005  0.99253  0.00000
  0.00000
  5.10000  0.87450  0.87635  0.87819  0.88007  0.88190  0.88353  0.88354  0.88355  0.88355
  0.88357  0.88358  0.88359  0.88359  0.88361  0.88362  0.88363  0.88363  0.88402  0.88599
  0.88798  0.88996  0.89197  0.89397  0.89596  0.89794  0.89992  0.90189  0.90385  0.90580
  0.90777  0.90971  0.91167  0.91361  0.91554  0.91747  0.91940  0.92134  0.92325  0.92518
  0.92708  0.92900  0.93093  0.93283  0.93475  0.93665  0.93856  0.94045  0.94238  0.94425
  0.94614  0.94804  0.94991  0.95177  0.95364  0.95549  0.95737  0.95921  0.96106  0.96281
  0.96281  0.96283  0.96284  0.96285  0.96286  0.96286  0.96288  0.96500  0.96751  0.97001
  0.97251  0.97501  0.97749  0.98001  0.98250  0.98498  0.98746  0.98998  0.99250  0.00000
  0.00000
  5.11250  0.87433  0.87620  0.87806  0.87993  0.88177  0.88358  0.88451  0.88451  0.88453
  0.88454  0.88455  0.88455  0.88456  0.88458  0.88459  0.88460  0.88460  0.88462  0.88599
  0.88797  0.88995  0.89195  0.89393  0.89592  0.89789  0.89983  0.90180  0.90377  0.90573
  0.90768  0.90961  0.91157  0.91352  0.91545  0.91738  0.91934  0.92129  0.92322  0.92514
  0.92706  0.92897  0.93090  0.93281  0.93472  0.93661  0.93852  0.94041  0.94234  0.94420
  0.94611  0.94798  0.94986  0.95173  0.95359  0.95547  0.95732  0.95917  0.96105  0.96290
  0.96320  0.96321  0.96321  0.96323  0.96324  0.96325  0.96325  0.96503  0.96753  0.97003
  0.97253  0.97501  0.97749  0.97998  0.98248  0.98502  0.98751  0.99000  0.99250  0.00000
  0.00000
  5.12500  0.87428  0.87616  0.87802  0.87988  0.88171  0.88355  0.88534  0.88548  0.88550
  0.88551  0.88552  0.88552  0.88554  0.88555  0.88556  0.88556  0.88557  0.88559  0.88589
  0.88787  0.88984  0.89184  0.89384  0.89583  0.89783  0.89981  0.90176  0.90373  0.90570
  0.90766  0.90958  0.91154  0.91348  0.91544  0.91738  0.91932  0.92125  0.92321  0.92513
  0.92704  0.92897  0.93090  0.93283  0.93472  0.93661  0.93852  0.94041  0.94231  0.94419
  0.94609  0.94797  0.94985  0.95170  0.95357  0.95544  0.95732  0.95919  0.96104  0.96286
  0.96358  0.96359  0.96360  0.96360  0.96362  0.96363  0.96364  0.96505  0.96755  0.97005
  0.97258  0.97509  0.97758  0.98006  0.98255  0.98505  0.98752  0.99002  0.99251  0.00000
  0.00000
  5.13750  0.87429  0.87617  0.87805  0.87991  0.88178  0.88359  0.88541  0.88647  0.88648
  0.88649  0.88649  0.88651  0.88652  0.88653  0.88653  0.88655  0.88656  0.88657  0.88657
  0.88796  0.88993  0.89189  0.89386  0.89583  0.89781  0.89977  0.90172  0.90369  0.90562
  0.90759  0.90953  0.91149  0.91343  0.91539  0.91733  0.91927  0.92120  0.92316  0.92509
  0.92700  0.92895  0.93085  0.93278  0.93468  0.93657  0.93845  0.94037  0.94227  0.94416
  0.94607  0.94796  0.94982  0.95167  0.95354  0.95539  0.95724  0.95908  0.96095  0.96280
  0.96395  0.96396  0.96398  0.96399  0.96400  0.96400  0.96402  0.96501  0.96753  0.97003
  0.97251  0.97500  0.97750  0.98000  0.98247  0.98498  0.98747  0.98998  0.99248  0.00000
  0.00000
  5.15000  0.87433  0.87618  0.87802  0.87988  0.88173  0.88355  0.88538  0.88721  0.88743
  0.88744  0.88745  0.88745  0.88747  0.88748  0.88749  0.88750  0.88750  0.88752  0.88753
  0.88802  0.89003  0.89202  0.89399  0.89597  0.89794  0.89992  0.90189  0.90385  0.90580
  0.90777  0.90973  0.91167  0.91360  0.91554  0.91748  0.91941  0.92134  0.92327  0.92518
  0.92708  0.92902  0.93095  0.93287  0.93477  0.93665  0.93857  0.94045  0.94236  0.94424
  0.94612  0.94798  0.94986  0.95174  0.95359  0.95546  0.95733  0.95919  0.96101  0.96286
  0.96434  0.96435  0.96435  0.96437  0.96438  0.96439  0.96439  0.96503  0.96754  0.97004
  0.97256  0.97506  0.97754  0.98004  0.98252  0.98500  0.98748  0.99002  0.99253  0.00000
  0.00000
  5.16250  0.87416  0.87604  0.87789  0.87976  0.88161  0.88346  0.88528  0.88710  0.88838
  0.88840  0.88841  0.88842  0.88842  0.88844  0.88845  0.88846  0.88846  0.88848  0.88849
  0.88850  0.88995  0.89192  0.89391  0.89588  0.89786  0.89986  0.90180  0.90378  0.90574
  0.90768  0.90962  0.91159  0.91353  0.91548  0.91739  0.91932  0.92125  0.92318  0.92514
  0.92704  0.92897  0.93086  0.93279  0.93470  0.93659  0.93849  0.94039  0.94232  0.94419
  0.94605  0.94794  0.94982  0.95170  0.95355  0.95539  0.95726  0.95912  0.96096  0.96281
  0.96466  0.96470  0.96472  0.96473  0.96474  0.96474  0.96475  0.96496  0.96746  0.96997
  0.97249  0.97500  0.97747  0.97997  0.98247  0.98496  0.98743  0.98996  0.99248  0.00000
  0.00000
  5.17500  0.87410  0.87595  0.87780  0.87964  0.88149  0.88333  0.88512  0.88695  0.88877
  0.88934  0.88934  0.88936  0.88937  0.88938  0.88938  0.88939  0.88941  0.88942  0.88943
  0.88943  0.88978  0.89175  0.89373  0.89570  0.89770  0.89969  0.90163  0.90359  0.90554
  0.90749  0.90944  0.91141  0.91334  0.91527  0.91720  0.91913  0.92107  0.92300  0.92493
  0.92686  0.92876  0.93068  0.93260  0.93451  0.93642  0.93830  0.94021  0.94213  0.94399
  0.94589  0.94778  0.94967  0.95155  0.95341  0.95527  0.95715  0.95902  0.96088  0.96271
  0.96457  0.96508  0.96509  0.96509  0.96510  0.96512  0.96513  0.96514  0.96744  0.96995
  0.97247  0.97500  0.97747  0.98001  0.98252  0.98502  0.98748  0.99000  0.99252  0.00000
  0.00000
  5.18750  0.87405  0.87591  0.87778  0.87964  0.88149  0.88333  0.88512  0.88695  0.88877
  0.89028  0.89029  0.89030  0.89030  0.89031  0.89033  0.89034  0.89035  0.89035  0.89037
  0.89038  0.89039  0.89197  0.89397  0.89596  0.89796  0.89994  0.90189  0.90387  0.90582
  0.90776  0.90969  0.91164  0.91359  0.91550  0.91745  0.91938  0.92129  0.92323  0.92518
  0.92708  0.92901  0.93093  0.93283  0.93472  0.93663  0.93852  0.94043  0.94232  0.94419
  0.94608  0.94796  0.94982  0.95169  0.95357  0.95543  0.95731  0.95916  0.96101  0.96286
  0.96470  0.96544  0.96545  0.96545  0.96547  0.96548  0.96549  0.96549  0.96754  0.97005
  0.97256  0.97508  0.97756  0.98005  0.98255  0.98504  0.98752  0.99003  0.99253  0.00000
  0.00000
  5.20000  0.87407  0.87593  0.87779  0.87964  0.88148  0.88333  0.88513  0.88696  0.88879
  0.89060  0.89122  0.89123  0.89123  0.89125  0.89126  0.89127  0.89127  0.89129  0.89130
  0.89131  0.89131  0.89197  0.89394  0.89591  0.89790  0.89988  0.90183  0.90378  0.90575
  0.90773  0.90966  0.91163  0.91357  0.91552  0.91745  0.91938  0.92132  0.92327  0.92520
  0.92708  0.92901  0.93093  0.93281  0.93471  0.93661  0.93850  0.94039  0.94230  0.94418
  0.94605  0.94793  0.94980  0.95166  0.95353  0.95537  0.95724  0.95910  0.96093  0.96280
  0.96463  0.96580  0.96580  0.96582  0.96583  0.96584  0.96584  0.96586  0.96751  0.97005
  0.97255  0.97504  0.97751  0.98001  0.98252  0.98504  0.98752  0.99002  0.99253  0.00000
  0.00000
  5.21250  0.87385  0.87571  0.87758  0.87942  0.88130  0.88313  0.88491  0.88675  0.88858
  0.89038  0.89215  0.89215  0.89217  0.89218  0.89219  0.89219  0.89220  0.89222  0.89223
  0.89224  0.89224  0.89226  0.89373  0.89574  0.89770  0.89969  0.90163  0.90360  0.90556
  0.90751  0.90948  0.91142  0.91338  0.91531  0.91725  0.91921  0.92114  0.92307  0.92500
  0.92691  0.92884  0.93076  0.93266  0.93458  0.93646  0.93834  0.94023  0.94212  0.94402
  0.94591  0.94782  0.94971  0.95161  0.95347  0.95537  0.95722  0.95907  0.96093  0.96279
  0.96461  0.96615  0.96617  0.96618  0.96619  0.96619  0.96621  0.96622  0.96746  0.96999
  0.97251  0.97501  0.97750  0.98002  0.98251  0.98500  0.98748  0.99000  0.99251  0.00000
  0.00000
  5.22500  0.87371  0.87554  0.87740  0.87925  0.88109  0.88296  0.88473  0.88657  0.88838
  0.89021  0.89205  0.89307  0.89307  0.89309  0.89310  0.89311  0.89311  0.89312  0.89314
  0.89315  0.89316  0.89316  0.89369  0.89566  0.89766  0.89960  0.90157  0.90352  0.90549
  0.90746  0.90940  0.91137  0.91333  0.91528  0.91723  0.91917  0.92109  0.92300  0.92496
  0.92687  0.92880  0.93073  0.93266  0.93457  0.93647  0.93835  0.94025  0.94218  0.94403
  0.94591  0.94780  0.94968  0.95152  0.95340  0.95526  0.95715  0.95899  0.96083  0.96267
  0.96452  0.96636  0.96650  0.96652  0.96653  0.96654  0.96654  0.96655  0.96746  0.96997
  0.97251  0.97497  0.97747  0.97997  0.98247  0.98500  0.98748  0.99000  0.99251  0.00000
  0.00000
  5.23750  0.87378  0.87565  0.87749  0.87936  0.88120  0.88304  0.88485  0.88670  0.88855
  0.89039  0.89223  0.89398  0.89399  0.89399  0.89401  0.89402  0.89403  0.89404  0.89404
  0.89406  0.89407  0.89408  0.89408  0.89579  0.89777  0.89974  0.90172  0.90365  0.90561
  0.90755  0.90948  0.91146  0.91341  0.91536  0.91726  0.91921  0.92114  0.92307  0.92502
  0.92693  0.92883  0.93073  0.93266  0.93459  0.93648  0.93836  0.94025  0.94217  0.94403
  0.94591  0.94783  0.94969  0.95156  0.95344  0.95531  0.95719  0.95904  0.96090  0.96275
  0.96459  0.96641  0.96685  0.96687  0.96688  0.96689  0.96689  0.96690  0.96750  0.97001
  0.97256  0.97508  0.97756  0.98006  0.98256  0.98502  0.98748  0.99000  0.99252  0.00000
  0.00000
  5.25000  0.87379  0.87564  0.87752  0.87936  0.88118  0.88302  0.88482  0.88666  0.88850
  0.89034  0.89217  0.89399  0.89489  0.89490  0.89491  0.89491  0.89492  0.89494  0.89495
  0.89496  0.89496  0.89498  0.89499  0.89584  0.89783  0.89976  0.90171  0.90367  0.90563
  0.90760  0.90957  0.91151  0.91348  0.91541  0.91736  0.91927  0.92123  0.92316  0.92510
  0.92702  0.92895  0.93086  0.93275  0.93467  0.93652  0.93841  0.94033  0.94222  0.94409
  0.94596  0.94785  0.94973  0.95158  0.95344  0.95531  0.95715  0.95902  0.96090  0.96272
  0.96456  0.96640  0.96720  0.96722  0.96723  0.96724  0.96724  0.96725  0.96750  0.97001
  0.97256  0.97502  0.97754  0.98002  0.98254  0.98505  0.98755  0.99005  0.99252  0.00000
  0.00000
  5.26250  0.87370  0.87556  0.87740  0.87924  0.88109  0.88296  0.88475  0.88658  0.88842
  0.89026  0.89209  0.89390  0.89570  0.89579  0.89579  0.89581  0.89582  0.89583  0.89583
  0.89584  0.89586  0.89587  0.89588  0.89588  0.89779  0.89974  0.90171  0.90367  0.90562
  0.90760  0.90953  0.91148  0.91341  0.91537  0.91732  0.91923  0.92118  0.92311  0.92506
  0.92695  0.92888  0.93081  0.93271  0.93466  0.93655  0.93844  0.94034  0.94223  0.94410
  0.94596  0.94787  0.94974  0.95162  0.95349  0.95534  0.95720  0.95904  0.96092  0.96272
  0.96457  0.96640  0.96755  0.96755  0.96757  0.96758  0.96759  0.96760  0.96760  0.97004
  0.97254  0.97506  0.97754  0.98005  0.98256  0.98504  0.98751  0.99002  0.99253  0.00000
  0.00000
  5.27500  0.87359  0.87545  0.87731  0.87918  0.88105  0.88291  0.88469  0.88655  0.88837
  0.89022  0.89205  0.89386  0.89570  0.89667  0.89669  0.89670  0.89671  0.89671  0.89672
  0.89674  0.89675  0.89676  0.89676  0.89678  0.89780  0.89976  0.90171  0.90367  0.90563
  0.90762  0.90957  0.91150  0.91344  0.91537  0.91733  0.91926  0.92120  0.92313  0.92506
  0.92698  0.92891  0.93082  0.93271  0.93461  0.93651  0.93839  0.94030  0.94219  0.94406
  0.94594  0.94782  0.94969  0.95158  0.95345  0.95531  0.95717  0.95902  0.96088  0.96272
  0.96455  0.96639  0.96789  0.96790  0.96790  0.96791  0.96793  0.96794  0.96795  0.97004
  0.97254  0.97505  0.97755  0.98005  0.98255  0.98504  0.98752  0.99002  0.99253  0.00000
  0.00000
  5.28750  0.87357  0.87543  0.87731  0.87916  0.88100  0.88285  0.88464  0.88647  0.88829
  0.89012  0.89195  0.89375  0.89557  0.89737  0.89757  0.89758  0.89759  0.89759  0.89761
  0.89762  0.89763  0.89763  0.89764  0.89766  0.89780  0.89977  0.90172  0.90368  0.90565
  0.90759  0.90953  0.91149  0.91343  0.91537  0.91729  0.91921  0.92115  0.92309  0.92502
  0.92695  0.92888  0.93079  0.93270  0.93462  0.93652  0.93841  0.94030  0.94218  0.94405
  0.94592  0.94780  0.94968  0.95153  0.95342  0.95527  0.95714  0.95898  0.96084  0.96268
  0.96450  0.96632  0.96815  0.96823  0.96824  0.96825  0.96825  0.96826  0.96828  0.96996
  0.97246  0.97493  0.97745  0.97996  0.98247  0.98497  0.98744  0.98994  0.99244  0.00000
  0.00000
  5.30000  0.87334  0.87521  0.87705  0.87890  0.88076  0.88258  0.88437  0.88622  0.88806
  0.88990  0.89173  0.89354  0.89535  0.89715  0.89845  0.89846  0.89847  0.89847  0.89849
  0.89850  0.89851  0.89851  0.89852  0.89854  0.89855  0.89955  0.90150  0.90346  0.90540
  0.90738  0.90934  0.91128  0.91322  0.91515  0.91710  0.91904  0.92096  0.92290  0.92483
  0.92677  0.92870  0.93063  0.93255  0.93446  0.93635  0.93823  0.94014  0.94204  0.94393
  0.94579  0.94769  0.94956  0.95144  0.95329  0.95517  0.95702  0.95890  0.96075  0.96260
  0.96444  0.96628  0.96811  0.96856  0.96856  0.96858  0.96859  0.96860  0.96861  0.96996
  0.97249  0.97499  0.97747  0.97997  0.98247  0.98497  0.98744  0.98997  0.99247  0.99494
  0.00000
  5.31250  0.87354  0.87539  0.87725  0.87909  0.88094  0.88278  0.88455  0.88638  0.88823
  0.89004  0.89186  0.89367  0.89548  0.89728  0.89907  0.89931  0.89933  0.89934  0.89935
  0.89935  0.89937  0.89938  0.89939  0.89939  0.89941  0.89968  0.90163  0.90358  0.90553
  0.90747  0.90942  0.91136  0.91330  0.91524  0.91717  0.91912  0.92106  0.92298  0.92488
  0.92678  0.92870  0.93060  0.93252  0.93444  0.93633  0.93821  0.94012  0.94201  0.94389
  0.94578  0.94767  0.94955  0.95142  0.95329  0.95517  0.95702  0.95888  0.96074  0.96260
  0.96444  0.96628  0.96812  0.96889  0.96890  0.96891  0.96891  0.96892  0.96894  0.96995
  0.97247  0.97501  0.97749  0.97996  0.98250  0.98498  0.98746  0.99001  0.99252  0.99499
  0.00000
  5.32500  0.87340  0.87525  0.87709  0.87894  0.88081  0.88263  0.88442  0.88626  0.88807
  0.88989  0.89173  0.89353  0.89535  0.89719  0.89898  0.90018  0.90020  0.90021  0.90022
  0.90022  0.90023  0.90025  0.90026  0.90027  0.90027  0.90029  0.90157  0.90352  0.90547
  0.90743  0.90939  0.91133  0.91329  0.91523  0.91716  0.91909  0.92102  0.92296  0.92487
  0.92678  0.92870  0.93060  0.93253  0.93442  0.93634  0.93824  0.94016  0.94205  0.94394
  0.94583  0.94771  0.94959  0.95145  0.95333  0.95522  0.95710  0.95891  0.96079  0.96264
  0.96450  0.96632  0.96816  0.96921  0.96922  0.96922  0.96924  0.96925  0.96926  0.97006
  0.97256  0.97504  0.97752  0.98006  0.98252  0.98502  0.98751  0.99000  0.99253  0.99503
  0.00000
  5.33750  0.87326  0.87512  0.87700  0.87885  0.88069  0.88254  0.88433  0.88616  0.88798
  0.88981  0.89162  0.89346  0.89527  0.89707  0.89887  0.90066  0.90105  0.90106  0.90106
  0.90108  0.90109  0.90110  0.90110  0.90112  0.90113  0.90114  0.90154  0.90347  0.90545
  0.90741  0.90935  0.91131  0.91326  0.91519  0.91714  0.91909  0.92102  0.92296  0.92489
  0.92680  0.92870  0.93063  0.93253  0.93445  0.93635  0.93826  0.94015  0.94203  0.94389
  0.94579  0.94767  0.94955  0.95144  0.95329  0.95515  0.95701  0.95886  0.96073  0.96255
  0.96441  0.96626  0.96808  0.96953  0.96955  0.96956  0.96957  0.96957  0.96959  0.96995
  0.97243  0.97492  0.97743  0.97993  0.98246  0.98497  0.98743  0.98997  0.99248  0.99501
  0.00000
  5.35000  0.87332  0.87516  0.87704  0.87889  0.88074  0.88258  0.88438  0.88620  0.88805
  0.88986  0.89167  0.89347  0.89530  0.89710  0.89891  0.90070  0.90189  0.90191  0.90192
  0.90193  0.90194  0.90194  0.90196  0.90197  0.90198  0.90198  0.90200  0.90352  0.90549
  0.90742  0.90936  0.91133  0.91326  0.91521  0.91712  0.91904  0.92098  0.92292  0.92484
  0.92677  0.92870  0.93060  0.93253  0.93442  0.93633  0.93821  0.94010  0.94201  0.94389
  0.94577  0.94765  0.94954  0.95139  0.95327  0.95512  0.95697  0.95882  0.96068  0.96251
  0.96435  0.96621  0.96803  0.96983  0.96984  0.96986  0.96987  0.96988  0.96988  0.96997
  0.97250  0.97500  0.97749  0.97998  0.98247  0.98498  0.98748  0.99002  0.99252  0.99499
  0.00000
  5.36250  0.87319  0.87505  0.87691  0.87876  0.88060  0.88245  0.88425  0.88609  0.88792
  0.88974  0.89158  0.89338  0.89518  0.89700  0.89882  0.90062  0.90240  0.90275  0.90276
  0.90277  0.90277  0.90279  0.90280  0.90281  0.90281  0.90282  0.90284  0.90347  0.90540
  0.90733  0.90926  0.91120  0.91315  0.91506  0.91699  0.91892  0.92086  0.92282  0.92472
  0.92665  0.92858  0.93051  0.93240  0.93429  0.93620  0.93809  0.93998  0.94187  0.94376
  0.94567  0.94756  0.94943  0.95131  0.95316  0.95500  0.95689  0.95875  0.96062  0.96250
  0.96434  0.96619  0.96803  0.96983  0.97017  0.97018  0.97019  0.97019  0.97021  0.97022
  0.97246  0.97497  0.97747  0.97997  0.98247  0.98498  0.98744  0.98998  0.99248  0.99498
  0.00000
  5.37500  0.87327  0.87510  0.87697  0.87885  0.88070  0.88253  0.88429  0.88613  0.88796
  0.88980  0.89162  0.89345  0.89526  0.89706  0.89886  0.90065  0.90245  0.90359  0.90360
  0.90360  0.90361  0.90363  0.90364  0.90365  0.90365  0.90367  0.90368  0.90369  0.90556
  0.90751  0.90944  0.91141  0.91335  0.91528  0.91721  0.91914  0.92109  0.92300  0.92492
  0.92682  0.92873  0.93063  0.93255  0.93445  0.93634  0.93824  0.94014  0.94204  0.94392
  0.94578  0.94767  0.94955  0.95144  0.95329  0.95516  0.95702  0.95885  0.96070  0.96255
  0.96439  0.96624  0.96807  0.96987  0.97048  0.97049  0.97049  0.97050  0.97052  0.97053
  0.97251  0.97497  0.97745  0.97995  0.98247  0.98496  0.98744  0.98997  0.99247  0.99498
  0.00000
  5.38750  0.87304  0.87490  0.87677  0.87863  0.88048  0.88235  0.88415  0.88598  0.88779
  0.88961  0.89144  0.89324  0.89505  0.89688  0.89867  0.90047  0.90224  0.90404  0.90442
  0.90443  0.90444  0.90444  0.90446  0.90447  0.90448  0.90448  0.90450  0.90451  0.90543
  0.90738  0.90931  0.91126  0.91322  0.91514  0.91707  0.91901  0.92094  0.92287  0.92480
  0.92672  0.92865  0.93055  0.93248  0.93441  0.93632  0.93818  0.94007  0.94197  0.94385
  0.94573  0.94760  0.94949  0.95135  0.95322  0.95509  0.95695  0.95878  0.96066  0.96249
  0.96434  0.96618  0.96799  0.96982  0.97079  0.97080  0.97080  0.97082  0.97083  0.97084
  0.97250  0.97500  0.97749  0.98001  0.98251  0.98500  0.98747  0.98998  0.99248  0.99501
  0.00000
  5.40000  0.87306  0.87490  0.87677  0.87863  0.88050  0.88234  0.88412  0.88592  0.88776
  0.88958  0.89141  0.89320  0.89504  0.89684  0.89863  0.90043  0.90222  0.90399  0.90525
  0.90526  0.90527  0.90527  0.90529  0.90530  0.90531  0.90532  0.90532  0.90534  0.90540
  0.90736  0.90931  0.91124  0.91319  0.91513  0.91706  0.91899  0.92090  0.92283  0.92474
  0.92667  0.92858  0.93051  0.93244  0.93437  0.93628  0.93815  0.94006  0.94196  0.94385
  0.94570  0.94760  0.94947  0.95135  0.95320  0.95507  0.95693  0.95878  0.96064  0.96249
  0.96435  0.96619  0.96802  0.96983  0.97110  0.97111  0.97111  0.97113  0.97114  0.97115
  0.97249  0.97497  0.97747  0.98001  0.98252  0.98498  0.98748  0.99001  0.99253  0.99503
  0.00000
  5.41250  0.87297  0.87485  0.87672  0.87859  0.88043  0.88227  0.88405  0.88591  0.88772
  0.88952  0.89136  0.89315  0.89496  0.89676  0.89858  0.90040  0.90220  0.90400  0.90579
  0.90606  0.90608  0.90609  0.90610  0.90611  0.90611  0.90613  0.90614  0.90615  0.90615
  0.90745  0.90940  0.91135  0.91326  0.91519  0.91714  0.91906  0.92101  0.92295  0.92488
  0.92677  0.92866  0.93056  0.93248  0.93440  0.93630  0.93817  0.94007  0.94196  0.94384
  0.94573  0.94763  0.94950  0.95138  0.95323  0.95509  0.95697  0.95882  0.96068  0.96250
  0.96435  0.96619  0.96802  0.96984  0.97140  0.97141  0.97141  0.97142  0.97144  0.97145
  0.97254  0.97501  0.97751  0.98004  0.98252  0.98502  0.98750  0.98998  0.99251  0.99503
  0.00000
  5.42500  0.87292  0.87477  0.87663  0.87852  0.88036  0.88218  0.88398  0.88582  0.88765
  0.88947  0.89129  0.89311  0.89491  0.89671  0.89854  0.90034  0.90214  0.90394  0.90569
  0.90688  0.90689  0.90690  0.90690  0.90692  0.90693  0.90694  0.90694  0.90696  0.90697
  0.90738  0.90934  0.91128  0.91322  0.91517  0.91710  0.91904  0.92096  0.92290  0.92483
  0.92674  0.92867  0.93060  0.93249  0.93439  0.93629  0.93815  0.94006  0.94194  0.94384
  0.94572  0.94758  0.94946  0.95131  0.95319  0.95504  0.95691  0.95877  0.96062  0.96248
  0.96429  0.96614  0.96795  0.96978  0.97159  0.97170  0.97171  0.97172  0.97172  0.97174
  0.97242  0.97492  0.97741  0.97993  0.98243  0.98493  0.98741  0.98990  0.99244  0.99497
  0.00000
  5.43750  0.87292  0.87480  0.87665  0.87852  0.88038  0.88222  0.88398  0.88582  0.88765
  0.88949  0.89131  0.89311  0.89495  0.89675  0.89854  0.90035  0.90215  0.90391  0.90569
  0.90745  0.90769  0.90769  0.90771  0.90772  0.90773  0.90773  0.90775  0.90776  0.90777
  0.90777  0.90929  0.91124  0.91320  0.91513  0.91704  0.91897  0.92092  0.92283  0.92479
  0.92669  0.92861  0.93054  0.93244  0.93437  0.93628  0.93815  0.94006  0.94195  0.94381
  0.94569  0.94758  0.94943  0.95131  0.95319  0.95507  0.95693  0.95878  0.96066  0.96250
  0.96435  0.96619  0.96803  0.96983  0.97164  0.97199  0.97201  0.97202  0.97203  0.97203
  0.97253  0.97501  0.97751  0.98001  0.98250  0.98501  0.98748  0.99001  0.99252  0.99499
  0.00000
  5.45000  0.87291  0.87477  0.87661  0.87846  0.88030  0.88217  0.88394  0.88574  0.88757
  0.88939  0.89121  0.89303  0.89487  0.89669  0.89849  0.90029  0.90207  0.90387  0.90563
  0.90741  0.90848  0.90850  0.90851  0.90852  0.90852  0.90854  0.90855  0.90856  0.90856
  0.90857  0.90934  0.91128  0.91322  0.91515  0.91707  0.91900  0.92094  0.92289  0.92483
  0.92673  0.92865  0.93055  0.93248  0.93439  0.93626  0.93815  0.94006  0.94194  0.94381
  0.94569  0.94760  0.94947  0.95135  0.95323  0.95511  0.95696  0.95882  0.96069  0.96251
  0.96437  0.96621  0.96803  0.96982  0.97163  0.97229  0.97229  0.97230  0.97232  0.97233
  0.97251  0.97497  0.97747  0.98000  0.98250  0.98502  0.98748  0.99002  0.99252  0.99501
  0.00000
  5.46250  0.87283  0.87467  0.87652  0.87837  0.88020  0.88204  0.88383  0.88566  0.88750
  0.88933  0.89114  0.89298  0.89478  0.89661  0.89841  0.90018  0.90198  0.90378  0.90554
  0.90732  0.90909  0.90927  0.90929  0.90930  0.90931  0.90931  0.90933  0.90934  0.90935
  0.90935  0.90936  0.91123  0.91316  0.91510  0.91704  0.91899  0.92093  0.92283  0.92476
  0.92668  0.92861  0.93053  0.93243  0.93433  0.93622  0.93808  0.93997  0.94188  0.94376
  0.94565  0.94752  0.94940  0.95127  0.95314  0.95500  0.95684  0.95871  0.96057  0.96242
  0.96425  0.96608  0.96790  0.96971  0.97155  0.97259  0.97260  0.97260  0.97262  0.97263
  0.97264  0.97496  0.97743  0.97997  0.98248  0.98497  0.98746  0.98998  0.99247  0.99498
  0.00000
  5.47500  0.87288  0.87473  0.87660  0.87845  0.88028  0.88213  0.88390  0.88573  0.88754
  0.88938  0.89119  0.89302  0.89483  0.89663  0.89846  0.90025  0.90205  0.90383  0.90562
  0.90738  0.90916  0.91006  0.91008  0.91009  0.91010  0.91010  0.91012  0.91013  0.91014
  0.91014  0.91015  0.91131  0.91325  0.91518  0.91710  0.91901  0.92094  0.92286  0.92479
  0.92669  0.92861  0.93054  0.93242  0.93433  0.93626  0.93815  0.94007  0.94197  0.94385
  0.94574  0.94763  0.94949  0.95134  0.95320  0.95504  0.95691  0.95875  0.96062  0.96246
  0.96434  0.96615  0.96798  0.96978  0.97159  0.97286  0.97287  0.97289  0.97290  0.97291
  0.97291  0.97502  0.97751  0.98001  0.98248  0.98501  0.98750  0.99002  0.99252  0.99499
  0.00000
  5.48750  0.87286  0.87471  0.87656  0.87840  0.88021  0.88208  0.88385  0.88565  0.88748
  0.88929  0.89109  0.89290  0.89473  0.89654  0.89836  0.90014  0.90194  0.90374  0.90553
  0.90732  0.90909  0.91085  0.91085  0.91087  0.91088  0.91089  0.91089  0.91091  0.91092
  0.91093  0.91093  0.91124  0.91320  0.91513  0.91703  0.91895  0.92088  0.92281  0.92474
  0.92665  0.92857  0.93046  0.93238  0.93429  0.93620  0.93806  0.93995  0.94187  0.94375
  0.94561  0.94753  0.94941  0.95127  0.95314  0.95503  0.95687  0.95873  0.96057  0.96242
  0.96425  0.96609  0.96793  0.96977  0.97157  0.97316  0.97317  0.97317  0.97319  0.97320
  0.97321  0.97501  0.97751  0.98002  0.98252  0.98498  0.98746  0.98998  0.99247  0.99499
  0.00000
  5.50000  0.87270  0.87454  0.87641  0.87828  0.88012  0.88197  0.88372  0.88555  0.88737
  0.88921  0.89103  0.89285  0.89469  0.89647  0.89825  0.90005  0.90185  0.90365  0.90543
  0.90720  0.90899  0.91076  0.91163  0.91164  0.91164  0.91166  0.91167  0.91168  0.91168
  0.91170  0.91171  0.91172  0.91316  0.91508  0.91699  0.91892  0.92085  0.92277  0.92469
  0.92658  0.92851  0.93041  0.93233  0.93420  0.93612  0.93801  0.93992  0.94183  0.94372
  0.94559  0.94748  0.94936  0.95122  0.95310  0.95496  0.95682  0.95869  0.96056  0.96242
  0.96426  0.96609  0.96794  0.96975  0.97157  0.97337  0.97343  0.97344  0.97346  0.97347
  0.97348  0.97506  0.97756  0.98006  0.98259  0.98506  0.98752  0.99005  0.99253  0.99501
  0.00000
  5.51250  0.87262  0.87448  0.87630  0.87818  0.88003  0.88186  0.88364  0.88547  0.88730
  0.88912  0.89094  0.89276  0.89459  0.89639  0.89818  0.89999  0.90179  0.90356  0.90532
  0.90709  0.90886  0.91063  0.91240  0.91241  0.91242  0.91243  0.91243  0.91245  0.91246
  0.91247  0.91247  0.91249  0.91313  0.91506  0.91703  0.91897  0.92092  0.92286  0.92478
  0.92669  0.92860  0.93054  0.93243  0.93433  0.93625  0.93814  0.94006  0.94195  0.94383
  0.94569  0.94758  0.94947  0.95135  0.95322  0.95508  0.95693  0.95878  0.96064  0.96248
  0.96430  0.96613  0.96797  0.96979  0.97159  0.97339  0.97372  0.97373  0.97374  0.97374
  0.97376  0.97502  0.97755  0.98006  0.98255  0.98504  0.98751  0.99002  0.99252  0.99501
  0.00000
  5.52500  0.87270  0.87455  0.87639  0.87822  0.88008  0.88190  0.88368  0.88548  0.88731
  0.88914  0.89096  0.89277  0.89457  0.89638  0.89818  0.89995  0.90172  0.90351  0.90530
  0.90707  0.90885  0.91063  0.91241  0.91316  0.91317  0.91317  0.91319  0.91320  0.91321
  0.91322  0.91322  0.91324  0.91325  0.91511  0.91704  0.91896  0.92090  0.92281  0.92471
  0.92663  0.92853  0.93045  0.93235  0.93424  0.93613  0.93802  0.93993  0.94182  0.94370
  0.94557  0.94744  0.94932  0.95118  0.95307  0.95493  0.95680  0.95864  0.96049  0.96233
  0.96416  0.96600  0.96785  0.96966  0.97146  0.97330  0.97400  0.97400  0.97401  0.97403
  0.97404  0.97501  0.97751  0.98004  0.98252  0.98501  0.98748  0.99002  0.99252  0.99505
  0.00000
  5.53750  0.87266  0.87450  0.87637  0.87822  0.88007  0.88190  0.88370  0.88552  0.88736
  0.88916  0.89100  0.89281  0.89463  0.89644  0.89823  0.90004  0.90181  0.90359  0.90536
  0.90712  0.90891  0.91067  0.91246  0.91392  0.91392  0.91394  0.91395  0.91396  0.91396
  0.91398  0.91399  0.91400  0.91401  0.91518  0.91708  0.91901  0.92094  0.92287  0.92478
  0.92668  0.92858  0.93050  0.93240  0.93433  0.93624  0.93813  0.94002  0.94191  0.94377
  0.94565  0.94754  0.94941  0.95127  0.95315  0.95502  0.95688  0.95873  0.96057  0.96242
  0.96425  0.96608  0.96790  0.96975  0.97157  0.97335  0.97427  0.97427  0.97429  0.97430
  0.97431  0.97502  0.97752  0.98002  0.98252  0.98500  0.98746  0.99000  0.99248  0.99498
  0.00000
  5.55000  0.87247  0.87431  0.87617  0.87804  0.87989  0.88174  0.88355  0.88534  0.88714
  0.88898  0.89081  0.89263  0.89446  0.89627  0.89811  0.89991  0.90172  0.90351  0.90529
  0.90705  0.90883  0.91061  0.91237  0.91413  0.91466  0.91467  0.91469  0.91470  0.91471
  0.91471  0.91473  0.91474  0.91475  0.91508  0.91701  0.91892  0.92088  0.92281  0.92471
  0.92660  0.92851  0.93042  0.93233  0.93428  0.93617  0.93805  0.93994  0.94183  0.94372
  0.94557  0.94745  0.94933  0.95121  0.95307  0.95496  0.95680  0.95864  0.96049  0.96235
  0.96417  0.96602  0.96784  0.96966  0.97146  0.97330  0.97453  0.97455  0.97456  0.97457
  0.97457  0.97499  0.97751  0.98002  0.98252  0.98505  0.98752  0.99002  0.99253  0.99503
  0.00000
  5.56250  0.87273  0.87458  0.87643  0.87828  0.88010  0.88195  0.88374  0.88555  0.88735
  0.88916  0.89096  0.89277  0.89456  0.89639  0.89820  0.89996  0.90175  0.90352  0.90530
  0.90707  0.90886  0.91062  0.91238  0.91416  0.91541  0.91543  0.91544  0.91545  0.91545
  0.91546  0.91548  0.91549  0.91550  0.91550  0.91704  0.91897  0.92089  0.92282  0.92475
  0.92665  0.92858  0.93049  0.93240  0.93433  0.93624  0.93812  0.94001  0.94188  0.94376
  0.94565  0.94756  0.94943  0.95130  0.95318  0.95504  0.95691  0.95877  0.96062  0.96248
  0.96430  0.96615  0.96798  0.96978  0.97159  0.97341  0.97480  0.97482  0.97483  0.97484
  0.97484  0.97508  0.97756  0.98008  0.98256  0.98509  0.98756  0.99003  0.99253  0.99502
  0.00000
  5.57500  0.87256  0.87442  0.87628  0.87815  0.88001  0.88183  0.88363  0.88543  0.88723
  0.88903  0.89085  0.89266  0.89446  0.89627  0.89808  0.89987  0.90166  0.90345  0.90523
  0.90702  0.90878  0.91057  0.91233  0.91409  0.91585  0.91616  0.91616  0.91618  0.91619
  0.91620  0.91620  0.91622  0.91623  0.91624  0.91715  0.91905  0.92099  0.92291  0.92483
  0.92672  0.92862  0.93053  0.93247  0.93437  0.93626  0.93815  0.94004  0.94195  0.94383
  0.94570  0.94757  0.94943  0.95129  0.95315  0.95504  0.95688  0.95873  0.96057  0.96242
  0.96424  0.96608  0.96790  0.96970  0.97154  0.97334  0.97508  0.97509  0.97510  0.97510
  0.97512  0.97513  0.97749  0.98001  0.98248  0.98498  0.98750  0.99000  0.99248  0.99499
  0.00000
  5.58750  0.87248  0.87433  0.87617  0.87802  0.87984  0.88170  0.88353  0.88529  0.88709
  0.88890  0.89070  0.89254  0.89434  0.89614  0.89796  0.89974  0.90150  0.90329  0.90507
  0.90684  0.90859  0.91037  0.91216  0.91392  0.91568  0.91689  0.91690  0.91690  0.91691
  0.91693  0.91694  0.91695  0.91695  0.91697  0.91698  0.91888  0.92081  0.92274  0.92466
  0.92656  0.92845  0.93037  0.93226  0.93419  0.93607  0.93796  0.93989  0.94177  0.94363
  0.94551  0.94741  0.94929  0.95114  0.95302  0.95486  0.95670  0.95854  0.96038  0.96224
  0.96411  0.96595  0.96777  0.96961  0.97142  0.97325  0.97502  0.97534  0.97535  0.97536
  0.97536  0.97537  0.97741  0.97993  0.98245  0.98493  0.98743  0.98996  0.99248  0.99498
  0.00000
  5.60000  0.87222  0.87406  0.87593  0.87778  0.87962  0.88147  0.88328  0.88508  0.88691
  0.88875  0.89057  0.89241  0.89425  0.89606  0.89788  0.89969  0.90148  0.90326  0.90507
  0.90684  0.90861  0.91037  0.91217  0.91395  0.91570  0.91745  0.91761  0.91763  0.91764
  0.91765  0.91765  0.91767  0.91768  0.91769  0.91769  0.91897  0.92089  0.92282  0.92472
  0.92663  0.92854  0.93045  0.93237  0.93427  0.93616  0.93802  0.93994  0.94183  0.94372
  0.94560  0.94748  0.94936  0.95122  0.95309  0.95496  0.95683  0.95865  0.96052  0.96236
  0.96421  0.96605  0.96788  0.96969  0.97149  0.97329  0.97508  0.97559  0.97561  0.97562
  0.97563  0.97563  0.97754  0.98001  0.98252  0.98502  0.98748  0.99000  0.99252  0.99499
  0.00000
  5.61250  0.87231  0.87415  0.87600  0.87786  0.87969  0.88153  0.88336  0.88515  0.88697
  0.88877  0.89059  0.89237  0.89420  0.89601  0.89779  0.89957  0.90136  0.90316  0.90494
  0.90672  0.90851  0.91026  0.91202  0.91379  0.91554  0.91730  0.91834  0.91835  0.91835
  0.91837  0.91838  0.91839  0.91839  0.91840  0.91842  0.91884  0.92079  0.92272  0.92465
  0.92654  0.92845  0.93037  0.93229  0.93419  0.93609  0.93799  0.93990  0.94179  0.94368
  0.94556  0.94745  0.94933  0.95120  0.95306  0.95491  0.95675  0.95859  0.96046  0.96232
  0.96413  0.96597  0.96780  0.96961  0.97142  0.97322  0.97501  0.97585  0.97587  0.97588
  0.97589  0.97589  0.97743  0.97995  0.98245  0.98494  0.98748  0.98998  0.99250  0.99501
  0.00000
  5.62500  0.87218  0.87406  0.87590  0.87775  0.87960  0.88144  0.88327  0.88504  0.88688
  0.88870  0.89052  0.89232  0.89412  0.89591  0.89770  0.89948  0.90126  0.90303  0.90482
  0.90659  0.90838  0.91014  0.91189  0.91365  0.91541  0.91715  0.91890  0.91905  0.91905
  0.91906  0.91908  0.91909  0.91910  0.91910  0.91912  0.91913  0.92072  0.92265  0.92458
  0.92647  0.92836  0.93029  0.93222  0.93414  0.93604  0.93792  0.93984  0.94174  0.94362
  0.94547  0.94734  0.94920  0.95105  0.95292  0.95478  0.95662  0.95851  0.96036  0.96222
  0.96407  0.96589  0.96773  0.96955  0.97136  0.97319  0.97496  0.97611  0.97611  0.97613
  0.97614  0.97615  0.97743  0.97996  0.98247  0.98498  0.98747  0.98998  0.99250  0.99499
  0.00000
  5.63750  0.87235  0.87420  0.87608  0.87791  0.87973  0.88157  0.88337  0.88515  0.88697
  0.88877  0.89059  0.89241  0.89423  0.89601  0.89781  0.89961  0.90139  0.90316  0.90496
  0.90672  0.90852  0.91031  0.91205  0.91381  0.91559  0.91734  0.91906  0.91976  0.91976
  0.91978  0.91979  0.91980  0.91980  0.91982  0.91983  0.91984  0.92085  0.92278  0.92469
  0.92659  0.92852  0.93042  0.93231  0.93422  0.93612  0.93801  0.93992  0.94181  0.94370
  0.94557  0.94745  0.94930  0.95117  0.95305  0.95490  0.95675  0.95859  0.96043  0.96226
  0.96408  0.96593  0.96776  0.96957  0.97137  0.97320  0.97499  0.97636  0.97637  0.97637
  0.97638  0.97640  0.97747  0.98001  0.98247  0.98496  0.98743  0.98996  0.99247  0.99498
  0.00000
  5.65000  0.87214  0.87401  0.87586  0.87771  0.87954  0.88137  0.88320  0.88499  0.88680
  0.88862  0.89044  0.89224  0.89407  0.89588  0.89770  0.89951  0.90130  0.90308  0.90484
  0.90663  0.90839  0.91019  0.91195  0.91370  0.91548  0.91721  0.91897  0.92046  0.92048
  0.92049  0.92050  0.92050  0.92052  0.92053  0.92054  0.92055  0.92075  0.92268  0.92459
  0.92647  0.92840  0.93028  0.93222  0.93413  0.93602  0.93789  0.93981  0.94170  0.94359
  0.94546  0.94734  0.94923  0.95109  0.95296  0.95482  0.95667  0.95851  0.96040  0.96224
  0.96404  0.96589  0.96773  0.96953  0.97135  0.97315  0.97496  0.97660  0.97662  0.97663
  0.97664  0.97664  0.97738  0.97989  0.98238  0.98491  0.98739  0.98993  0.99244  0.99496
  0.00000
  5.66250  0.87224  0.87410  0.87591  0.87778  0.87963  0.88146  0.88328  0.88506  0.88688
  0.88872  0.89052  0.89235  0.89415  0.89593  0.89775  0.89956  0.90134  0.90314  0.90490
  0.90667  0.90843  0.91021  0.91199  0.91374  0.91549  0.91725  0.91901  0.92076  0.92116
  0.92118  0.92119  0.92120  0.92120  0.92121  0.92123  0.92124  0.92125  0.92285  0.92476
  0.92665  0.92857  0.93046  0.93239  0.93428  0.93617  0.93808  0.93999  0.94190  0.94379
  0.94565  0.94753  0.94941  0.95127  0.95311  0.95498  0.95684  0.95869  0.96053  0.96241
  0.96424  0.96605  0.96790  0.96971  0.97151  0.97333  0.97513  0.97686  0.97686  0.97688
  0.97689  0.97690  0.97759  0.98009  0.98257  0.98507  0.98755  0.99003  0.99253  0.99503
  0.00000
  5.67500  0.87224  0.87409  0.87593  0.87776  0.87960  0.88143  0.88326  0.88504  0.88684
  0.88867  0.89047  0.89228  0.89408  0.89588  0.89768  0.89947  0.90127  0.90303  0.90483
  0.90659  0.90837  0.91014  0.91192  0.91368  0.91544  0.91717  0.91892  0.92068  0.92186
  0.92186  0.92188  0.92189  0.92190  0.92191  0.92191  0.92193  0.92194  0.92278  0.92470
  0.92659  0.92849  0.93041  0.93235  0.93426  0.93616  0.93802  0.93993  0.94182  0.94371
  0.94557  0.94745  0.94934  0.95121  0.95307  0.95491  0.95680  0.95864  0.96051  0.96237
  0.96420  0.96605  0.96789  0.96970  0.97151  0.97333  0.97510  0.97690  0.97711  0.97712
  0.97712  0.97714  0.97765  0.98014  0.98263  0.98511  0.98761  0.99009  0.99256  0.99505
  0.00000
  5.68750  0.87211  0.87396  0.87581  0.87765  0.87949  0.88134  0.88315  0.88494  0.88674
  0.88855  0.89034  0.89215  0.89394  0.89573  0.89755  0.89935  0.90112  0.90288  0.90465
  0.90641  0.90817  0.90993  0.91168  0.91344  0.91522  0.91694  0.91869  0.92042  0.92217
  0.92255  0.92256  0.92256  0.92257  0.92259  0.92260  0.92261  0.92261  0.92263  0.92447
  0.92638  0.92830  0.93024  0.93217  0.93406  0.93597  0.93784  0.93975  0.94162  0.94352
  0.94538  0.94727  0.94914  0.95103  0.95289  0.95477  0.95663  0.95847  0.96031  0.96216
  0.96400  0.96587  0.96769  0.96951  0.97133  0.97313  0.97495  0.97676  0.97734  0.97736
  0.97737  0.97738  0.97745  0.97995  0.98246  0.98497  0.98747  0.99001  0.99251  0.99502
  0.00000
  5.70000  0.87213  0.87397  0.87582  0.87767  0.87954  0.88138  0.88318  0.88495  0.88678
  0.88859  0.89037  0.89218  0.89395  0.89577  0.89755  0.89935  0.90115  0.90293  0.90470
  0.90648  0.90826  0.91003  0.91177  0.91356  0.91530  0.91703  0.91878  0.92052  0.92226
  0.92322  0.92323  0.92325  0.92326  0.92327  0.92327  0.92329  0.92330  0.92331  0.92458
  0.92650  0.92840  0.93033  0.93225  0.93418  0.93609  0.93799  0.93989  0.94179  0.94368
  0.94554  0.94740  0.94928  0.95114  0.95298  0.95485  0.95670  0.95854  0.96039  0.96224
  0.96408  0.96591  0.96773  0.96953  0.97137  0.97320  0.97497  0.97677  0.97759  0.97760
  0.97760  0.97761  0.97763  0.98004  0.98254  0.98502  0.98748  0.99002  0.99253  0.99503
  0.00000
  5.71250  0.87224  0.87409  0.87591  0.87775  0.87959  0.88140  0.88323  0.88499  0.88684
  0.88864  0.89047  0.89227  0.89408  0.89587  0.89764  0.89944  0.90123  0.90302  0.90479
  0.90658  0.90833  0.91010  0.91185  0.91361  0.91536  0.91708  0.91883  0.92059  0.92234
  0.92391  0.92392  0.92392  0.92393  0.92395  0.92396  0.92397  0.92397  0.92399  0.92467
  0.92659  0.92849  0.93040  0.93230  0.93424  0.93612  0.93800  0.93989  0.94178  0.94366
  0.94552  0.94740  0.94928  0.95114  0.95298  0.95482  0.95669  0.95854  0.96040  0.96224
  0.96404  0.96588  0.96771  0.96955  0.97136  0.97317  0.97496  0.97677  0.97782  0.97782
  0.97783  0.97785  0.97786  0.98006  0.98256  0.98505  0.98748  0.99001  0.99248  0.99498
  0.00000
  5.72500  0.87196  0.87382  0.87567  0.87751  0.87933  0.88118  0.88301  0.88477  0.88660
  0.88841  0.89020  0.89200  0.89381  0.89562  0.89741  0.89921  0.90101  0.90280  0.90455
  0.90632  0.90808  0.90987  0.91162  0.91338  0.91515  0.91690  0.91864  0.92037  0.92211
  0.92386  0.92458  0.92458  0.92459  0.92461  0.92462  0.92463  0.92463  0.92465  0.92466
  0.92643  0.92835  0.93024  0.93218  0.93411  0.93602  0.93789  0.93981  0.94170  0.94358
  0.94543  0.94731  0.94920  0.95107  0.95296  0.95482  0.95671  0.95855  0.96040  0.96223
  0.96407  0.96591  0.96773  0.96955  0.97136  0.97317  0.97497  0.97677  0.97806  0.97807
  0.97808  0.97809  0.97809  0.98005  0.98254  0.98502  0.98748  0.99001  0.99252  0.99498
  0.00000
  5.73750  0.87203  0.87388  0.87573  0.87757  0.87941  0.88124  0.88310  0.88485  0.88666
  0.88849  0.89030  0.89210  0.89391  0.89570  0.89750  0.89926  0.90104  0.90282  0.90459
  0.90636  0.90813  0.90990  0.91166  0.91341  0.91518  0.91693  0.91866  0.92039  0.92213
  0.92384  0.92524  0.92526  0.92527  0.92528  0.92529  0.92529  0.92531  0.92532  0.92533
  0.92645  0.92835  0.93024  0.93213  0.93404  0.93597  0.93784  0.93973  0.94162  0.94352
  0.94539  0.94726  0.94912  0.95100  0.95290  0.95478  0.95662  0.95846  0.96030  0.96215
  0.96399  0.96583  0.96768  0.96949  0.97132  0.97313  0.97495  0.97676  0.97829  0.97830
  0.97830  0.97831  0.97833  0.98002  0.98252  0.98505  0.98751  0.99002  0.99248  0.99497
  0.00000
  5.75000  0.87200  0.87384  0.87569  0.87753  0.87940  0.88124  0.88306  0.88482  0.88665
  0.88846  0.89026  0.89206  0.89390  0.89569  0.89750  0.89929  0.90108  0.90286  0.90466
  0.90642  0.90819  0.90996  0.91172  0.91348  0.91522  0.91695  0.91872  0.92045  0.92217
  0.92388  0.92562  0.92590  0.92592  0.92593  0.92594  0.92594  0.92595  0.92597  0.92598
  0.92650  0.92839  0.93031  0.93222  0.93413  0.93602  0.93791  0.93981  0.94170  0.94358
  0.94543  0.94730  0.94916  0.95103  0.95289  0.95474  0.95662  0.95847  0.96031  0.96215
  0.96399  0.96582  0.96764  0.96944  0.97126  0.97304  0.97488  0.97668  0.97848  0.97852
  0.97852  0.97853  0.97855  0.98000  0.98247  0.98497  0.98743  0.98998  0.99247  0.99498
  0.00000
  5.76250  0.87203  0.87387  0.87573  0.87757  0.87942  0.88124  0.88305  0.88480  0.88662
  0.88846  0.89028  0.89206  0.89388  0.89569  0.89748  0.89926  0.90101  0.90280  0.90457
  0.90633  0.90810  0.90987  0.91163  0.91339  0.91515  0.91689  0.91862  0.92037  0.92211
  0.92383  0.92555  0.92656  0.92656  0.92658  0.92659  0.92660  0.92660  0.92661  0.92663
  0.92664  0.92836  0.93029  0.93222  0.93411  0.93602  0.93791  0.93979  0.94166  0.94357
  0.94543  0.94731  0.94920  0.95107  0.95294  0.95480  0.95667  0.95851  0.96034  0.96218
  0.96402  0.96584  0.96768  0.96948  0.97129  0.97311  0.97491  0.97670  0.97848  0.97874
  0.97875  0.97877  0.97878  0.98002  0.98252  0.98501  0.98748  0.99000  0.99252  0.99501
  0.00000
  5.77500  0.87191  0.87376  0.87560  0.87743  0.87927  0.88112  0.88293  0.88469  0.88653
  0.88833  0.89013  0.89197  0.89377  0.89557  0.89736  0.89916  0.90095  0.90276  0.90453
  0.90632  0.90810  0.90984  0.91159  0.91335  0.91511  0.91686  0.91861  0.92036  0.92210
  0.92382  0.92554  0.92721  0.92722  0.92722  0.92724  0.92725  0.92726  0.92726  0.92728
  0.92729  0.92843  0.93034  0.93226  0.93417  0.93608  0.93797  0.93986  0.94174  0.94365
  0.94551  0.94739  0.94925  0.95113  0.95298  0.95482  0.95669  0.95851  0.96035  0.96223
  0.96406  0.96591  0.96771  0.96952  0.97132  0.97315  0.97493  0.97672  0.97850  0.97896
  0.97897  0.97899  0.97900  0.98000  0.98250  0.98498  0.98746  0.98997  0.99248  0.99499
  0.00000
  5.78750  0.87191  0.87376  0.87560  0.87743  0.87928  0.88111  0.88293  0.88471  0.88652
  0.88833  0.89015  0.89198  0.89377  0.89560  0.89737  0.89917  0.90095  0.90272  0.90450
  0.90627  0.90804  0.90980  0.91157  0.91333  0.91509  0.91681  0.91855  0.92028  0.92202
  0.92375  0.92548  0.92717  0.92785  0.92786  0.92787  0.92787  0.92788  0.92790  0.92791
  0.92792  0.92836  0.93029  0.93218  0.93407  0.93598  0.93787  0.93976  0.94166  0.94354
  0.94541  0.94727  0.94916  0.95101  0.95288  0.95474  0.95661  0.95846  0.96031  0.96218
  0.96400  0.96583  0.96768  0.96948  0.97129  0.97313  0.97493  0.97675  0.97856  0.97919
  0.97921  0.97922  0.97923  0.98013  0.98261  0.98509  0.98756  0.99007  0.99256  0.99503
  0.00000
  5.80000  0.87187  0.87370  0.87555  0.87739  0.87923  0.88104  0.88285  0.88462  0.88643
  0.88824  0.89004  0.89184  0.89364  0.89544  0.89724  0.89903  0.90083  0.90259  0.90437
  0.90614  0.90790  0.90968  0.91144  0.91321  0.91495  0.91671  0.91844  0.92018  0.92191
  0.92365  0.92540  0.92712  0.92849  0.92849  0.92851  0.92852  0.92853  0.92853  0.92854
  0.92856  0.92857  0.93022  0.93213  0.93406  0.93597  0.93786  0.93973  0.94161  0.94350
  0.94537  0.94722  0.94907  0.95096  0.95284  0.95469  0.95654  0.95840  0.96023  0.96210
  0.96394  0.96578  0.96762  0.96944  0.97128  0.97308  0.97487  0.97667  0.97844  0.97941
  0.97943  0.97944  0.97945  0.97995  0.98247  0.98494  0.98743  0.98996  0.99250  0.99503
  0.00000
  5.81250  0.87178  0.87362  0.87543  0.87730  0.87915  0.88098  0.88280  0.88456  0.88636
  0.88819  0.89002  0.89179  0.89359  0.89540  0.89720  0.89900  0.90079  0.90255  0.90433
  0.90609  0.90786  0.90962  0.91137  0.91313  0.91488  0.91666  0.91840  0.92014  0.92191
  0.92364  0.92537  0.92709  0.92880  0.92913  0.92914  0.92915  0.92915  0.92917  0.92918
  0.92919  0.92919  0.93029  0.93220  0.93411  0.93600  0.93788  0.93980  0.94169  0.94358
  0.94543  0.94731  0.94916  0.95104  0.95289  0.95474  0.95660  0.95846  0.96029  0.96214
  0.96395  0.96580  0.96763  0.96944  0.97126  0.97308  0.97486  0.97666  0.97844  0.97964
  0.97965  0.97966  0.97967  0.98001  0.98250  0.98498  0.98747  0.98998  0.99251  0.99501
  0.00000
  5.82500  0.87185  0.87369  0.87555  0.87739  0.87923  0.88107  0.88288  0.88464  0.88645
  0.88826  0.89008  0.89188  0.89368  0.89549  0.89729  0.89909  0.90088  0.90264  0.90444
  0.90620  0.90797  0.90975  0.91151  0.91328  0.91502  0.91677  0.91852  0.92026  0.92200
  0.92373  0.92545  0.92717  0.92888  0.92976  0.92976  0.92977  0.92979  0.92980  0.92981
  0.92981  0.92983  0.93033  0.93222  0.93411  0.93604  0.93792  0.93980  0.94169  0.94358
  0.94542  0.94731  0.94920  0.95108  0.95294  0.95482  0.95667  0.95850  0.96034  0.96218
  0.96400  0.96584  0.96766  0.96947  0.97128  0.97311  0.97490  0.97671  0.97852  0.97984
  0.97986  0.97987  0.97988  0.98006  0.98255  0.98504  0.98750  0.99000  0.99251  0.99502
  0.00000
  5.83750  0.87178  0.87362  0.87545  0.87729  0.87911  0.88095  0.88276  0.88454  0.88635
  0.88815  0.88995  0.89176  0.89356  0.89538  0.89715  0.89895  0.90075  0.90253  0.90431
  0.90609  0.90786  0.90962  0.91138  0.91315  0.91489  0.91664  0.91838  0.92011  0.92186
  0.92358  0.92532  0.92703  0.92875  0.93038  0.93038  0.93040  0.93041  0.93042  0.93042
  0.93044  0.93045  0.93046  0.93217  0.93407  0.93599  0.93786  0.93977  0.94166  0.94354
  0.94541  0.94728  0.94916  0.95101  0.95289  0.95474  0.95660  0.95842  0.96029  0.96213
  0.96395  0.96578  0.96760  0.96944  0.97124  0.97304  0.97483  0.97664  0.97843  0.98006
  0.98008  0.98009  0.98010  0.98010  0.98248  0.98498  0.98746  0.98998  0.99252  0.99502
  0.00000
  5.85000  0.87194  0.87379  0.87563  0.87747  0.87929  0.88112  0.88295  0.88471  0.88653
  0.88833  0.89012  0.89192  0.89372  0.89552  0.89733  0.89911  0.90088  0.90267  0.90443
  0.90619  0.90794  0.90970  0.91145  0.91319  0.91493  0.91668  0.91844  0.92019  0.92191
  0.92362  0.92535  0.92707  0.92878  0.93049  0.93099  0.93101  0.93102  0.93103  0.93103
  0.93104  0.93106  0.93107  0.93229  0.93420  0.93608  0.93797  0.93986  0.94174  0.94362
  0.94547  0.94735  0.94923  0.95109  0.95294  0.95480  0.95665  0.95850  0.96034  0.96219
  0.96402  0.96586  0.96769  0.96952  0.97131  0.97312  0.97493  0.97671  0.97848  0.98026
  0.98028  0.98028  0.98030  0.98031  0.98252  0.98502  0.98750  0.99000  0.99250  0.99501
  0.00000
  5.86250  0.87181  0.87363  0.87549  0.87732  0.87918  0.88100  0.88283  0.88459  0.88639
  0.88820  0.89002  0.89182  0.89364  0.89543  0.89722  0.89900  0.90078  0.90253  0.90431
  0.90606  0.90782  0.90958  0.91135  0.91308  0.91484  0.91658  0.91831  0.92006  0.92180
  0.92352  0.92524  0.92695  0.92867  0.93038  0.93161  0.93161  0.93163  0.93164  0.93165
  0.93165  0.93167  0.93168  0.93218  0.93409  0.93602  0.93792  0.93981  0.94172  0.94359
  0.94546  0.94732  0.94920  0.95105  0.95288  0.95474  0.95661  0.95845  0.96030  0.96213
  0.96394  0.96576  0.96760  0.96940  0.97120  0.97302  0.97482  0.97663  0.97843  0.98022
  0.98049  0.98050  0.98050  0.98052  0.98251  0.98498  0.98747  0.98997  0.99250  0.99499
  0.00000
  5.87500  0.87168  0.87350  0.87537  0.87721  0.87903  0.88087  0.88269  0.88443  0.88625
  0.88805  0.88985  0.89167  0.89345  0.89526  0.89702  0.89882  0.90062  0.90238  0.90417
  0.90595  0.90772  0.90949  0.91124  0.91299  0.91473  0.91646  0.91821  0.91995  0.92168
  0.92343  0.92518  0.92687  0.92858  0.93028  0.93199  0.93222  0.93222  0.93224  0.93225
  0.93226  0.93226  0.93227  0.93229  0.93404  0.93595  0.93782  0.93968  0.94157  0.94346
  0.94533  0.94719  0.94910  0.95096  0.95281  0.95467  0.95653  0.95838  0.96022  0.96207
  0.96391  0.96576  0.96760  0.96942  0.97124  0.97304  0.97484  0.97663  0.97843  0.98019
  0.98068  0.98070  0.98071  0.98072  0.98252  0.98502  0.98748  0.99000  0.99253  0.99499
  0.00000
  5.88750  0.87152  0.87336  0.87521  0.87705  0.87889  0.88074  0.88257  0.88432  0.88613
  0.88792  0.88973  0.89154  0.89334  0.89513  0.89693  0.89873  0.90051  0.90229  0.90404
  0.90582  0.90759  0.90935  0.91110  0.91285  0.91461  0.91633  0.91809  0.91983  0.92156
  0.92331  0.92503  0.92673  0.92845  0.93016  0.93190  0.93282  0.93283  0.93283  0.93284
  0.93286  0.93287  0.93288  0.93288  0.93398  0.93589  0.93777  0.93964  0.94156  0.94345
  0.94530  0.94717  0.94903  0.95092  0.95276  0.95460  0.95648  0.95831  0.96014  0.96198
  0.96384  0.96571  0.96751  0.96934  0.97115  0.97295  0.97474  0.97655  0.97834  0.98013
  0.98089  0.98090  0.98092  0.98093  0.98239  0.98493  0.98741  0.98994  0.99246  0.99498
  0.00000
  5.90000  0.87165  0.87349  0.87533  0.87717  0.87900  0.88083  0.88266  0.88443  0.88626
  0.88805  0.88987  0.89166  0.89345  0.89525  0.89706  0.89882  0.90060  0.90238  0.90418
  0.90593  0.90772  0.90948  0.91124  0.91300  0.91475  0.91647  0.91822  0.91997  0.92172
  0.92345  0.92520  0.92690  0.92862  0.93031  0.93202  0.93341  0.93343  0.93344  0.93345
  0.93345  0.93347  0.93348  0.93349  0.93411  0.93598  0.93786  0.93975  0.94162  0.94350
  0.94538  0.94723  0.94911  0.95096  0.95281  0.95468  0.95654  0.95838  0.96022  0.96207
  0.96391  0.96571  0.96755  0.96935  0.97119  0.97300  0.97479  0.97660  0.97839  0.98019
  0.98110  0.98111  0.98111  0.98112  0.98247  0.98497  0.98743  0.98997  0.99248  0.99498
  0.00000
  5.91250  0.87157  0.87341  0.87523  0.87707  0.87889  0.88073  0.88254  0.88429  0.88609
  0.88789  0.88969  0.89152  0.89332  0.89509  0.89689  0.89867  0.90044  0.90223  0.90399
  0.90574  0.90751  0.90929  0.91104  0.91280  0.91456  0.91629  0.91804  0.91976  0.92154
  0.92326  0.92498  0.92669  0.92840  0.93011  0.93181  0.93349  0.93402  0.93402  0.93404
  0.93405  0.93406  0.93406  0.93407  0.93409  0.93578  0.93766  0.93955  0.94147  0.94337
  0.94521  0.94712  0.94898  0.95087  0.95271  0.95455  0.95640  0.95824  0.96008  0.96194
  0.96378  0.96562  0.96746  0.96929  0.97111  0.97295  0.97475  0.97657  0.97835  0.98014
  0.98129  0.98131  0.98132  0.98133  0.98247  0.98498  0.98746  0.99000  0.99252  0.99502
  0.00000
  5.92500  0.87161  0.87344  0.87528  0.87712  0.87898  0.88080  0.88262  0.88440  0.88618
  0.88798  0.88978  0.89158  0.89338  0.89518  0.89698  0.89878  0.90053  0.90231  0.90405
  0.90583  0.90759  0.90935  0.91110  0.91284  0.91461  0.91635  0.91809  0.91983  0.92155
  0.92330  0.92503  0.92674  0.92847  0.93016  0.93186  0.93356  0.93459  0.93461  0.93462
  0.93463  0.93463  0.93464  0.93466  0.93467  0.93589  0.93777  0.93966  0.94153  0.94342
  0.94528  0.94714  0.94905  0.95094  0.95279  0.95465  0.95649  0.95833  0.96018  0.96201
  0.96384  0.96570  0.96751  0.96934  0.97118  0.97299  0.97478  0.97659  0.97839  0.98018
  0.98150  0.98151  0.98151  0.98153  0.98252  0.98501  0.98748  0.99001  0.99252  0.99502
  0.00000
  5.93750  0.87152  0.87337  0.87521  0.87704  0.87885  0.88068  0.88250  0.88427  0.88608
  0.88789  0.88969  0.89152  0.89334  0.89513  0.89693  0.89869  0.90048  0.90225  0.90403
  0.90579  0.90755  0.90931  0.91107  0.91282  0.91458  0.91632  0.91805  0.91979  0.92151
  0.92326  0.92500  0.92671  0.92843  0.93014  0.93185  0.93354  0.93519  0.93520  0.93520
  0.93521  0.93523  0.93524  0.93525  0.93525  0.93595  0.93780  0.93971  0.94161  0.94349
  0.94533  0.94719  0.94907  0.95094  0.95280  0.95465  0.95652  0.95837  0.96021  0.96205
  0.96386  0.96571  0.96753  0.96937  0.97118  0.97299  0.97478  0.97659  0.97839  0.98018
  0.98169  0.98171  0.98172  0.98173  0.98256  0.98506  0.98752  0.99002  0.99255  0.99503
  0.00000
  5.95000  0.87156  0.87340  0.87524  0.87708  0.87892  0.88074  0.88257  0.88433  0.88613
  0.88794  0.88976  0.89156  0.89337  0.89513  0.89693  0.89873  0.90049  0.90227  0.90403
  0.90580  0.90755  0.90933  0.91107  0.91285  0.91461  0.91635  0.91809  0.91983  0.92158
  0.92329  0.92501  0.92669  0.92842  0.93014  0.93183  0.93353  0.93523  0.93577  0.93578
  0.93578  0.93580  0.93581  0.93582  0.93582  0.93591  0.93779  0.93968  0.94157  0.94346
  0.94532  0.94718  0.94907  0.95092  0.95279  0.95465  0.95652  0.95837  0.96022  0.96205
  0.96385  0.96567  0.96750  0.96931  0.97113  0.97293  0.97471  0.97651  0.97830  0.98010
  0.98189  0.98190  0.98190  0.98191  0.98247  0.98498  0.98747  0.98998  0.99252  0.99505
  0.00000
  5.96250  0.87143  0.87328  0.87514  0.87696  0.87879  0.88061  0.88245  0.88421  0.88603
  0.88783  0.88967  0.89147  0.89327  0.89508  0.89689  0.89865  0.90044  0.90222  0.90399
  0.90575  0.90751  0.90930  0.91106  0.91281  0.91457  0.91629  0.91804  0.91980  0.92153
  0.92322  0.92494  0.92665  0.92838  0.93010  0.93180  0.93349  0.93520  0.93634  0.93635
  0.93635  0.93637  0.93638  0.93639  0.93639  0.93641  0.93780  0.93968  0.94159  0.94346
  0.94534  0.94723  0.94908  0.95095  0.95279  0.95464  0.95652  0.95836  0.96020  0.96204
  0.96387  0.96574  0.96757  0.96940  0.97123  0.97304  0.97483  0.97663  0.97843  0.98019
  0.98197  0.98208  0.98210  0.98211  0.98251  0.98498  0.98744  0.99000  0.99248  0.99498
  0.00000
  5.97500  0.87167  0.87349  0.87534  0.87718  0.87902  0.88085  0.88267  0.88442  0.88625
  0.88806  0.88984  0.89162  0.89340  0.89520  0.89697  0.89877  0.90055  0.90232  0.90408
  0.90587  0.90764  0.90939  0.91114  0.91291  0.91466  0.91638  0.91812  0.91984  0.92158
  0.92331  0.92503  0.92673  0.92843  0.93016  0.93186  0.93357  0.93525  0.93691  0.93692
  0.93692  0.93694  0.93695  0.93696  0.93696  0.93698  0.93788  0.93977  0.94170  0.94354
  0.94541  0.94726  0.94914  0.95101  0.95285  0.95472  0.95657  0.95842  0.96023  0.96207
  0.96391  0.96573  0.96755  0.96939  0.97120  0.97303  0.97484  0.97664  0.97844  0.98022
  0.98198  0.98228  0.98229  0.98230  0.98256  0.98504  0.98752  0.99002  0.99252  0.99502
  0.00000
  5.98750  0.87143  0.87327  0.87510  0.87692  0.87875  0.88058  0.88240  0.88418  0.88599
  0.88780  0.88958  0.89139  0.89320  0.89499  0.89678  0.89856  0.90035  0.90214  0.90390
  0.90565  0.90742  0.90918  0.91096  0.91271  0.91445  0.91620  0.91793  0.91967  0.92140
  0.92312  0.92484  0.92656  0.92827  0.92998  0.93169  0.93339  0.93508  0.93678  0.93748
  0.93749  0.93749  0.93751  0.93752  0.93753  0.93753  0.93778  0.93967  0.94155  0.94341
  0.94528  0.94714  0.94903  0.95090  0.95275  0.95464  0.95649  0.95833  0.96018  0.96204
  0.96386  0.96569  0.96753  0.96934  0.97115  0.97295  0.97475  0.97654  0.97834  0.98013
  0.98191  0.98247  0.98247  0.98248  0.98256  0.98506  0.98753  0.99002  0.99253  0.99503
  0.00000
  6.00000  0.87170  0.87354  0.87534  0.87717  0.87901  0.88082  0.88265  0.88442  0.88623
  0.88802  0.88981  0.89162  0.89342  0.89522  0.89702  0.89882  0.90061  0.90236  0.90413
  0.90592  0.90768  0.90946  0.91120  0.91295  0.91471  0.91646  0.91821  0.91995  0.92167
  0.92339  0.92511  0.92682  0.92854  0.93027  0.93196  0.93367  0.93533  0.93700  0.93804
  0.93805  0.93806  0.93806  0.93808  0.93809  0.93810  0.93810  0.93986  0.94175  0.94363
  0.94551  0.94737  0.94924  0.95112  0.95298  0.95482  0.95669  0.95854  0.96035  0.96220
  0.96400  0.96582  0.96766  0.96947  0.97126  0.97308  0.97486  0.97666  0.97843  0.98020
  0.98197  0.98265  0.98265  0.98267  0.98268  0.98506  0.98751  0.99002  0.99252  0.99503
  0.99751
  6.01250  0.87152  0.87336  0.87521  0.87705  0.87889  0.88074  0.88254  0.88431  0.88612
  0.88792  0.88973  0.89153  0.89332  0.89509  0.89688  0.89869  0.90047  0.90224  0.90400
  0.90575  0.90751  0.90926  0.91098  0.91273  0.91447  0.91620  0.91795  0.91967  0.92141
  0.92311  0.92485  0.92656  0.92829  0.93001  0.93172  0.93344  0.93512  0.93681  0.93849
  0.93858  0.93859  0.93861  0.93862  0.93863  0.93863  0.93865  0.93972  0.94161  0.94350
  0.94535  0.94721  0.94910  0.95096  0.95280  0.95465  0.95649  0.95837  0.96020  0.96202
  0.96387  0.96571  0.96753  0.96934  0.97115  0.97295  0.97475  0.97655  0.97833  0.98013
  0.98188  0.98283  0.98285  0.98286  0.98287  0.98498  0.98746  0.99000  0.99250  0.99499
  0.99749
  6.02500  0.87145  0.87328  0.87512  0.87696  0.87880  0.88061  0.88244  0.88419  0.88600
  0.88781  0.88963  0.89144  0.89323  0.89503  0.89683  0.89862  0.90040  0.90216  0.90394
  0.90570  0.90747  0.90922  0.91096  0.91271  0.91447  0.91620  0.91795  0.91967  0.92141
  0.92313  0.92487  0.92656  0.92827  0.93000  0.93169  0.93339  0.93508  0.93674  0.93841
  0.93914  0.93915  0.93915  0.93916  0.93918  0.93919  0.93920  0.93976  0.94164  0.94350
  0.94537  0.94725  0.94911  0.95096  0.95281  0.95469  0.95657  0.95841  0.96026  0.96210
  0.96391  0.96574  0.96757  0.96938  0.97120  0.97302  0.97479  0.97658  0.97838  0.98015
  0.98191  0.98302  0.98303  0.98304  0.98305  0.98502  0.98752  0.99002  0.99252  0.99498
  0.99749
  6.03750  0.87141  0.87325  0.87508  0.87691  0.87872  0.88055  0.88238  0.88412  0.88594
  0.88774  0.88956  0.89136  0.89312  0.89491  0.89670  0.89850  0.90027  0.90206  0.90382
  0.90558  0.90733  0.90907  0.91083  0.91256  0.91430  0.91603  0.91778  0.91952  0.92125
  0.92298  0.92469  0.92641  0.92812  0.92983  0.93155  0.93325  0.93494  0.93664  0.93830
  0.93968  0.93970  0.93971  0.93972  0.93973  0.93973  0.93975  0.93976  0.94152  0.94341
  0.94526  0.94714  0.94901  0.95088  0.95275  0.95460  0.95645  0.95831  0.96017  0.96200
  0.96384  0.96567  0.96751  0.96933  0.97114  0.97293  0.97473  0.97651  0.97830  0.98010
  0.98186  0.98320  0.98321  0.98322  0.98322  0.98502  0.98751  0.99002  0.99251  0.99501
  0.99749
  6.05000  0.87134  0.87319  0.87501  0.87686  0.87870  0.88052  0.88235  0.88410  0.88591
  0.88774  0.88956  0.89136  0.89315  0.89494  0.89675  0.89852  0.90031  0.90209  0.90387
  0.90562  0.90740  0.90916  0.91093  0.91269  0.91444  0.91618  0.91791  0.91965  0.92138
  0.92309  0.92481  0.92652  0.92825  0.92996  0.93168  0.93338  0.93506  0.93673  0.93843
  0.94012  0.94023  0.94024  0.94025  0.94025  0.94026  0.94028  0.94029  0.94165  0.94354
  0.94539  0.94727  0.94914  0.95100  0.95285  0.95469  0.95653  0.95837  0.96021  0.96202
  0.96385  0.96567  0.96751  0.96931  0.97114  0.97295  0.97475  0.97654  0.97833  0.98010
  0.98188  0.98338  0.98339  0.98340  0.98340  0.98504  0.98750  0.99000  0.99247  0.99498
  0.99749
  6.06250  0.87129  0.87313  0.87495  0.87679  0.87863  0.88046  0.88228  0.88407  0.88589
  0.88771  0.88949  0.89127  0.89307  0.89487  0.89665  0.89842  0.90021  0.90198  0.90374
  0.90552  0.90731  0.90905  0.91080  0.91255  0.91431  0.91605  0.91776  0.91949  0.92121
  0.92295  0.92467  0.92639  0.92808  0.92981  0.93150  0.93322  0.93490  0.93657  0.93827
  0.93997  0.94077  0.94078  0.94078  0.94080  0.94081  0.94082  0.94082  0.94152  0.94341
  0.94529  0.94715  0.94903  0.95088  0.95275  0.95460  0.95645  0.95828  0.96012  0.96197
  0.96380  0.96562  0.96746  0.96929  0.97109  0.97290  0.97471  0.97651  0.97829  0.98006
  0.98184  0.98356  0.98357  0.98357  0.98359  0.98502  0.98751  0.99002  0.99250  0.99498
  0.99747
  6.07500  0.87130  0.87314  0.87498  0.87679  0.87863  0.88046  0.88227  0.88403  0.88587
  0.88769  0.88949  0.89129  0.89309  0.89487  0.89666  0.89845  0.90023  0.90202  0.90377
  0.90553  0.90729  0.90904  0.91079  0.91255  0.91430  0.91605  0.91777  0.91952  0.92125
  0.92299  0.92469  0.92639  0.92809  0.92981  0.93151  0.93322  0.93494  0.93661  0.93827
  0.93994  0.94130  0.94131  0.94131  0.94133  0.94134  0.94135  0.94135  0.94153  0.94341
  0.94528  0.94713  0.94899  0.95087  0.95274  0.95458  0.95644  0.95827  0.96013  0.96197
  0.96378  0.96562  0.96746  0.96926  0.97106  0.97289  0.97467  0.97649  0.97826  0.98006
  0.98182  0.98360  0.98374  0.98375  0.98375  0.98501  0.98751  0.99001  0.99253  0.99502
  0.99749
  6.08750  0.87139  0.87321  0.87503  0.87687  0.87871  0.88054  0.88236  0.88412  0.88594
  0.88775  0.88954  0.89132  0.89312  0.89491  0.89670  0.89847  0.90026  0.90202  0.90380
  0.90557  0.90733  0.90909  0.91085  0.91260  0.91438  0.91614  0.91785  0.91958  0.92129
  0.92304  0.92476  0.92646  0.92816  0.92988  0.93156  0.93327  0.93494  0.93663  0.93830
  0.93998  0.94166  0.94183  0.94183  0.94184  0.94186  0.94187  0.94188  0.94188  0.94348
  0.94534  0.94722  0.94908  0.95096  0.95281  0.95467  0.95651  0.95836  0.96022  0.96205
  0.96389  0.96571  0.96753  0.96931  0.97113  0.97293  0.97469  0.97651  0.97829  0.98006
  0.98186  0.98362  0.98391  0.98392  0.98392  0.98504  0.98752  0.99003  0.99253  0.99502
  0.99749
  6.10000  0.87151  0.87335  0.87516  0.87701  0.87883  0.88067  0.88249  0.88424  0.88604
  0.88783  0.88963  0.89143  0.89320  0.89500  0.89676  0.89855  0.90033  0.90209  0.90387
  0.90563  0.90740  0.90914  0.91089  0.91265  0.91440  0.91615  0.91787  0.91962  0.92137
  0.92309  0.92479  0.92650  0.92818  0.92989  0.93159  0.93330  0.93499  0.93666  0.93834
  0.94002  0.94169  0.94235  0.94236  0.94236  0.94238  0.94239  0.94240  0.94240  0.94346
  0.94532  0.94719  0.94907  0.95092  0.95278  0.95465  0.95651  0.95833  0.96017  0.96201
  0.96382  0.96565  0.96750  0.96931  0.97111  0.97290  0.97470  0.97653  0.97830  0.98010
  0.98186  0.98362  0.98408  0.98409  0.98410  0.98500  0.98747  0.99001  0.99252  0.99503
  0.99752
  6.11250  0.87126  0.87310  0.87493  0.87674  0.87855  0.88038  0.88221  0.88398  0.88578
  0.88757  0.88937  0.89117  0.89296  0.89474  0.89653  0.89833  0.90012  0.90185  0.90364
  0.90539  0.90716  0.90891  0.91067  0.91241  0.91417  0.91589  0.91763  0.91936  0.92109
  0.92282  0.92454  0.92625  0.92795  0.92965  0.93134  0.93305  0.93475  0.93643  0.93810
  0.93980  0.94147  0.94287  0.94288  0.94289  0.94289  0.94291  0.94292  0.94293  0.94333
  0.94520  0.94708  0.94893  0.95079  0.95267  0.95454  0.95640  0.95825  0.96009  0.96193
  0.96377  0.96560  0.96744  0.96925  0.97106  0.97289  0.97466  0.97648  0.97826  0.98005
  0.98182  0.98357  0.98425  0.98426  0.98427  0.98501  0.98751  0.99003  0.99253  0.99505
  0.99752
  6.12500  0.87135  0.87319  0.87502  0.87682  0.87863  0.88046  0.88227  0.88402  0.88583
  0.88763  0.88945  0.89126  0.89305  0.89483  0.89665  0.89845  0.90021  0.90197  0.90373
  0.90549  0.90725  0.90903  0.91076  0.91251  0.91427  0.91601  0.91774  0.91945  0.92120
  0.92292  0.92465  0.92636  0.92805  0.92976  0.93147  0.93318  0.93486  0.93656  0.93823
  0.93992  0.94160  0.94326  0.94339  0.94340  0.94341  0.94341  0.94342  0.94344  0.94345
  0.94528  0.94714  0.94903  0.95091  0.95276  0.95461  0.95645  0.95829  0.96017  0.96197
  0.96378  0.96562  0.96744  0.96926  0.97106  0.97286  0.97467  0.97646  0.97822  0.98002
  0.98181  0.98357  0.98441  0.98443  0.98444  0.98494  0.98743  0.98997  0.99247  0.99496
  0.99747
  6.13750  0.87126  0.87310  0.87494  0.87678  0.87859  0.88043  0.88226  0.88398  0.88581
  0.88762  0.88942  0.89121  0.89302  0.89482  0.89658  0.89838  0.90018  0.90196  0.90373
  0.90549  0.90724  0.90900  0.91076  0.91251  0.91423  0.91598  0.91769  0.91943  0.92118
  0.92289  0.92461  0.92632  0.92803  0.92972  0.93141  0.93312  0.93477  0.93648  0.93815
  0.93985  0.94155  0.94323  0.94389  0.94390  0.94392  0.94393  0.94394  0.94394  0.94396
  0.94528  0.94714  0.94901  0.95087  0.95272  0.95458  0.95643  0.95828  0.96013  0.96200
  0.96382  0.96567  0.96753  0.96933  0.97114  0.97295  0.97471  0.97651  0.97829  0.98008
  0.98182  0.98360  0.98458  0.98460  0.98461  0.98501  0.98748  0.99000  0.99248  0.99498
  0.99747
  6.15000  0.87133  0.87317  0.87501  0.87685  0.87867  0.88050  0.88232  0.88407  0.88589
  0.88769  0.88949  0.89126  0.89306  0.89485  0.89666  0.89843  0.90022  0.90201  0.90378
  0.90553  0.90731  0.90905  0.91080  0.91256  0.91429  0.91600  0.91773  0.91945  0.92118
  0.92290  0.92462  0.92632  0.92804  0.92974  0.93145  0.93317  0.93486  0.93654  0.93822
  0.93990  0.94157  0.94324  0.94440  0.94441  0.94442  0.94442  0.94444  0.94445  0.94446
  0.94537  0.94725  0.94910  0.95095  0.95280  0.95465  0.95648  0.95831  0.96014  0.96198
  0.96382  0.96566  0.96747  0.96926  0.97109  0.97290  0.97467  0.97646  0.97824  0.98005
  0.98181  0.98357  0.98475  0.98476  0.98476  0.98502  0.98748  0.99002  0.99253  0.99499
  0.99749
  6.16250  0.87111  0.87293  0.87476  0.87661  0.87845  0.88029  0.88210  0.88384  0.88563
  0.88744  0.88924  0.89104  0.89283  0.89463  0.89641  0.89819  0.89996  0.90175  0.90351
  0.90527  0.90703  0.90878  0.91056  0.91232  0.91407  0.91581  0.91755  0.91930  0.92101
  0.92276  0.92448  0.92620  0.92791  0.92962  0.93132  0.93300  0.93468  0.93638  0.93806
  0.93973  0.94143  0.94309  0.94473  0.94490  0.94491  0.94493  0.94494  0.94495  0.94495
  0.94521  0.94710  0.94899  0.95087  0.95274  0.95459  0.95643  0.95827  0.96011  0.96196
  0.96378  0.96562  0.96746  0.96927  0.97111  0.97291  0.97470  0.97650  0.97828  0.98005
  0.98182  0.98361  0.98491  0.98492  0.98493  0.98498  0.98747  0.99000  0.99252  0.99503
  0.99752
  6.17500  0.87115  0.87299  0.87481  0.87665  0.87848  0.88032  0.88213  0.88386  0.88568
  0.88747  0.88928  0.89107  0.89285  0.89465  0.89643  0.89821  0.90000  0.90172  0.90347
  0.90523  0.90698  0.90874  0.91049  0.91225  0.91398  0.91571  0.91743  0.91916  0.92090
  0.92261  0.92436  0.92608  0.92779  0.92952  0.93123  0.93293  0.93463  0.93630  0.93797
  0.93966  0.94133  0.94300  0.94464  0.94539  0.94541  0.94542  0.94543  0.94543  0.94545
  0.94546  0.94706  0.94894  0.95081  0.95267  0.95452  0.95638  0.95823  0.96009  0.96193
  0.96378  0.96560  0.96744  0.96924  0.97106  0.97286  0.97466  0.97644  0.97822  0.98000
  0.98177  0.98357  0.98507  0.98509  0.98510  0.98511  0.98750  0.99000  0.99248  0.99498
  0.99749
  6.18750  0.87121  0.87306  0.87490  0.87673  0.87854  0.88038  0.88221  0.88396  0.88574
  0.88754  0.88934  0.89112  0.89292  0.89470  0.89649  0.89827  0.90005  0.90181  0.90356
  0.90532  0.90710  0.90885  0.91061  0.91236  0.91409  0.91584  0.91756  0.91928  0.92101
  0.92274  0.92447  0.92620  0.92790  0.92959  0.93129  0.93300  0.93468  0.93635  0.93802
  0.93970  0.94137  0.94306  0.94472  0.94590  0.94591  0.94591  0.94592  0.94594  0.94595
  0.94596  0.94709  0.94895  0.95082  0.95267  0.95452  0.95640  0.95825  0.96009  0.96193
  0.96374  0.96558  0.96742  0.96922  0.97106  0.97286  0.97462  0.97644  0.97822  0.98002
  0.98180  0.98356  0.98523  0.98524  0.98524  0.98526  0.98747  0.98998  0.99251  0.99499
  0.99752
  6.20000  0.87122  0.87306  0.87489  0.87672  0.87852  0.88032  0.88214  0.88386  0.88568
  0.88749  0.88929  0.89109  0.89289  0.89467  0.89647  0.89824  0.90003  0.90179  0.90354
  0.90530  0.90703  0.90879  0.91056  0.91232  0.91407  0.91583  0.91755  0.91926  0.92098
  0.92272  0.92444  0.92616  0.92786  0.92957  0.93126  0.93297  0.93466  0.93635  0.93802
  0.93971  0.94139  0.94309  0.94473  0.94638  0.94639  0.94640  0.94640  0.94642  0.94643
  0.94644  0.94714  0.94902  0.95090  0.95278  0.95463  0.95647  0.95829  0.96013  0.96196
  0.96378  0.96562  0.96744  0.96925  0.97106  0.97287  0.97467  0.97649  0.97828  0.98005
  0.98181  0.98357  0.98533  0.98539  0.98540  0.98541  0.98752  0.99002  0.99250  0.99501
  0.99749
  6.21250  0.87113  0.87297  0.87481  0.87665  0.87846  0.88030  0.88210  0.88384  0.88566
  0.88747  0.88925  0.89105  0.89285  0.89463  0.89641  0.89819  0.89995  0.90172  0.90347
  0.90523  0.90701  0.90877  0.91052  0.91229  0.91403  0.91576  0.91747  0.91922  0.92094
  0.92269  0.92440  0.92610  0.92779  0.92949  0.93119  0.93288  0.93459  0.93628  0.93793
  0.93964  0.94131  0.94301  0.94464  0.94630  0.94687  0.94688  0.94688  0.94690  0.94691
  0.94692  0.94705  0.94894  0.95079  0.95263  0.95450  0.95634  0.95816  0.96003  0.96184
  0.96367  0.96549  0.96733  0.96914  0.97097  0.97280  0.97458  0.97640  0.97820  0.97996
  0.98173  0.98351  0.98526  0.98555  0.98555  0.98557  0.98750  0.99001  0.99253  0.99499
  0.99751
  6.22500  0.87106  0.87290  0.87476  0.87659  0.87841  0.88024  0.88204  0.88379  0.88559
  0.88737  0.88916  0.89094  0.89274  0.89452  0.89631  0.89808  0.89987  0.90163  0.90342
  0.90518  0.90696  0.90872  0.91045  0.91219  0.91391  0.91566  0.91737  0.91910  0.92083
  0.92256  0.92430  0.92599  0.92772  0.92940  0.93110  0.93281  0.93450  0.93621  0.93788
  0.93957  0.94126  0.94292  0.94459  0.94625  0.94735  0.94736  0.94736  0.94737  0.94739
  0.94740  0.94741  0.94892  0.95078  0.95263  0.95447  0.95632  0.95816  0.96000  0.96185
  0.96368  0.96552  0.96736  0.96918  0.97097  0.97281  0.97461  0.97642  0.97820  0.97997
  0.98173  0.98349  0.98524  0.98570  0.98571  0.98572  0.98746  0.98997  0.99248  0.99499
  0.99752
  6.23750  0.87115  0.87297  0.87481  0.87666  0.87846  0.88028  0.88210  0.88384  0.88563
  0.88741  0.88921  0.89101  0.89281  0.89459  0.89639  0.89816  0.89992  0.90167  0.90345
  0.90523  0.90699  0.90874  0.91050  0.91227  0.91401  0.91576  0.91747  0.91922  0.92092
  0.92264  0.92437  0.92608  0.92777  0.92949  0.93120  0.93290  0.93459  0.93630  0.93797
  0.93963  0.94130  0.94297  0.94462  0.94629  0.94783  0.94784  0.94784  0.94785  0.94787
  0.94788  0.94789  0.94898  0.95083  0.95268  0.95456  0.95641  0.95825  0.96008  0.96191
  0.96373  0.96557  0.96741  0.96922  0.97104  0.97285  0.97464  0.97646  0.97822  0.98002
  0.98176  0.98353  0.98528  0.98585  0.98586  0.98588  0.98747  0.98997  0.99248  0.99499
  0.99749
  6.25000  0.87116  0.87300  0.87484  0.87668  0.87850  0.88030  0.88212  0.88385  0.88565
  0.88745  0.88924  0.89105  0.89283  0.89461  0.89640  0.89816  0.89995  0.90168  0.90346
  0.90523  0.90697  0.90873  0.91045  0.91220  0.91394  0.91568  0.91741  0.91916  0.92090
  0.92263  0.92434  0.92605  0.92777  0.92948  0.93117  0.93288  0.93455  0.93625  0.93789
  0.93959  0.94128  0.94293  0.94458  0.94624  0.94789  0.94829  0.94831  0.94832  0.94833
  0.94833  0.94835  0.94899  0.95086  0.95272  0.95456  0.95640  0.95825  0.96007  0.96191
  0.96373  0.96553  0.96737  0.96920  0.97102  0.97282  0.97458  0.97637  0.97815  0.97997
  0.98173  0.98351  0.98528  0.98601  0.98602  0.98603  0.98750  0.99002  0.99252  0.99502
  0.99752
  6.26250  0.87122  0.87306  0.87490  0.87670  0.87853  0.88034  0.88216  0.88390  0.88570
  0.88750  0.88929  0.89109  0.89289  0.89467  0.89645  0.89824  0.90000  0.90179  0.90355
  0.90529  0.90705  0.90881  0.91054  0.91229  0.91405  0.91579  0.91751  0.91925  0.92098
  0.92270  0.92441  0.92615  0.92785  0.92955  0.93125  0.93296  0.93464  0.93634  0.93800
  0.93967  0.94135  0.94302  0.94466  0.94631  0.94798  0.94877  0.94877  0.94879  0.94880
  0.94881  0.94881  0.94903  0.95092  0.95276  0.95460  0.95645  0.95829  0.96014  0.96197
  0.96378  0.96562  0.96745  0.96926  0.97106  0.97287  0.97466  0.97645  0.97824  0.98001
  0.98178  0.98355  0.98529  0.98616  0.98616  0.98618  0.98750  0.99000  0.99250  0.99498
  0.99749
  6.27500  0.87170  0.87301  0.87484  0.87669  0.87849  0.88032  0.88214  0.88386  0.88564
  0.88744  0.88923  0.89101  0.89280  0.89459  0.89638  0.89816  0.89995  0.90170  0.90343
  0.90519  0.90694  0.90870  0.91045  0.91220  0.91392  0.91565  0.91738  0.91913  0.92084
  0.92259  0.92428  0.92601  0.92770  0.92941  0.93110  0.93279  0.93450  0.93619  0.93786
  0.93954  0.94122  0.94289  0.94455  0.94620  0.94784  0.94924  0.94925  0.94925  0.94927
  0.94928  0.94929  0.94929  0.95083  0.95267  0.95451  0.95636  0.95823  0.96005  0.96191
  0.96373  0.96554  0.96738  0.96918  0.97098  0.97282  0.97462  0.97642  0.97820  0.97997
  0.98173  0.98348  0.98524  0.98630  0.98632  0.98633  0.98748  0.99000  0.99250  0.99502
  0.99753
  6.28750  0.87266  0.87288  0.87472  0.87653  0.87832  0.88015  0.88196  0.88371  0.88552
  0.88732  0.88908  0.89090  0.89272  0.89451  0.89628  0.89806  0.89983  0.90159  0.90336
  0.90513  0.90689  0.90867  0.91041  0.91217  0.91392  0.91565  0.91738  0.91910  0.92084
  0.92256  0.92428  0.92599  0.92768  0.92937  0.93108  0.93277  0.93444  0.93612  0.93777
  0.93947  0.94113  0.94280  0.94446  0.94612  0.94778  0.94943  0.94969  0.94971  0.94972
  0.94973  0.94973  0.94974  0.95079  0.95265  0.95450  0.95634  0.95819  0.96003  0.96187
  0.96369  0.96551  0.96733  0.96916  0.97097  0.97277  0.97456  0.97635  0.97812  0.97992
  0.98168  0.98346  0.98523  0.98645  0.98646  0.98647  0.98747  0.99000  0.99251  0.99501
  0.99749
  6.30000  0.87363  0.87363  0.87459  0.87643  0.87823  0.88006  0.88187  0.88363  0.88543
  0.88724  0.88903  0.89083  0.89263  0.89442  0.89621  0.89798  0.89977  0.90153  0.90330
  0.90505  0.90680  0.90856  0.91030  0.91203  0.91378  0.91553  0.91724  0.91897  0.92072
  0.92244  0.92418  0.92590  0.92760  0.92930  0.93101  0.93269  0.93440  0.93608  0.93775
  0.93945  0.94112  0.94279  0.94444  0.94609  0.94774  0.94938  0.95016  0.95017  0.95017
  0.95019  0.95020  0.95021  0.95079  0.95263  0.95450  0.95636  0.95820  0.96004  0.96189
  0.96372  0.96553  0.96736  0.96918  0.97098  0.97278  0.97457  0.97633  0.97813  0.97993
  0.98171  0.98348  0.98524  0.98660  0.98660  0.98662  0.98752  0.99002  0.99252  0.99501
  0.99749
  6.31250  0.87458  0.87459  0.87468  0.87650  0.87831  0.88016  0.88196  0.88368  0.88548
  0.88730  0.88910  0.89091  0.89271  0.89450  0.89627  0.89807  0.89982  0.90159  0.90334
  0.90510  0.90685  0.90859  0.91035  0.91207  0.91381  0.91554  0.91725  0.91900  0.92072
  0.92247  0.92418  0.92590  0.92761  0.92931  0.93101  0.93271  0.93441  0.93608  0.93775
  0.93944  0.94111  0.94278  0.94442  0.94609  0.94774  0.94938  0.95061  0.95061  0.95063
  0.95064  0.95065  0.95065  0.95079  0.95266  0.95452  0.95638  0.95820  0.96003  0.96185
  0.96367  0.96552  0.96734  0.96914  0.97097  0.97277  0.97456  0.97637  0.97815  0.97995
  0.98172  0.98348  0.98527  0.98673  0.98674  0.98676  0.98750  0.99001  0.99251  0.99498
  0.99748
  6.32500  0.87552  0.87554  0.87555  0.87644  0.87824  0.88008  0.88192  0.88366  0.88546
  0.88723  0.88903  0.89083  0.89262  0.89439  0.89618  0.89798  0.89974  0.90150  0.90326
  0.90503  0.90677  0.90852  0.91027  0.91203  0.91375  0.91549  0.91721  0.91894  0.92068
  0.92241  0.92413  0.92585  0.92755  0.92928  0.93097  0.93268  0.93436  0.93606  0.93771
  0.93940  0.94109  0.94276  0.94442  0.94609  0.94774  0.94938  0.95103  0.95105  0.95107
  0.95108  0.95109  0.95109  0.95110  0.95263  0.95451  0.95636  0.95820  0.96005  0.96188
  0.96372  0.96552  0.96733  0.96913  0.97096  0.97277  0.97453  0.97637  0.97815  0.97989
  0.98168  0.98343  0.98520  0.98689  0.98690  0.98691  0.98744  0.98996  0.99246  0.99498
  0.99749
  6.33750  0.87647  0.87648  0.87648  0.87653  0.87836  0.88017  0.88197  0.88372  0.88552
  0.88732  0.88912  0.89091  0.89270  0.89447  0.89626  0.89803  0.89983  0.90159  0.90334
  0.90512  0.90688  0.90861  0.91036  0.91211  0.91385  0.91559  0.91729  0.91901  0.92072
  0.92243  0.92414  0.92586  0.92757  0.92927  0.93099  0.93268  0.93437  0.93606  0.93774
  0.93942  0.94109  0.94276  0.94444  0.94609  0.94775  0.94940  0.95104  0.95151  0.95152
  0.95153  0.95153  0.95155  0.95156  0.95268  0.95452  0.95636  0.95820  0.96005  0.96189
  0.96373  0.96557  0.96738  0.96918  0.97100  0.97282  0.97457  0.97636  0.97813  0.97992
  0.98171  0.98348  0.98526  0.98702  0.98703  0.98704  0.98751  0.99000  0.99251  0.99501
  0.99752
  6.35000  0.87740  0.87742  0.87743  0.87744  0.87821  0.88003  0.88186  0.88363  0.88541
  0.88721  0.88899  0.89078  0.89258  0.89435  0.89614  0.89790  0.89970  0.90146  0.90321
  0.90496  0.90674  0.90852  0.91027  0.91202  0.91377  0.91550  0.91721  0.91895  0.92068
  0.92242  0.92415  0.92585  0.92753  0.92926  0.93095  0.93266  0.93433  0.93604  0.93771
  0.93938  0.94107  0.94275  0.94440  0.94608  0.94772  0.94938  0.95103  0.95195  0.95196
  0.95197  0.95197  0.95199  0.95200  0.95272  0.95458  0.95643  0.95823  0.96007  0.96189
  0.96372  0.96553  0.96737  0.96918  0.97098  0.97278  0.97457  0.97637  0.97816  0.97995
  0.98173  0.98348  0.98523  0.98699  0.98717  0.98717  0.98744  0.98998  0.99247  0.99499
  0.99749
  6.36250  0.87833  0.87835  0.87836  0.87837  0.87837  0.88008  0.88188  0.88364  0.88542
  0.88722  0.88902  0.89079  0.89261  0.89439  0.89615  0.89796  0.89974  0.90150  0.90325
  0.90501  0.90676  0.90854  0.91030  0.91203  0.91375  0.91546  0.91720  0.91892  0.92063
  0.92234  0.92406  0.92576  0.92746  0.92917  0.93086  0.93255  0.93426  0.93595  0.93762
  0.93929  0.94096  0.94262  0.94428  0.94596  0.94762  0.94925  0.95092  0.95239  0.95240
  0.95241  0.95241  0.95243  0.95244  0.95261  0.95447  0.95635  0.95818  0.96000  0.96185
  0.96367  0.96549  0.96729  0.96911  0.97091  0.97271  0.97449  0.97629  0.97807  0.97984
  0.98162  0.98339  0.98515  0.98693  0.98730  0.98730  0.98744  0.98994  0.99246  0.99498
  0.99749
  6.37500  0.87925  0.87927  0.87928  0.87929  0.87929  0.88021  0.88203  0.88376  0.88555
  0.88736  0.88916  0.89096  0.89275  0.89455  0.89634  0.89812  0.89990  0.90167  0.90341
  0.90517  0.90692  0.90868  0.91044  0.91220  0.91392  0.91568  0.91741  0.91914  0.92086
  0.92256  0.92428  0.92598  0.92769  0.92940  0.93111  0.93279  0.93449  0.93617  0.93782
  0.93947  0.94116  0.94282  0.94447  0.94613  0.94776  0.94941  0.95101  0.95265  0.95281
  0.95283  0.95284  0.95285  0.95285  0.95287  0.95452  0.95636  0.95821  0.96005  0.96188
  0.96369  0.96553  0.96734  0.96916  0.97098  0.97280  0.97461  0.97640  0.97817  0.97995
  0.98173  0.98349  0.98526  0.98702  0.98743  0.98744  0.98752  0.99001  0.99252  0.99498
  0.99748
  6.38750  0.88017  0.88019  0.88020  0.88021  0.88021  0.88023  0.88190  0.88364  0.88543
  0.88723  0.88906  0.89085  0.89263  0.89441  0.89617  0.89797  0.89974  0.90153  0.90329
  0.90507  0.90681  0.90856  0.91032  0.91206  0.91379  0.91552  0.91725  0.91897  0.92070
  0.92242  0.92414  0.92586  0.92757  0.92928  0.93097  0.93266  0.93433  0.93602  0.93766
  0.93933  0.94100  0.94267  0.94433  0.94598  0.94763  0.94928  0.95091  0.95253  0.95324
  0.95325  0.95327  0.95328  0.95329  0.95329  0.95447  0.95632  0.95818  0.96001  0.96185
  0.96369  0.96552  0.96734  0.96914  0.97097  0.97278  0.97456  0.97636  0.97812  0.97991
  0.98169  0.98348  0.98524  0.98698  0.98757  0.98759  0.98760  0.99002  0.99252  0.99503
  0.99751
  6.40000  0.88109  0.88109  0.88111  0.88112  0.88113  0.88113  0.88197  0.88370  0.88548
  0.88728  0.88908  0.89086  0.89266  0.89443  0.89621  0.89797  0.89976  0.90153  0.90328
  0.90505  0.90679  0.90854  0.91027  0.91203  0.91377  0.91550  0.91721  0.91894  0.92066
  0.92239  0.92409  0.92580  0.92750  0.92919  0.93090  0.93260  0.93429  0.93599  0.93764
  0.93929  0.94098  0.94265  0.94429  0.94594  0.94758  0.94923  0.95088  0.95253  0.95368
  0.95368  0.95369  0.95371  0.95372  0.95373  0.95446  0.95632  0.95816  0.96000  0.96183
  0.96367  0.96552  0.96733  0.96913  0.97095  0.97275  0.97453  0.97635  0.97812  0.97991
  0.98168  0.98344  0.98520  0.98699  0.98770  0.98772  0.98773  0.99002  0.99252  0.99502
  0.99751
  6.41250  0.88199  0.88200  0.88201  0.88201  0.88203  0.88204  0.88205  0.88372  0.88551
  0.88728  0.88907  0.89085  0.89263  0.89445  0.89622  0.89799  0.89977  0.90152  0.90328
  0.90501  0.90676  0.90852  0.91025  0.91201  0.91374  0.91549  0.91720  0.91892  0.92067
  0.92238  0.92409  0.92579  0.92748  0.92919  0.93088  0.93256  0.93424  0.93591  0.93757
  0.93925  0.94094  0.94260  0.94423  0.94587  0.94753  0.94919  0.95082  0.95245  0.95408
  0.95410  0.95411  0.95412  0.95412  0.95414  0.95445  0.95631  0.95812  0.95996  0.96179
  0.96362  0.96543  0.96724  0.96905  0.97087  0.97271  0.97449  0.97629  0.97808  0.97984
  0.98164  0.98342  0.98516  0.98693  0.98783  0.98785  0.98786  0.99000  0.99248  0.99499
  0.99749
  6.42500  0.88289  0.88289  0.88291  0.88292  0.88293  0.88293  0.88295  0.88372  0.88554
  0.88734  0.88914  0.89092  0.89272  0.89450  0.89627  0.89805  0.89983  0.90158  0.90332
  0.90508  0.90683  0.90860  0.91034  0.91210  0.91383  0.91556  0.91725  0.91897  0.92072
  0.92243  0.92415  0.92586  0.92755  0.92926  0.93095  0.93265  0.93435  0.93600  0.93765
  0.93933  0.94100  0.94267  0.94432  0.94598  0.94763  0.94927  0.95090  0.95253  0.95415
  0.95452  0.95452  0.95454  0.95455  0.95456  0.95456  0.95636  0.95820  0.96001  0.96185
  0.96368  0.96549  0.96733  0.96916  0.97097  0.97277  0.97453  0.97633  0.97811  0.97989
  0.98164  0.98343  0.98520  0.98699  0.98796  0.98798  0.98799  0.99003  0.99253  0.99502
  0.99749
  6.43750  0.88377  0.88379  0.88380  0.88381  0.88381  0.88383  0.88384  0.88385  0.88554
  0.88734  0.88912  0.89092  0.89266  0.89443  0.89621  0.89798  0.89976  0.90153  0.90328
  0.90503  0.90679  0.90856  0.91032  0.91205  0.91378  0.91552  0.91723  0.91896  0.92066
  0.92238  0.92410  0.92580  0.92748  0.92919  0.93090  0.93261  0.93433  0.93602  0.93767
  0.93936  0.94102  0.94270  0.94433  0.94600  0.94765  0.94929  0.95092  0.95254  0.95417
  0.95494  0.95495  0.95496  0.95496  0.95498  0.95499  0.95636  0.95819  0.96004  0.96188
  0.96369  0.96552  0.96734  0.96916  0.97095  0.97273  0.97452  0.97631  0.97809  0.97989
  0.98167  0.98342  0.98519  0.98695  0.98809  0.98810  0.98812  0.99000  0.99251  0.99502
  0.99752
  6.45000  0.88467  0.88468  0.88469  0.88469  0.88471  0.88472  0.88473  0.88473  0.88538
  0.88717  0.88895  0.89074  0.89254  0.89432  0.89610  0.89786  0.89965  0.90140  0.90316
  0.90492  0.90667  0.90842  0.91014  0.91186  0.91363  0.91537  0.91708  0.91883  0.92055
  0.92230  0.92401  0.92572  0.92740  0.92910  0.93081  0.93251  0.93418  0.93586  0.93753
  0.93920  0.94086  0.94253  0.94419  0.94583  0.94749  0.94912  0.95076  0.95237  0.95399
  0.95535  0.95535  0.95537  0.95538  0.95539  0.95539  0.95630  0.95815  0.96000  0.96183
  0.96365  0.96549  0.96733  0.96913  0.97095  0.97273  0.97452  0.97629  0.97809  0.97987
  0.98163  0.98339  0.98515  0.98693  0.98822  0.98823  0.98825  0.99001  0.99248  0.99498
  0.99749
  6.46250  0.88555  0.88556  0.88556  0.88557  0.88559  0.88560  0.88561  0.88561  0.88563
  0.88714  0.88893  0.89073  0.89250  0.89432  0.89610  0.89785  0.89963  0.90139  0.90316
  0.90490  0.90666  0.90841  0.91015  0.91189  0.91364  0.91536  0.91708  0.91879  0.92054
  0.92226  0.92399  0.92571  0.92740  0.92911  0.93082  0.93249  0.93419  0.93585  0.93751
  0.93918  0.94085  0.94253  0.94418  0.94583  0.94749  0.94912  0.95078  0.95241  0.95403
  0.95566  0.95575  0.95577  0.95578  0.95579  0.95579  0.95634  0.95816  0.96000  0.96185
  0.96369  0.96551  0.96733  0.96913  0.97096  0.97276  0.97453  0.97631  0.97811  0.97989
  0.98166  0.98340  0.98518  0.98694  0.98836  0.98836  0.98838  0.98998  0.99251  0.99503
  0.99751
  6.47500  0.88626  0.88642  0.88643  0.88644  0.88644  0.88645  0.88647  0.88648  0.88649
  0.88704  0.88881  0.89061  0.89240  0.89417  0.89596  0.89773  0.89951  0.90128  0.90303
  0.90479  0.90654  0.90830  0.91006  0.91181  0.91356  0.91530  0.91702  0.91875  0.92050
  0.92224  0.92397  0.92568  0.92739  0.92910  0.93079  0.93248  0.93415  0.93585  0.93752
  0.93919  0.94086  0.94252  0.94416  0.94583  0.94749  0.94912  0.95076  0.95237  0.95401
  0.95561  0.95617  0.95618  0.95618  0.95619  0.95621  0.95628  0.95815  0.96000  0.96184
  0.96367  0.96549  0.96731  0.96912  0.97092  0.97273  0.97451  0.97632  0.97809  0.97989
  0.98164  0.98340  0.98515  0.98691  0.98848  0.98849  0.98849  0.98998  0.99248  0.99501
  0.99751
  6.48750  0.88639  0.88728  0.88730  0.88731  0.88732  0.88732  0.88734  0.88735  0.88736
  0.88736  0.88901  0.89079  0.89258  0.89437  0.89613  0.89792  0.89968  0.90143  0.90319
  0.90496  0.90671  0.90846  0.91019  0.91194  0.91366  0.91541  0.91714  0.91887  0.92057
  0.92230  0.92401  0.92572  0.92743  0.92914  0.93084  0.93253  0.93423  0.93593  0.93761
  0.93928  0.94094  0.94260  0.94425  0.94591  0.94754  0.94920  0.95083  0.95248  0.95410
  0.95572  0.95657  0.95658  0.95658  0.95660  0.95661  0.95662  0.95825  0.96008  0.96191
  0.96371  0.96552  0.96734  0.96914  0.97096  0.97277  0.97453  0.97633  0.97812  0.97992
  0.98168  0.98346  0.98524  0.98699  0.98861  0.98862  0.98862  0.99005  0.99253  0.99502
  0.99752
  6.50000  0.88627  0.88800  0.88815  0.88816  0.88818  0.88819  0.88820  0.88820  0.88822
  0.88823  0.88890  0.89070  0.89248  0.89425  0.89603  0.89780  0.89957  0.90132  0.90310
  0.90484  0.90661  0.90835  0.91009  0.91185  0.91359  0.91532  0.91703  0.91877  0.92048
  0.92221  0.92392  0.92563  0.92733  0.92902  0.93071  0.93243  0.93411  0.93578  0.93744
  0.93915  0.94083  0.94249  0.94415  0.94582  0.94745  0.94910  0.95072  0.95236  0.95398
  0.95561  0.95697  0.95697  0.95698  0.95700  0.95701  0.95702  0.95818  0.96000  0.96184
  0.96365  0.96548  0.96732  0.96911  0.97095  0.97273  0.97451  0.97632  0.97809  0.97988
  0.98166  0.98343  0.98518  0.98694  0.98866  0.98873  0.98874  0.99002  0.99252  0.99502
  0.99752
  6.51250  0.88643  0.88813  0.88901  0.88902  0.88903  0.88903  0.88905  0.88906  0.88907
  0.88908  0.88908  0.89083  0.89262  0.89439  0.89615  0.89790  0.89968  0.90141  0.90317
  0.90495  0.90668  0.90845  0.91018  0.91190  0.91361  0.91536  0.91707  0.91879  0.92050
  0.92221  0.92392  0.92563  0.92730  0.92900  0.93072  0.93240  0.93410  0.93577  0.93743
  0.93911  0.94078  0.94245  0.94411  0.94578  0.94744  0.94908  0.95072  0.95236  0.95397
  0.95559  0.95719  0.95736  0.95737  0.95737  0.95739  0.95740  0.95816  0.96000  0.96185
  0.96368  0.96549  0.96733  0.96914  0.97097  0.97277  0.97457  0.97637  0.97812  0.97992
  0.98169  0.98347  0.98523  0.98698  0.98869  0.98884  0.98886  0.99005  0.99256  0.99503
  0.99749
  6.52500  0.88607  0.88780  0.88951  0.88986  0.88987  0.88987  0.88989  0.88990  0.88991
  0.88991  0.88993  0.89056  0.89235  0.89415  0.89593  0.89772  0.89948  0.90122  0.90297
  0.90472  0.90646  0.90821  0.90995  0.91167  0.91343  0.91515  0.91689  0.91862  0.92037
  0.92210  0.92382  0.92550  0.92721  0.92893  0.93063  0.93231  0.93398  0.93569  0.93735
  0.93902  0.94069  0.94236  0.94403  0.94568  0.94734  0.94899  0.95061  0.95223  0.95386
  0.95549  0.95710  0.95776  0.95776  0.95777  0.95779  0.95780  0.95807  0.95991  0.96174
  0.96359  0.96540  0.96725  0.96907  0.97088  0.97268  0.97445  0.97629  0.97806  0.97986
  0.98164  0.98342  0.98519  0.98694  0.98865  0.98897  0.98897  0.99002  0.99252  0.99503
  0.99753
  6.53750  0.88616  0.88789  0.88961  0.89070  0.89072  0.89073  0.89074  0.89074  0.89075
  0.89077  0.89078  0.89079  0.89250  0.89430  0.89606  0.89785  0.89961  0.90136  0.90314
  0.90490  0.90663  0.90838  0.91012  0.91186  0.91360  0.91533  0.91706  0.91877  0.92050
  0.92221  0.92392  0.92563  0.92730  0.92901  0.93071  0.93240  0.93409  0.93576  0.93742
  0.93910  0.94077  0.94241  0.94407  0.94570  0.94737  0.94901  0.95065  0.95228  0.95394
  0.95556  0.95717  0.95814  0.95815  0.95816  0.95816  0.95818  0.95819  0.95998  0.96180
  0.96363  0.96547  0.96729  0.96912  0.97093  0.97276  0.97455  0.97633  0.97813  0.97991
  0.98166  0.98343  0.98520  0.98695  0.98866  0.98909  0.98910  0.99003  0.99255  0.99503
  0.99752
  6.55000  0.88625  0.88798  0.88971  0.89140  0.89154  0.89156  0.89157  0.89158  0.89158
  0.89160  0.89161  0.89162  0.89267  0.89445  0.89619  0.89796  0.89974  0.90149  0.90325
  0.90500  0.90676  0.90851  0.91026  0.91199  0.91370  0.91543  0.91715  0.91887  0.92059
  0.92229  0.92399  0.92570  0.92739  0.92909  0.93077  0.93244  0.93411  0.93581  0.93745
  0.93911  0.94078  0.94245  0.94410  0.94574  0.94740  0.94903  0.95066  0.95228  0.95390
  0.95549  0.95711  0.95853  0.95854  0.95855  0.95855  0.95856  0.95858  0.95995  0.96179
  0.96360  0.96543  0.96724  0.96904  0.97088  0.97269  0.97448  0.97629  0.97807  0.97986
  0.98160  0.98339  0.98514  0.98690  0.98862  0.98921  0.98922  0.98998  0.99248  0.99502
  0.99752
  6.56250  0.88587  0.88758  0.88930  0.89104  0.89237  0.89239  0.89240  0.89241  0.89241
  0.89243  0.89244  0.89245  0.89246  0.89412  0.89592  0.89768  0.89946  0.90122  0.90295
  0.90470  0.90644  0.90819  0.90992  0.91164  0.91337  0.91510  0.91682  0.91855  0.92027
  0.92199  0.92371  0.92542  0.92712  0.92882  0.93053  0.93222  0.93392  0.93560  0.93726
  0.93893  0.94060  0.94227  0.94393  0.94559  0.94725  0.94892  0.95057  0.95219  0.95382
  0.95546  0.95706  0.95868  0.95891  0.95891  0.95893  0.95894  0.95895  0.95991  0.96176
  0.96359  0.96542  0.96724  0.96903  0.97084  0.97264  0.97443  0.97622  0.97798  0.97974
  0.98151  0.98330  0.98507  0.98684  0.98858  0.98932  0.98932  0.98997  0.99248  0.99501
  0.99749
  6.57500  0.88594  0.88767  0.88942  0.89114  0.89285  0.89320  0.89322  0.89323  0.89324
  0.89325  0.89325  0.89327  0.89328  0.89420  0.89596  0.89772  0.89948  0.90124  0.90302
  0.90478  0.90654  0.90828  0.91001  0.91177  0.91348  0.91521  0.91693  0.91864  0.92035
  0.92207  0.92378  0.92550  0.92717  0.92889  0.93059  0.93227  0.93397  0.93567  0.93734
  0.93901  0.94068  0.94232  0.94398  0.94564  0.94728  0.94894  0.95057  0.95219  0.95381
  0.95544  0.95705  0.95864  0.95929  0.95930  0.95930  0.95932  0.95933  0.95991  0.96175
  0.96356  0.96540  0.96724  0.96905  0.97088  0.97269  0.97445  0.97627  0.97806  0.97987
  0.98163  0.98340  0.98516  0.98691  0.98864  0.98944  0.98945  0.98998  0.99250  0.99497
  0.99748
  6.58750  0.88596  0.88767  0.88938  0.89109  0.89281  0.89404  0.89404  0.89406  0.89407
  0.89408  0.89408  0.89410  0.89411  0.89417  0.89595  0.89772  0.89948  0.90126  0.90301
  0.90477  0.90650  0.90826  0.91000  0.91173  0.91350  0.91523  0.91694  0.91866  0.92039
  0.92210  0.92380  0.92551  0.92720  0.92892  0.93062  0.93231  0.93400  0.93569  0.93736
  0.93906  0.94072  0.94238  0.94403  0.94569  0.94736  0.94899  0.95064  0.95226  0.95389
  0.95552  0.95711  0.95872  0.95967  0.95968  0.95969  0.95970  0.95970  0.96000  0.96184
  0.96365  0.96549  0.96732  0.96912  0.97093  0.97273  0.97451  0.97629  0.97804  0.97984
  0.98163  0.98339  0.98515  0.98691  0.98862  0.98954  0.98956  0.99002  0.99253  0.99503
  0.99753
  6.60000  0.88581  0.88753  0.88925  0.89096  0.89267  0.89438  0.89485  0.89486  0.89487
  0.89487  0.89489  0.89490  0.89491  0.89491  0.89587  0.89764  0.89942  0.90115  0.90290
  0.90466  0.90640  0.90813  0.90988  0.91164  0.91338  0.91510  0.91682  0.91857  0.92028
  0.92198  0.92369  0.92538  0.92709  0.92880  0.93050  0.93218  0.93388  0.93556  0.93722
  0.93892  0.94058  0.94225  0.94389  0.94554  0.94718  0.94881  0.95047  0.95210  0.95372
  0.95537  0.95701  0.95862  0.96004  0.96005  0.96005  0.96007  0.96008  0.96009  0.96176
  0.96360  0.96544  0.96728  0.96909  0.97093  0.97272  0.97451  0.97629  0.97804  0.97980
  0.98160  0.98339  0.98515  0.98691  0.98864  0.98967  0.98967  0.99002  0.99252  0.99499
  0.99752
  6.61250  0.88583  0.88757  0.88929  0.89100  0.89270  0.89443  0.89566  0.89568  0.89569
  0.89570  0.89570  0.89571  0.89573  0.89574  0.89601  0.89779  0.89956  0.90130  0.90304
  0.90475  0.90652  0.90824  0.90997  0.91171  0.91344  0.91518  0.91690  0.91862  0.92036
  0.92206  0.92379  0.92550  0.92717  0.92888  0.93056  0.93224  0.93391  0.93560  0.93723
  0.93892  0.94058  0.94226  0.94389  0.94555  0.94719  0.94884  0.95050  0.95211  0.95376
  0.95537  0.95698  0.95860  0.96022  0.96040  0.96042  0.96043  0.96044  0.96044  0.96175
  0.96356  0.96540  0.96724  0.96907  0.97088  0.97267  0.97445  0.97627  0.97803  0.97980
  0.98158  0.98334  0.98511  0.98687  0.98860  0.98978  0.98979  0.98997  0.99248  0.99499
  0.99751
  6.62500  0.88574  0.88745  0.88917  0.89091  0.89261  0.89432  0.89604  0.89647  0.89648
  0.89649  0.89649  0.89650  0.89652  0.89653  0.89654  0.89776  0.89952  0.90128  0.90303
  0.90479  0.90652  0.90828  0.91004  0.91177  0.91350  0.91522  0.91694  0.91866  0.92039
  0.92212  0.92382  0.92551  0.92720  0.92889  0.93060  0.93230  0.93398  0.93564  0.93731
  0.93900  0.94067  0.94232  0.94398  0.94561  0.94727  0.94892  0.95057  0.95219  0.95380
  0.95539  0.95702  0.95863  0.96022  0.96077  0.96078  0.96079  0.96079  0.96080  0.96180
  0.96360  0.96545  0.96727  0.96909  0.97089  0.97269  0.97447  0.97627  0.97804  0.97983
  0.98160  0.98336  0.98513  0.98689  0.98860  0.98989  0.98989  0.98998  0.99248  0.99499
  0.99752
  6.63750  0.88583  0.88756  0.88928  0.89101  0.89271  0.89442  0.89612  0.89727  0.89728
  0.89728  0.89729  0.89731  0.89732  0.89733  0.89733  0.89780  0.89957  0.90134  0.90308
  0.90483  0.90657  0.90830  0.91005  0.91177  0.91351  0.91523  0.91695  0.91870  0.92041
  0.92213  0.92386  0.92555  0.92724  0.92892  0.93063  0.93230  0.93401  0.93569  0.93733
  0.93901  0.94065  0.94232  0.94397  0.94561  0.94725  0.94889  0.95053  0.95218  0.95381
  0.95543  0.95705  0.95864  0.96026  0.96113  0.96114  0.96114  0.96115  0.96117  0.96183
  0.96365  0.96548  0.96732  0.96911  0.97092  0.97273  0.97451  0.97629  0.97806  0.97984
  0.98160  0.98340  0.98515  0.98691  0.98862  0.99000  0.99001  0.99002  0.99251  0.99501
  0.99749
  6.65000  0.88560  0.88732  0.88907  0.89079  0.89250  0.89421  0.89593  0.89762  0.89807
  0.89807  0.89808  0.89810  0.89811  0.89812  0.89812  0.89814  0.89948  0.90124  0.90303
  0.90478  0.90652  0.90826  0.91000  0.91172  0.91343  0.91519  0.91690  0.91861  0.92035
  0.92206  0.92378  0.92548  0.92715  0.92884  0.93054  0.93221  0.93389  0.93560  0.93725
  0.93894  0.94061  0.94226  0.94389  0.94556  0.94719  0.94885  0.95050  0.95210  0.95373
  0.95535  0.95697  0.95855  0.96018  0.96149  0.96149  0.96150  0.96152  0.96153  0.96176
  0.96360  0.96544  0.96725  0.96907  0.97087  0.97268  0.97449  0.97628  0.97806  0.97984
  0.98160  0.98336  0.98513  0.98689  0.98862  0.99011  0.99011  0.99013  0.99253  0.99503
  0.99751
  6.66250  0.88577  0.88750  0.88923  0.89092  0.89262  0.89433  0.89603  0.89773  0.89886
  0.89886  0.89887  0.89889  0.89890  0.89891  0.89891  0.89893  0.89957  0.90130  0.90306
  0.90479  0.90654  0.90829  0.91001  0.91176  0.91348  0.91521  0.91691  0.91866  0.92037
  0.92208  0.92379  0.92551  0.92720  0.92888  0.93058  0.93227  0.93397  0.93564  0.93731
  0.93898  0.94065  0.94231  0.94394  0.94560  0.94723  0.94886  0.95051  0.95213  0.95375
  0.95539  0.95701  0.95862  0.96020  0.96180  0.96185  0.96185  0.96187  0.96188  0.96189
  0.96358  0.96543  0.96723  0.96902  0.97084  0.97267  0.97444  0.97624  0.97802  0.97980
  0.98156  0.98335  0.98511  0.98687  0.98860  0.99020  0.99022  0.99023  0.99253  0.99503
  0.99751
  6.67500  0.88552  0.88723  0.88897  0.89066  0.89237  0.89404  0.89575  0.89746  0.89915
  0.89964  0.89965  0.89965  0.89966  0.89968  0.89969  0.89970  0.89970  0.90110  0.90288
  0.90462  0.90639  0.90812  0.90987  0.91159  0.91333  0.91504  0.91677  0.91848  0.92020
  0.92193  0.92364  0.92533  0.92702  0.92871  0.93042  0.93211  0.93379  0.93549  0.93714
  0.93880  0.94046  0.94214  0.94381  0.94546  0.94710  0.94873  0.95039  0.95201  0.95364
  0.95525  0.95687  0.95847  0.96008  0.96169  0.96220  0.96220  0.96222  0.96223  0.96224
  0.96355  0.96538  0.96720  0.96902  0.97083  0.97264  0.97444  0.97623  0.97800  0.97980
  0.98156  0.98335  0.98510  0.98686  0.98858  0.99031  0.99032  0.99033  0.99250  0.99501
  0.99752
  6.68750  0.88550  0.88722  0.88894  0.89066  0.89237  0.89410  0.89582  0.89751  0.89921
  0.90042  0.90043  0.90044  0.90044  0.90045  0.90047  0.90048  0.90049  0.90117  0.90290
  0.90465  0.90637  0.90813  0.90987  0.91162  0.91334  0.91508  0.91680  0.91853  0.92024
  0.92195  0.92366  0.92536  0.92704  0.92874  0.93042  0.93211  0.93380  0.93549  0.93714
  0.93880  0.94047  0.94214  0.94380  0.94545  0.94710  0.94875  0.95039  0.95201  0.95363
  0.95526  0.95688  0.95847  0.96009  0.96169  0.96255  0.96255  0.96257  0.96258  0.96259
  0.96356  0.96536  0.96722  0.96904  0.97085  0.97264  0.97443  0.97624  0.97803  0.97980
  0.98156  0.98335  0.98511  0.98689  0.98857  0.99033  0.99042  0.99042  0.99253  0.99502
  0.99749
  6.70000  0.88559  0.88731  0.88903  0.89074  0.89245  0.89415  0.89587  0.89755  0.89926
  0.90093  0.90119  0.90121  0.90122  0.90123  0.90123  0.90124  0.90126  0.90127  0.90303
  0.90478  0.90650  0.90825  0.90997  0.91171  0.91344  0.91518  0.91689  0.91861  0.92032
  0.92203  0.92377  0.92546  0.92715  0.92884  0.93054  0.93222  0.93392  0.93560  0.93727
  0.93892  0.94059  0.94226  0.94389  0.94554  0.94718  0.94881  0.95047  0.95208  0.95369
  0.95533  0.95693  0.95853  0.96013  0.96174  0.96290  0.96290  0.96292  0.96293  0.96294
  0.96358  0.96539  0.96720  0.96902  0.97082  0.97260  0.97436  0.97618  0.97795  0.97974
  0.98151  0.98330  0.98506  0.98684  0.98856  0.99029  0.99053  0.99054  0.99255  0.99502
  0.99749
  6.71250  0.88537  0.88709  0.88881  0.89050  0.89222  0.89395  0.89566  0.89737  0.89906
  0.90075  0.90197  0.90198  0.90198  0.90200  0.90201  0.90202  0.90202  0.90203  0.90290
  0.90462  0.90637  0.90810  0.90984  0.91159  0.91331  0.91506  0.91677  0.91849  0.92024
  0.92195  0.92366  0.92536  0.92704  0.92871  0.93040  0.93209  0.93380  0.93549  0.93714
  0.93881  0.94047  0.94213  0.94377  0.94539  0.94705  0.94872  0.95035  0.95200  0.95363
  0.95526  0.95687  0.95849  0.96012  0.96171  0.96324  0.96325  0.96325  0.96327  0.96328
  0.96360  0.96544  0.96724  0.96905  0.97088  0.97268  0.97445  0.97628  0.97804  0.97980
  0.98156  0.98334  0.98511  0.98689  0.98860  0.99033  0.99063  0.99064  0.99253  0.99502
  0.99751
  6.72500  0.88535  0.88706  0.88877  0.89048  0.89219  0.89390  0.89560  0.89728  0.89899
  0.90066  0.90233  0.90273  0.90273  0.90275  0.90276  0.90277  0.90277  0.90279  0.90284
  0.90457  0.90632  0.90807  0.90982  0.91157  0.91330  0.91501  0.91673  0.91847  0.92019
  0.92189  0.92361  0.92533  0.92700  0.92871  0.93041  0.93212  0.93382  0.93547  0.93714
  0.93883  0.94049  0.94214  0.94377  0.94541  0.94705  0.94871  0.95035  0.95197  0.95363
  0.95524  0.95684  0.95845  0.96005  0.96167  0.96324  0.96358  0.96359  0.96360  0.96360
  0.96362  0.96535  0.96716  0.96898  0.97078  0.97260  0.97436  0.97615  0.97793  0.97973
  0.98151  0.98326  0.98502  0.98680  0.98851  0.99024  0.99073  0.99073  0.99246  0.99498
  0.99748
  6.73750  0.88517  0.88690  0.88860  0.89030  0.89202  0.89373  0.89544  0.89715  0.89886
  0.90053  0.90220  0.90349  0.90350  0.90351  0.90352  0.90352  0.90354  0.90355  0.90356
  0.90453  0.90630  0.90804  0.90977  0.91150  0.91326  0.91501  0.91673  0.91847  0.92019
  0.92191  0.92362  0.92531  0.92699  0.92869  0.93040  0.93208  0.93378  0.93546  0.93712
  0.93879  0.94045  0.94210  0.94375  0.94539  0.94704  0.94868  0.95034  0.95196  0.95359
  0.95521  0.95683  0.95843  0.96005  0.96163  0.96324  0.96391  0.96393  0.96394  0.96395
  0.96395  0.96540  0.96723  0.96904  0.97085  0.97267  0.97444  0.97627  0.97804  0.97983
  0.98156  0.98334  0.98509  0.98684  0.98853  0.99028  0.99082  0.99084  0.99248  0.99498
  0.99751
  6.75000  0.88508  0.88679  0.88851  0.89022  0.89193  0.89364  0.89535  0.89705  0.89873
  0.90043  0.90211  0.90377  0.90424  0.90425  0.90426  0.90426  0.90428  0.90429  0.90430
  0.90440  0.90615  0.90790  0.90964  0.91137  0.91311  0.91480  0.91651  0.91822  0.91995
  0.92164  0.92336  0.92507  0.92676  0.92847  0.93016  0.93187  0.93356  0.93525  0.93692
  0.93859  0.94029  0.94195  0.94362  0.94526  0.94690  0.94855  0.95021  0.95183  0.95346
  0.95509  0.95671  0.95832  0.95994  0.96153  0.96314  0.96426  0.96426  0.96428  0.96429
  0.96430  0.96532  0.96715  0.96896  0.97078  0.97259  0.97434  0.97618  0.97795  0.97975
  0.98151  0.98330  0.98506  0.98684  0.98855  0.99027  0.99093  0.99094  0.99252  0.99499
  0.99749
  6.76250  0.88541  0.88712  0.88884  0.89055  0.89224  0.89394  0.89565  0.89736  0.89904
  0.90070  0.90236  0.90403  0.90499  0.90500  0.90501  0.90501  0.90503  0.90504  0.90505
  0.90505  0.90642  0.90817  0.90992  0.91164  0.91337  0.91506  0.91679  0.91848  0.92022
  0.92193  0.92365  0.92536  0.92706  0.92876  0.93047  0.93217  0.93384  0.93553  0.93718
  0.93885  0.94052  0.94219  0.94383  0.94547  0.94713  0.94877  0.95042  0.95205  0.95368
  0.95531  0.95692  0.95851  0.96011  0.96169  0.96327  0.96459  0.96460  0.96461  0.96461
  0.96463  0.96545  0.96724  0.96904  0.97088  0.97268  0.97444  0.97624  0.97800  0.97976
  0.98155  0.98334  0.98510  0.98686  0.98858  0.99029  0.99103  0.99103  0.99248  0.99498
  0.99751
  6.77500  0.88530  0.88702  0.88873  0.89044  0.89215  0.89385  0.89557  0.89727  0.89898
  0.90066  0.90235  0.90402  0.90567  0.90573  0.90574  0.90575  0.90575  0.90576  0.90578
  0.90579  0.90641  0.90817  0.90992  0.91164  0.91339  0.91510  0.91682  0.91856  0.92024
  0.92195  0.92366  0.92536  0.92704  0.92875  0.93044  0.93213  0.93380  0.93547  0.93714
  0.93880  0.94051  0.94217  0.94381  0.94546  0.94709  0.94875  0.95039  0.95201  0.95363
  0.95525  0.95688  0.95849  0.96009  0.96167  0.96327  0.96485  0.96492  0.96492  0.96494
  0.96495  0.96545  0.96728  0.96908  0.97089  0.97269  0.97449  0.97627  0.97804  0.97983
  0.98160  0.98338  0.98513  0.98689  0.98857  0.99029  0.99112  0.99114  0.99248  0.99499
  0.99751
  6.78750  0.88522  0.88693  0.88867  0.89039  0.89210  0.89380  0.89548  0.89717  0.89886
  0.90055  0.90223  0.90391  0.90558  0.90646  0.90648  0.90649  0.90650  0.90650  0.90652
  0.90653  0.90654  0.90815  0.90988  0.91162  0.91335  0.91509  0.91680  0.91853  0.92026
  0.92198  0.92366  0.92535  0.92704  0.92874  0.93042  0.93211  0.93379  0.93546  0.93711
  0.93880  0.94047  0.94213  0.94380  0.94541  0.94703  0.94868  0.95030  0.95193  0.95357
  0.95518  0.95680  0.95842  0.96001  0.96161  0.96320  0.96479  0.96523  0.96525  0.96526
  0.96527  0.96544  0.96727  0.96909  0.97089  0.97271  0.97447  0.97627  0.97804  0.97983
  0.98158  0.98336  0.98514  0.98690  0.98858  0.99031  0.99121  0.99123  0.99253  0.99502
  0.99749
  6.80000  0.88521  0.88695  0.88866  0.89037  0.89206  0.89380  0.89551  0.89719  0.89889
  0.90057  0.90224  0.90391  0.90560  0.90720  0.90720  0.90721  0.90723  0.90724  0.90725
  0.90725  0.90727  0.90817  0.90992  0.91166  0.91339  0.91513  0.91682  0.91857  0.92027
  0.92199  0.92369  0.92541  0.92708  0.92878  0.93047  0.93218  0.93384  0.93553  0.93718
  0.93885  0.94052  0.94218  0.94383  0.94545  0.94710  0.94873  0.95037  0.95199  0.95362
  0.95524  0.95684  0.95845  0.96005  0.96163  0.96321  0.96477  0.96557  0.96558  0.96558
  0.96560  0.96561  0.96720  0.96902  0.97082  0.97262  0.97443  0.97624  0.97802  0.97983
  0.98160  0.98338  0.98511  0.98690  0.98861  0.99033  0.99132  0.99133  0.99257  0.99505
  0.99752
  6.81250  0.88530  0.88701  0.88872  0.89044  0.89215  0.89382  0.89553  0.89722  0.89891
  0.90060  0.90225  0.90393  0.90560  0.90725  0.90793  0.90794  0.90795  0.90795  0.90797
  0.90798  0.90799  0.90821  0.90996  0.91168  0.91344  0.91515  0.91685  0.91857  0.92028
  0.92199  0.92366  0.92538  0.92708  0.92875  0.93044  0.93212  0.93380  0.93547  0.93714
  0.93881  0.94047  0.94213  0.94379  0.94542  0.94705  0.94871  0.95035  0.95197  0.95359
  0.95521  0.95683  0.95842  0.96005  0.96163  0.96320  0.96479  0.96588  0.96589  0.96591
  0.96592  0.96593  0.96725  0.96904  0.97084  0.97265  0.97444  0.97623  0.97800  0.97980
  0.98159  0.98335  0.98511  0.98687  0.98855  0.99028  0.99141  0.99142  0.99252  0.99503
  0.99752
  6.82500  0.88502  0.88673  0.88845  0.89015  0.89184  0.89358  0.89526  0.89698  0.89865
  0.90035  0.90202  0.90369  0.90535  0.90701  0.90865  0.90865  0.90867  0.90868  0.90869
  0.90869  0.90870  0.90872  0.90973  0.91145  0.91319  0.91491  0.91662  0.91834  0.92006
  0.92177  0.92348  0.92516  0.92684  0.92853  0.93022  0.93191  0.93358  0.93528  0.93695
  0.93863  0.94029  0.94196  0.94362  0.94525  0.94690  0.94853  0.95017  0.95180  0.95342
  0.95504  0.95666  0.95828  0.95989  0.96147  0.96307  0.96464  0.96621  0.96622  0.96623
  0.96624  0.96624  0.96709  0.96891  0.97071  0.97253  0.97433  0.97614  0.97791  0.97970
  0.98147  0.98326  0.98502  0.98678  0.98851  0.99024  0.99150  0.99151  0.99253  0.99502
  0.99752
  6.83750  0.88506  0.88677  0.88846  0.89017  0.89188  0.89359  0.89530  0.89698  0.89867
  0.90036  0.90202  0.90369  0.90536  0.90703  0.90868  0.90936  0.90938  0.90939  0.90940
  0.90940  0.90942  0.90943  0.90979  0.91153  0.91325  0.91500  0.91672  0.91844  0.92015
  0.92189  0.92358  0.92529  0.92696  0.92867  0.93036  0.93204  0.93372  0.93541  0.93705
  0.93872  0.94039  0.94208  0.94372  0.94535  0.94701  0.94864  0.95028  0.95191  0.95353
  0.95516  0.95675  0.95838  0.95999  0.96159  0.96317  0.96474  0.96632  0.96652  0.96653
  0.96654  0.96654  0.96727  0.96904  0.97084  0.97264  0.97440  0.97620  0.97796  0.97974
  0.98151  0.98329  0.98502  0.98680  0.98852  0.99025  0.99160  0.99160  0.99253  0.99505
  0.99753
  6.85000  0.88498  0.88669  0.88840  0.89012  0.89183  0.89355  0.89526  0.89696  0.89864
  0.90033  0.90198  0.90367  0.90531  0.90698  0.90863  0.91008  0.91009  0.91010  0.91010
  0.91012  0.91013  0.91014  0.91014  0.91155  0.91328  0.91501  0.91668  0.91839  0.92009
  0.92182  0.92353  0.92522  0.92690  0.92860  0.93029  0.93199  0.93367  0.93537  0.93703
  0.93868  0.94036  0.94201  0.94368  0.94532  0.94697  0.94861  0.95025  0.95188  0.95349
  0.95511  0.95674  0.95834  0.95996  0.96157  0.96315  0.96473  0.96628  0.96683  0.96684
  0.96685  0.96685  0.96722  0.96904  0.97087  0.97269  0.97445  0.97625  0.97802  0.97980
  0.98156  0.98331  0.98506  0.98682  0.98853  0.99028  0.99169  0.99169  0.99252  0.99502
  0.99749
  6.86250  0.88510  0.88679  0.88851  0.89022  0.89192  0.89362  0.89531  0.89700  0.89869
  0.90039  0.90207  0.90373  0.90538  0.90707  0.90873  0.91040  0.91078  0.91079  0.91080
  0.91080  0.91082  0.91083  0.91084  0.91159  0.91333  0.91508  0.91677  0.91851  0.92023
  0.92194  0.92365  0.92537  0.92706  0.92874  0.93042  0.93211  0.93378  0.93543  0.93709
  0.93876  0.94043  0.94209  0.94374  0.94538  0.94701  0.94866  0.95030  0.95195  0.95358
  0.95520  0.95680  0.95841  0.96001  0.96161  0.96316  0.96475  0.96633  0.96714  0.96715
  0.96716  0.96716  0.96724  0.96904  0.97084  0.97265  0.97444  0.97625  0.97803  0.97980
  0.98156  0.98334  0.98510  0.98686  0.98856  0.99029  0.99178  0.99178  0.99252  0.99503
  0.99752
  6.87500  0.88495  0.88666  0.88837  0.89008  0.89180  0.89347  0.89516  0.89687  0.89855
  0.90023  0.90192  0.90360  0.90526  0.90693  0.90860  0.91025  0.91149  0.91150  0.91150
  0.91151  0.91153  0.91154  0.91155  0.91155  0.91326  0.91499  0.91669  0.91842  0.92014
  0.92186  0.92355  0.92527  0.92695  0.92864  0.93034  0.93204  0.93371  0.93538  0.93705
  0.93870  0.94038  0.94207  0.94370  0.94534  0.94697  0.94862  0.95026  0.95188  0.95351
  0.95513  0.95675  0.95837  0.95995  0.96156  0.96314  0.96472  0.96628  0.96745  0.96746
  0.96746  0.96747  0.96749  0.96900  0.97082  0.97263  0.97440  0.97619  0.97796  0.97975
  0.98149  0.98326  0.98502  0.98680  0.98853  0.99025  0.99187  0.99187  0.99252  0.99503
  0.99749
  6.88750  0.88485  0.88656  0.88827  0.88998  0.89167  0.89337  0.89508  0.89679  0.89847
  0.90014  0.90183  0.90351  0.90518  0.90683  0.90848  0.91014  0.91177  0.91217  0.91219
  0.91220  0.91221  0.91221  0.91223  0.91224  0.91316  0.91488  0.91659  0.91831  0.92004
  0.92176  0.92347  0.92515  0.92684  0.92853  0.93023  0.93191  0.93360  0.93528  0.93694
  0.93862  0.94029  0.94194  0.94359  0.94521  0.94684  0.94846  0.95013  0.95174  0.95336
  0.95498  0.95660  0.95820  0.95982  0.96141  0.96299  0.96457  0.96615  0.96771  0.96775
  0.96776  0.96777  0.96777  0.96895  0.97076  0.97258  0.97435  0.97615  0.97793  0.97974
  0.98150  0.98327  0.98504  0.98680  0.98849  0.99024  0.99195  0.99196  0.99252  0.99501
  0.99749
  6.90000  0.88498  0.88669  0.88841  0.89013  0.89184  0.89354  0.89521  0.89691  0.89859
  0.90027  0.90196  0.90360  0.90526  0.90693  0.90860  0.91023  0.91189  0.91287  0.91289
  0.91290  0.91291  0.91291  0.91293  0.91294  0.91333  0.91505  0.91675  0.91844  0.92015
  0.92188  0.92357  0.92529  0.92696  0.92867  0.93037  0.93207  0.93375  0.93541  0.93705
  0.93872  0.94038  0.94203  0.94370  0.94533  0.94697  0.94861  0.95026  0.95189  0.95351
  0.95511  0.95671  0.95832  0.95994  0.96153  0.96310  0.96468  0.96626  0.96781  0.96804
  0.96806  0.96807  0.96808  0.96903  0.97084  0.97263  0.97440  0.97622  0.97802  0.97979
  0.98155  0.98333  0.98510  0.98686  0.98857  0.99031  0.99200  0.99204  0.99256  0.99503
  0.99752
  6.91250  0.88494  0.88666  0.88837  0.89008  0.89176  0.89347  0.89518  0.89685  0.89854
  0.90022  0.90189  0.90355  0.90519  0.90687  0.90848  0.91014  0.91180  0.91343  0.91356
  0.91357  0.91357  0.91359  0.91360  0.91361  0.91361  0.91497  0.91668  0.91839  0.92011
  0.92181  0.92349  0.92520  0.92686  0.92856  0.93024  0.93192  0.93360  0.93529  0.93692
  0.93859  0.94028  0.94195  0.94359  0.94523  0.94687  0.94850  0.95016  0.95179  0.95340
  0.95500  0.95660  0.95820  0.95978  0.96137  0.96297  0.96456  0.96613  0.96771  0.96834
  0.96836  0.96837  0.96838  0.96894  0.97076  0.97258  0.97435  0.97615  0.97791  0.97970
  0.98147  0.98326  0.98501  0.98677  0.98845  0.99022  0.99195  0.99213  0.99250  0.99502
  0.99751
  6.92500  0.88472  0.88643  0.88815  0.88984  0.89154  0.89325  0.89492  0.89662  0.89830
  0.89998  0.90163  0.90332  0.90496  0.90663  0.90829  0.90993  0.91159  0.91322  0.91425
  0.91426  0.91427  0.91427  0.91429  0.91430  0.91431  0.91479  0.91651  0.91822  0.91991
  0.92160  0.92333  0.92502  0.92669  0.92838  0.93009  0.93177  0.93345  0.93515  0.93681
  0.93848  0.94015  0.94182  0.94346  0.94508  0.94675  0.94839  0.95004  0.95167  0.95332
  0.95494  0.95654  0.95816  0.95977  0.96137  0.96299  0.96457  0.96615  0.96772  0.96865
  0.96865  0.96867  0.96868  0.96896  0.97076  0.97256  0.97435  0.97616  0.97794  0.97973
  0.98150  0.98326  0.98500  0.98676  0.98849  0.99023  0.99193  0.99222  0.99244  0.99498
  0.99749
  6.93750  0.88477  0.88644  0.88816  0.88986  0.89157  0.89325  0.89494  0.89663  0.89833
  0.90000  0.90167  0.90334  0.90501  0.90668  0.90834  0.90999  0.91162  0.91326  0.91489
  0.91492  0.91493  0.91493  0.91495  0.91496  0.91497  0.91497  0.91662  0.91831  0.92005
  0.92175  0.92344  0.92515  0.92682  0.92852  0.93023  0.93191  0.93358  0.93525  0.93692
  0.93857  0.94024  0.94190  0.94355  0.94519  0.94683  0.94846  0.95012  0.95175  0.95337
  0.95499  0.95662  0.95820  0.95981  0.96144  0.96302  0.96460  0.96617  0.96773  0.96894
  0.96895  0.96896  0.96896  0.96898  0.97082  0.97262  0.97440  0.97620  0.97796  0.97975
  0.98151  0.98329  0.98505  0.98680  0.98851  0.99025  0.99198  0.99230  0.99252  0.99503
  0.99752
  6.95000  0.88473  0.88643  0.88815  0.88987  0.89158  0.89328  0.89496  0.89663  0.89833
  0.90000  0.90167  0.90332  0.90500  0.90667  0.90830  0.90997  0.91162  0.91326  0.91491
  0.91559  0.91561  0.91562  0.91563  0.91563  0.91565  0.91566  0.91660  0.91834  0.92006
  0.92176  0.92344  0.92515  0.92682  0.92851  0.93020  0.93189  0.93358  0.93527  0.93692
  0.93858  0.94025  0.94190  0.94354  0.94516  0.94683  0.94849  0.95013  0.95175  0.95338
  0.95500  0.95661  0.95821  0.95981  0.96143  0.96303  0.96460  0.96618  0.96776  0.96922
  0.96924  0.96925  0.96926  0.96926  0.97079  0.97263  0.97440  0.97623  0.97800  0.97978
  0.98155  0.98331  0.98506  0.98681  0.98852  0.99027  0.99199  0.99238  0.99252  0.99503
  0.99753
  6.96250  0.88465  0.88635  0.88805  0.88974  0.89145  0.89316  0.89483  0.89654  0.89823
  0.89992  0.90159  0.90326  0.90492  0.90658  0.90825  0.90990  0.91153  0.91319  0.91484
  0.91625  0.91627  0.91628  0.91629  0.91629  0.91631  0.91632  0.91657  0.91829  0.91998
  0.92171  0.92343  0.92514  0.92680  0.92847  0.93016  0.93182  0.93350  0.93518  0.93683
  0.93852  0.94019  0.94186  0.94352  0.94515  0.94679  0.94845  0.95008  0.95171  0.95333
  0.95496  0.95657  0.95819  0.95978  0.96136  0.96299  0.96457  0.96618  0.96773  0.96929
  0.96952  0.96953  0.96953  0.96955  0.97079  0.97260  0.97440  0.97619  0.97796  0.97975
  0.98154  0.98330  0.98505  0.98681  0.98851  0.99023  0.99196  0.99247  0.99251  0.99503
  0.99752
  6.97500  0.88458  0.88630  0.88800  0.88969  0.89140  0.89311  0.89481  0.89649  0.89816
  0.89986  0.90153  0.90320  0.90488  0.90653  0.90817  0.90984  0.91149  0.91313  0.91479
  0.91640  0.91693  0.91694  0.91695  0.91695  0.91697  0.91698  0.91699  0.91822  0.91996
  0.92165  0.92336  0.92507  0.92676  0.92845  0.93014  0.93181  0.93350  0.93519  0.93683
  0.93850  0.94016  0.94183  0.94348  0.94511  0.94677  0.94839  0.95000  0.95162  0.95323
  0.95483  0.95645  0.95806  0.95967  0.96127  0.96288  0.96444  0.96602  0.96762  0.96917
  0.96981  0.96982  0.96983  0.96983  0.97067  0.97250  0.97427  0.97607  0.97783  0.97964
  0.98141  0.98318  0.98496  0.98674  0.98845  0.99018  0.99191  0.99255  0.99256  0.99496
  0.99749
  6.98750  0.88463  0.88635  0.88807  0.88978  0.89148  0.89316  0.89487  0.89654  0.89824
  0.89992  0.90159  0.90328  0.90492  0.90659  0.90826  0.90991  0.91155  0.91319  0.91483
  0.91645  0.91759  0.91760  0.91760  0.91761  0.91763  0.91764  0.91765  0.91829  0.92001
  0.92171  0.92342  0.92511  0.92680  0.92851  0.93020  0.93187  0.93354  0.93524  0.93688
  0.93854  0.94023  0.94188  0.94353  0.94516  0.94683  0.94846  0.95009  0.95174  0.95335
  0.95496  0.95658  0.95816  0.95978  0.96136  0.96297  0.96452  0.96611  0.96768  0.96925
  0.97009  0.97010  0.97010  0.97012  0.97079  0.97260  0.97436  0.97616  0.97795  0.97975
  0.98153  0.98327  0.98502  0.98680  0.98851  0.99022  0.99194  0.99262  0.99264  0.99499
  0.99749
  7.00000  0.88451  0.88622  0.88793  0.88963  0.89132  0.89303  0.89474  0.89644  0.89812
  0.89978  0.90145  0.90314  0.90481  0.90646  0.90812  0.90978  0.91142  0.91307  0.91471
  0.91633  0.91796  0.91824  0.91825  0.91826  0.91826  0.91827  0.91829  0.91830  0.91996
  0.92165  0.92339  0.92509  0.92678  0.92847  0.93015  0.93182  0.93352  0.93520  0.93685
  0.93852  0.94016  0.94183  0.94350  0.94515  0.94679  0.94846  0.95009  0.95171  0.95333
  0.95495  0.95657  0.95816  0.95976  0.96137  0.96297  0.96457  0.96615  0.96773  0.96930
  0.97036  0.97038  0.97039  0.97040  0.97084  0.97267  0.97444  0.97624  0.97800  0.97978
  0.98155  0.98331  0.98506  0.98682  0.98853  0.99027  0.99200  0.99270  0.99272  0.99505
  0.99753
  7.01250  0.88468  0.88638  0.88807  0.88978  0.89148  0.89320  0.89489  0.89657  0.89824
  0.89994  0.90159  0.90330  0.90496  0.90663  0.90828  0.90995  0.91159  0.91324  0.91487
  0.91650  0.91811  0.91888  0.91890  0.91891  0.91892  0.91892  0.91894  0.91895  0.92015
  0.92186  0.92357  0.92528  0.92695  0.92864  0.93032  0.93200  0.93369  0.93536  0.93700
  0.93866  0.94032  0.94199  0.94362  0.94525  0.94690  0.94854  0.95017  0.95180  0.95342
  0.95503  0.95663  0.95825  0.95986  0.96141  0.96301  0.96457  0.96615  0.96773  0.96929
  0.97065  0.97066  0.97067  0.97067  0.97084  0.97265  0.97444  0.97624  0.97802  0.97978
  0.98153  0.98330  0.98505  0.98678  0.98849  0.99022  0.99193  0.99279  0.99279  0.99498
  0.99749
  7.02500  0.88449  0.88620  0.88789  0.88956  0.89127  0.89297  0.89467  0.89636  0.89806
  0.89974  0.90141  0.90308  0.90474  0.90640  0.90804  0.90970  0.91136  0.91302  0.91466
  0.91631  0.91794  0.91953  0.91954  0.91954  0.91956  0.91957  0.91958  0.91958  0.91997
  0.92169  0.92340  0.92511  0.92680  0.92845  0.93014  0.93182  0.93349  0.93516  0.93683
  0.93849  0.94015  0.94181  0.94346  0.94508  0.94670  0.94837  0.95000  0.95162  0.95324
  0.95487  0.95649  0.95810  0.95969  0.96128  0.96289  0.96448  0.96606  0.96764  0.96920
  0.97076  0.97092  0.97093  0.97093  0.97095  0.97253  0.97431  0.97611  0.97790  0.97967
  0.98147  0.98325  0.98501  0.98678  0.98849  0.99020  0.99193  0.99287  0.99288  0.99498
  0.99749
  7.03750  0.88447  0.88617  0.88785  0.88956  0.89129  0.89299  0.89469  0.89638  0.89808
  0.89974  0.90141  0.90308  0.90474  0.90641  0.90808  0.90971  0.91137  0.91302  0.91465
  0.91627  0.91787  0.91949  0.92017  0.92018  0.92019  0.92019  0.92020  0.92022  0.92023
  0.92165  0.92335  0.92507  0.92673  0.92843  0.93011  0.93180  0.93348  0.93515  0.93679
  0.93845  0.94011  0.94175  0.94341  0.94504  0.94670  0.94836  0.95000  0.95162  0.95323
  0.95485  0.95645  0.95807  0.95967  0.96127  0.96286  0.96444  0.96602  0.96760  0.96918
  0.97075  0.97119  0.97120  0.97122  0.97123  0.97258  0.97440  0.97618  0.97795  0.97973
  0.98150  0.98326  0.98500  0.98676  0.98847  0.99022  0.99194  0.99295  0.99296  0.99503
  0.99752
  7.05000  0.88438  0.88609  0.88780  0.88951  0.89122  0.89292  0.89460  0.89630  0.89798
  0.89966  0.90137  0.90303  0.90469  0.90633  0.90799  0.90964  0.91128  0.91294  0.91457
  0.91622  0.91783  0.91947  0.92081  0.92081  0.92083  0.92084  0.92085  0.92085  0.92086
  0.92164  0.92333  0.92502  0.92672  0.92842  0.93011  0.93178  0.93348  0.93516  0.93681
  0.93846  0.94012  0.94179  0.94342  0.94504  0.94669  0.94833  0.94998  0.95161  0.95323
  0.95482  0.95644  0.95803  0.95963  0.96122  0.96280  0.96438  0.96596  0.96754  0.96908
  0.97063  0.97146  0.97148  0.97149  0.97150  0.97251  0.97430  0.97610  0.97789  0.97970
  0.98145  0.98322  0.98498  0.98676  0.98848  0.99022  0.99193  0.99301  0.99303  0.99502
  0.99749
  7.06250  0.88428  0.88596  0.88769  0.88939  0.89109  0.89280  0.89452  0.89619  0.89786
  0.89955  0.90123  0.90290  0.90457  0.90624  0.90789  0.90955  0.91120  0.91286  0.91449
  0.91612  0.91774  0.91936  0.92097  0.92143  0.92145  0.92146  0.92147  0.92147  0.92149
  0.92159  0.92329  0.92501  0.92668  0.92836  0.93006  0.93173  0.93341  0.93507  0.93672
  0.93837  0.94004  0.94170  0.94337  0.94498  0.94660  0.94827  0.94990  0.95153  0.95316
  0.95477  0.95639  0.95798  0.95957  0.96117  0.96276  0.96435  0.96593  0.96751  0.96905
  0.97061  0.97172  0.97174  0.97175  0.97176  0.97247  0.97426  0.97605  0.97781  0.97961
  0.98138  0.98314  0.98489  0.98665  0.98840  0.99016  0.99189  0.99310  0.99310  0.99499
  0.99749
  7.07500  0.88442  0.88613  0.88784  0.88955  0.89126  0.89294  0.89464  0.89632  0.89799
  0.89968  0.90134  0.90301  0.90466  0.90632  0.90797  0.90962  0.91127  0.91293  0.91457
  0.91618  0.91780  0.91940  0.92103  0.92207  0.92208  0.92208  0.92210  0.92211  0.92212
  0.92213  0.92339  0.92509  0.92678  0.92845  0.93012  0.93180  0.93348  0.93514  0.93679
  0.93845  0.94011  0.94179  0.94341  0.94504  0.94670  0.94836  0.94998  0.95160  0.95322
  0.95483  0.95645  0.95806  0.95965  0.96125  0.96284  0.96442  0.96600  0.96757  0.96913
  0.97071  0.97199  0.97201  0.97202  0.97203  0.97251  0.97430  0.97610  0.97787  0.97967
  0.98145  0.98322  0.98498  0.98677  0.98848  0.99022  0.99195  0.99317  0.99318  0.99503
  0.99751
  7.08750  0.88440  0.88611  0.88780  0.88951  0.89121  0.89289  0.89460  0.89631  0.89799
  0.89966  0.90132  0.90301  0.90466  0.90631  0.90798  0.90962  0.91124  0.91290  0.91453
  0.91616  0.91782  0.91940  0.92103  0.92264  0.92269  0.92270  0.92270  0.92272  0.92273
  0.92274  0.92342  0.92511  0.92677  0.92845  0.93011  0.93180  0.93347  0.93515  0.93678
  0.93844  0.94010  0.94174  0.94341  0.94503  0.94668  0.94833  0.94995  0.95158  0.95319
  0.95478  0.95640  0.95801  0.95960  0.96119  0.96277  0.96437  0.96596  0.96753  0.96909
  0.97067  0.97221  0.97225  0.97227  0.97228  0.97255  0.97434  0.97614  0.97791  0.97971
  0.98147  0.98325  0.98498  0.98677  0.98847  0.99020  0.99191  0.99325  0.99326  0.99501
  0.99752
  7.10000  0.88447  0.88618  0.88791  0.88960  0.89129  0.89298  0.89469  0.89638  0.89807
  0.89974  0.90141  0.90308  0.90473  0.90639  0.90803  0.90968  0.91133  0.91298  0.91462
  0.91624  0.91787  0.91947  0.92107  0.92270  0.92331  0.92331  0.92333  0.92334  0.92335
  0.92335  0.92348  0.92516  0.92682  0.92853  0.93023  0.93189  0.93358  0.93524  0.93687
  0.93854  0.94020  0.94183  0.94350  0.94512  0.94673  0.94837  0.95000  0.95162  0.95324
  0.95486  0.95647  0.95807  0.95965  0.96125  0.96284  0.96442  0.96601  0.96758  0.96916
  0.97071  0.97225  0.97251  0.97253  0.97254  0.97259  0.97436  0.97615  0.97793  0.97971
  0.98147  0.98324  0.98500  0.98676  0.98847  0.99023  0.99194  0.99332  0.99332  0.99506
  0.99753
  7.11250  0.88446  0.88617  0.88787  0.88959  0.89127  0.89296  0.89465  0.89634  0.89801
  0.89970  0.90139  0.90306  0.90473  0.90639  0.90803  0.90969  0.91133  0.91298  0.91462
  0.91623  0.91785  0.91947  0.92107  0.92268  0.92392  0.92392  0.92393  0.92395  0.92396
  0.92397  0.92397  0.92516  0.92684  0.92853  0.93020  0.93187  0.93357  0.93523  0.93687
  0.93854  0.94020  0.94184  0.94346  0.94512  0.94677  0.94841  0.95002  0.95165  0.95328
  0.95489  0.95651  0.95811  0.95970  0.96130  0.96286  0.96444  0.96601  0.96759  0.96914
  0.97071  0.97228  0.97277  0.97278  0.97280  0.97281  0.97439  0.97618  0.97795  0.97973
  0.98149  0.98325  0.98500  0.98678  0.98851  0.99023  0.99195  0.99339  0.99340  0.99505
  0.99753
  7.12500  0.88420  0.88590  0.88763  0.88934  0.89105  0.89276  0.89447  0.89614  0.89784
  0.89951  0.90115  0.90282  0.90448  0.90613  0.90780  0.90947  0.91111  0.91273  0.91436
  0.91602  0.91764  0.91926  0.92085  0.92247  0.92408  0.92453  0.92454  0.92454  0.92456
  0.92457  0.92458  0.92497  0.92663  0.92831  0.93002  0.93170  0.93338  0.93503  0.93669
  0.93836  0.94002  0.94168  0.94333  0.94497  0.94662  0.94826  0.94990  0.95153  0.95314
  0.95474  0.95639  0.95799  0.95960  0.96119  0.96279  0.96435  0.96595  0.96750  0.96908
  0.97065  0.97220  0.97304  0.97304  0.97306  0.97307  0.97430  0.97611  0.97789  0.97967
  0.98144  0.98318  0.98494  0.98672  0.98843  0.99018  0.99191  0.99347  0.99348  0.99501
  0.99749
  7.13750  0.88420  0.88591  0.88761  0.88930  0.89101  0.89272  0.89442  0.89609  0.89777
  0.89946  0.90115  0.90281  0.90447  0.90611  0.90777  0.90943  0.91107  0.91273  0.91439
  0.91600  0.91763  0.91925  0.92085  0.92244  0.92406  0.92513  0.92514  0.92515  0.92515
  0.92516  0.92518  0.92519  0.92669  0.92839  0.93007  0.93176  0.93343  0.93510  0.93674
  0.93841  0.94008  0.94174  0.94341  0.94502  0.94666  0.94831  0.94994  0.95156  0.95318
  0.95478  0.95639  0.95798  0.95956  0.96117  0.96276  0.96435  0.96593  0.96751  0.96908
  0.97062  0.97219  0.97329  0.97330  0.97330  0.97332  0.97431  0.97614  0.97791  0.97971
  0.98149  0.98322  0.98498  0.98673  0.98844  0.99016  0.99190  0.99353  0.99354  0.99499
  0.99749
  7.15000  0.88421  0.88592  0.88762  0.88932  0.89103  0.89272  0.89441  0.89610  0.89779
  0.89946  0.90114  0.90280  0.90446  0.90613  0.90777  0.90943  0.91105  0.91268  0.91432
  0.91594  0.91758  0.91917  0.92081  0.92243  0.92402  0.92563  0.92572  0.92573  0.92575
  0.92576  0.92577  0.92577  0.92665  0.92836  0.93003  0.93170  0.93336  0.93505  0.93669
  0.93836  0.94001  0.94168  0.94333  0.94495  0.94661  0.94824  0.94989  0.95149  0.95311
  0.95472  0.95634  0.95797  0.95956  0.96115  0.96275  0.96433  0.96593  0.96751  0.96907
  0.97062  0.97220  0.97355  0.97356  0.97356  0.97357  0.97431  0.97611  0.97787  0.97966
  0.98142  0.98322  0.98498  0.98673  0.98843  0.99016  0.99189  0.99357  0.99361  0.99499
  0.99749
  7.16250  0.88424  0.88596  0.88763  0.88934  0.89103  0.89274  0.89443  0.89610  0.89780
  0.89947  0.90113  0.90277  0.90444  0.90611  0.90777  0.90944  0.91107  0.91273  0.91436
  0.91598  0.91760  0.91922  0.92084  0.92244  0.92404  0.92564  0.92633  0.92634  0.92634
  0.92636  0.92637  0.92638  0.92669  0.92839  0.93007  0.93177  0.93344  0.93511  0.93677
  0.93845  0.94012  0.94177  0.94344  0.94507  0.94670  0.94833  0.94997  0.95158  0.95320
  0.95482  0.95641  0.95802  0.95961  0.96119  0.96277  0.96438  0.96596  0.96753  0.96908
  0.97062  0.97216  0.97369  0.97379  0.97381  0.97382  0.97430  0.97609  0.97787  0.97967
  0.98142  0.98321  0.98494  0.98673  0.98845  0.99020  0.99191  0.99360  0.99367  0.99499
  0.99749
  7.17500  0.88414  0.88583  0.88756  0.88927  0.89096  0.89267  0.89435  0.89605  0.89773
  0.89942  0.90110  0.90277  0.90444  0.90609  0.90775  0.90938  0.91102  0.91267  0.91430
  0.91593  0.91755  0.91918  0.92081  0.92243  0.92405  0.92564  0.92691  0.92693  0.92694
  0.92695  0.92695  0.92696  0.92698  0.92840  0.93010  0.93180  0.93347  0.93514  0.93678
  0.93845  0.94011  0.94174  0.94340  0.94502  0.94666  0.94831  0.94995  0.95156  0.95316
  0.95478  0.95639  0.95799  0.95959  0.96119  0.96277  0.96435  0.96593  0.96751  0.96908
  0.97062  0.97219  0.97370  0.97404  0.97405  0.97405  0.97436  0.97615  0.97794  0.97971
  0.98147  0.98324  0.98498  0.98673  0.98844  0.99020  0.99191  0.99360  0.99375  0.99498
  0.99749
  7.18750  0.88416  0.88587  0.88758  0.88928  0.89094  0.89263  0.89432  0.89600  0.89767
  0.89934  0.90101  0.90266  0.90431  0.90596  0.90762  0.90926  0.91091  0.91256  0.91418
  0.91581  0.91745  0.91908  0.92070  0.92230  0.92390  0.92553  0.92712  0.92751  0.92752
  0.92752  0.92753  0.92755  0.92756  0.92838  0.93005  0.93173  0.93339  0.93505  0.93668
  0.93836  0.94003  0.94169  0.94332  0.94495  0.94657  0.94820  0.94986  0.95149  0.95311
  0.95474  0.95634  0.95793  0.95952  0.96112  0.96270  0.96428  0.96584  0.96742  0.96900
  0.97054  0.97211  0.97365  0.97429  0.97430  0.97431  0.97431  0.97611  0.97789  0.97969
  0.98147  0.98322  0.98498  0.98673  0.98843  0.99016  0.99190  0.99362  0.99382  0.99502
  0.99749
  7.20000  0.88408  0.88577  0.88749  0.88921  0.89091  0.89259  0.89429  0.89596  0.89763
  0.89930  0.90097  0.90264  0.90430  0.90596  0.90760  0.90927  0.91093  0.91256  0.91420
  0.91583  0.91745  0.91906  0.92067  0.92229  0.92388  0.92549  0.92704  0.92809  0.92809
  0.92810  0.92812  0.92813  0.92814  0.92831  0.93001  0.93169  0.93336  0.93503  0.93669
  0.93835  0.94001  0.94166  0.94332  0.94497  0.94661  0.94824  0.94986  0.95149  0.95311
  0.95472  0.95634  0.95796  0.95956  0.96114  0.96273  0.96430  0.96588  0.96744  0.96899
  0.97053  0.97210  0.97363  0.97453  0.97453  0.97455  0.97456  0.97613  0.97789  0.97967
  0.98146  0.98321  0.98498  0.98673  0.98844  0.99019  0.99191  0.99362  0.99388  0.99502
  0.99753
  7.21250  0.88420  0.88592  0.88762  0.88930  0.89100  0.89267  0.89437  0.89605  0.89773
  0.89941  0.90106  0.90272  0.90439  0.90606  0.90772  0.90935  0.91100  0.91263  0.91425
  0.91589  0.91751  0.91910  0.92072  0.92233  0.92392  0.92551  0.92708  0.92866  0.92867
  0.92869  0.92870  0.92871  0.92871  0.92873  0.93003  0.93173  0.93340  0.93507  0.93672
  0.93837  0.94003  0.94170  0.94335  0.94497  0.94660  0.94823  0.94987  0.95149  0.95311
  0.95474  0.95635  0.95794  0.95956  0.96114  0.96273  0.96433  0.96588  0.96746  0.96902
  0.97058  0.97214  0.97370  0.97477  0.97478  0.97479  0.97479  0.97614  0.97790  0.97970
  0.98147  0.98322  0.98498  0.98673  0.98844  0.99019  0.99190  0.99362  0.99395  0.99502
  0.99751
  7.22500  0.88410  0.88579  0.88750  0.88921  0.89092  0.89262  0.89430  0.89599  0.89766
  0.89934  0.90101  0.90268  0.90435  0.90601  0.90767  0.90933  0.91098  0.91263  0.91426
  0.91587  0.91748  0.91913  0.92074  0.92235  0.92397  0.92557  0.92715  0.92874  0.92924
  0.92924  0.92926  0.92927  0.92928  0.92928  0.93011  0.93181  0.93348  0.93515  0.93678
  0.93845  0.94012  0.94179  0.94342  0.94504  0.94668  0.94832  0.94995  0.95157  0.95318
  0.95478  0.95640  0.95799  0.95956  0.96115  0.96275  0.96433  0.96589  0.96746  0.96903
  0.97056  0.97212  0.97365  0.97501  0.97501  0.97502  0.97504  0.97615  0.97791  0.97967
  0.98142  0.98321  0.98494  0.98673  0.98844  0.99020  0.99190  0.99361  0.99402  0.99498
  0.99749
  7.23750  0.88397  0.88568  0.88736  0.88905  0.89074  0.89244  0.89412  0.89579  0.89750
  0.89917  0.90086  0.90251  0.90421  0.90586  0.90751  0.90914  0.91078  0.91243  0.91405
  0.91571  0.91732  0.91895  0.92058  0.92217  0.92378  0.92540  0.92696  0.92856  0.92981
  0.92981  0.92983  0.92984  0.92985  0.92985  0.93003  0.93169  0.93340  0.93506  0.93669
  0.93836  0.94001  0.94166  0.94331  0.94493  0.94657  0.94820  0.94982  0.95144  0.95306
  0.95468  0.95631  0.95793  0.95952  0.96112  0.96270  0.96426  0.96584  0.96744  0.96900
  0.97054  0.97208  0.97361  0.97517  0.97524  0.97526  0.97527  0.97611  0.97787  0.97962
  0.98141  0.98318  0.98493  0.98669  0.98840  0.99015  0.99187  0.99361  0.99408  0.99502
  0.99749
  7.25000  0.88398  0.88570  0.88740  0.88910  0.89079  0.89248  0.89415  0.89582  0.89750
  0.89919  0.90084  0.90251  0.90417  0.90584  0.90749  0.90913  0.91080  0.91243  0.91407
  0.91570  0.91730  0.91895  0.92057  0.92217  0.92379  0.92537  0.92698  0.92858  0.93014
  0.93038  0.93038  0.93040  0.93041  0.93042  0.93042  0.93167  0.93336  0.93503  0.93670
  0.93839  0.94006  0.94170  0.94335  0.94498  0.94662  0.94827  0.94989  0.95149  0.95312
  0.95474  0.95632  0.95793  0.95952  0.96110  0.96268  0.96426  0.96584  0.96740  0.96896
  0.97054  0.97208  0.97361  0.97515  0.97548  0.97549  0.97550  0.97610  0.97787  0.97967
  0.98145  0.98322  0.98496  0.98673  0.98843  0.99018  0.99191  0.99362  0.99415  0.99503
  0.99752
  7.26250  0.88397  0.88568  0.88737  0.88908  0.89077  0.89248  0.89417  0.89584  0.89755
  0.89921  0.90088  0.90254  0.90421  0.90586  0.90749  0.90913  0.91078  0.91241  0.91405
  0.91567  0.91729  0.91890  0.92050  0.92212  0.92375  0.92535  0.92691  0.92849  0.93006
  0.93094  0.93095  0.93095  0.93097  0.93098  0.93099  0.93168  0.93336  0.93502  0.93665
  0.93831  0.93998  0.94164  0.94328  0.94490  0.94655  0.94819  0.94982  0.95144  0.95307
  0.95465  0.95628  0.95790  0.95948  0.96109  0.96268  0.96425  0.96583  0.96741  0.96898
  0.97053  0.97208  0.97361  0.97515  0.97571  0.97572  0.97572  0.97609  0.97786  0.97964
  0.98141  0.98318  0.98493  0.98669  0.98840  0.99015  0.99189  0.99358  0.99420  0.99497
  0.99749
  7.27500  0.88389  0.88559  0.88728  0.88899  0.89066  0.89235  0.89401  0.89569  0.89737
  0.89907  0.90074  0.90240  0.90409  0.90573  0.90737  0.90900  0.91066  0.91230  0.91394
  0.91557  0.91717  0.91878  0.92037  0.92198  0.92358  0.92520  0.92678  0.92839  0.93000
  0.93150  0.93151  0.93152  0.93152  0.93154  0.93155  0.93156  0.93323  0.93492  0.93657
  0.93823  0.93990  0.94156  0.94319  0.94485  0.94649  0.94814  0.94978  0.95140  0.95302
  0.95463  0.95626  0.95786  0.95946  0.96105  0.96263  0.96420  0.96578  0.96736  0.96891
  0.97048  0.97203  0.97357  0.97510  0.97593  0.97594  0.97596  0.97607  0.97785  0.97962
  0.98140  0.98317  0.98493  0.98669  0.98840  0.99016  0.99189  0.99360  0.99427  0.99503
  0.99753
  7.28750  0.88394  0.88565  0.88735  0.88903  0.89073  0.89241  0.89410  0.89581  0.89749
  0.89916  0.90082  0.90250  0.90416  0.90582  0.90747  0.90912  0.91076  0.91242  0.91405
  0.91567  0.91730  0.91891  0.92052  0.92212  0.92371  0.92529  0.92687  0.92845  0.93003
  0.93161  0.93204  0.93205  0.93207  0.93208  0.93209  0.93209  0.93327  0.93496  0.93661
  0.93826  0.93992  0.94157  0.94323  0.94485  0.94648  0.94811  0.94973  0.95134  0.95297
  0.95459  0.95619  0.95781  0.95941  0.96097  0.96258  0.96416  0.96575  0.96733  0.96890
  0.97048  0.97203  0.97355  0.97508  0.97616  0.97618  0.97619  0.97620  0.97782  0.97962
  0.98140  0.98318  0.98493  0.98669  0.98842  0.99016  0.99187  0.99358  0.99433  0.99498
  0.99748
  7.30000  0.88396  0.88566  0.88736  0.88906  0.89075  0.89243  0.89411  0.89579  0.89749
  0.89917  0.90084  0.90251  0.90416  0.90580  0.90745  0.90909  0.91075  0.91240  0.91401
  0.91563  0.91728  0.91891  0.92053  0.92213  0.92373  0.92535  0.92693  0.92853  0.93012
  0.93170  0.93260  0.93261  0.93261  0.93262  0.93264  0.93265  0.93341  0.93507  0.93670
  0.93836  0.94003  0.94170  0.94336  0.94497  0.94658  0.94822  0.94984  0.95148  0.95310
  0.95472  0.95632  0.95793  0.95951  0.96110  0.96271  0.96429  0.96587  0.96742  0.96896
  0.97053  0.97207  0.97361  0.97517  0.97640  0.97641  0.97642  0.97642  0.97790  0.97967
  0.98144  0.98322  0.98497  0.98672  0.98842  0.99016  0.99187  0.99358  0.99440  0.99497
  0.99748
  7.31250  0.88381  0.88552  0.88723  0.88892  0.89061  0.89232  0.89401  0.89569  0.89735
  0.89900  0.90067  0.90233  0.90400  0.90567  0.90731  0.90896  0.91062  0.91228  0.91392
  0.91556  0.91719  0.91882  0.92042  0.92204  0.92362  0.92523  0.92684  0.92840  0.92998
  0.93156  0.93314  0.93314  0.93316  0.93317  0.93318  0.93319  0.93328  0.93496  0.93661
  0.93826  0.93992  0.94157  0.94322  0.94482  0.94648  0.94813  0.94976  0.95138  0.95300
  0.95461  0.95623  0.95783  0.95939  0.96101  0.96259  0.96416  0.96574  0.96731  0.96887
  0.97043  0.97198  0.97354  0.97509  0.97662  0.97663  0.97664  0.97664  0.97789  0.97969
  0.98144  0.98321  0.98496  0.98671  0.98840  0.99013  0.99185  0.99356  0.99446  0.99498
  0.99749
  7.32500  0.88389  0.88559  0.88730  0.88898  0.89066  0.89236  0.89404  0.89571  0.89740
  0.89906  0.90071  0.90238  0.90405  0.90573  0.90737  0.90900  0.91063  0.91229  0.91392
  0.91556  0.91717  0.91882  0.92041  0.92203  0.92365  0.92524  0.92682  0.92840  0.93000
  0.93159  0.93316  0.93369  0.93370  0.93371  0.93371  0.93372  0.93374  0.93502  0.93668
  0.93834  0.93999  0.94162  0.94328  0.94490  0.94656  0.94820  0.94984  0.95144  0.95306
  0.95469  0.95631  0.95789  0.95947  0.96106  0.96266  0.96424  0.96580  0.96738  0.96891
  0.97048  0.97203  0.97356  0.97510  0.97663  0.97684  0.97685  0.97686  0.97783  0.97961
  0.98136  0.98313  0.98487  0.98664  0.98836  0.99011  0.99183  0.99356  0.99452  0.99499
  0.99751
  7.33750  0.88388  0.88557  0.88727  0.88895  0.89066  0.89235  0.89406  0.89574  0.89741
  0.89908  0.90075  0.90241  0.90405  0.90571  0.90736  0.90900  0.91063  0.91228  0.91391
  0.91552  0.91712  0.91875  0.92037  0.92197  0.92358  0.92518  0.92676  0.92834  0.92990
  0.93148  0.93305  0.93422  0.93423  0.93424  0.93424  0.93426  0.93427  0.93494  0.93661
  0.93828  0.93992  0.94157  0.94323  0.94486  0.94651  0.94814  0.94978  0.95140  0.95302
  0.95465  0.95625  0.95785  0.95943  0.96102  0.96262  0.96421  0.96578  0.96734  0.96890
  0.97047  0.97205  0.97360  0.97514  0.97666  0.97706  0.97707  0.97708  0.97789  0.97966
  0.98142  0.98318  0.98493  0.98669  0.98840  0.99015  0.99187  0.99357  0.99458  0.99501
  0.99749
  7.35000  0.88368  0.88539  0.88712  0.88877  0.89048  0.89217  0.89386  0.89553  0.89720
  0.89889  0.90055  0.90220  0.90386  0.90551  0.90715  0.90881  0.91047  0.91211  0.91375
  0.91539  0.91703  0.91866  0.92028  0.92189  0.92348  0.92510  0.92671  0.92831  0.92989
  0.93147  0.93305  0.93463  0.93476  0.93477  0.93477  0.93479  0.93480  0.93498  0.93661
  0.93826  0.93990  0.94156  0.94320  0.94482  0.94646  0.94810  0.94973  0.95135  0.95296
  0.95459  0.95618  0.95779  0.95939  0.96096  0.96254  0.96413  0.96571  0.96729  0.96885
  0.97043  0.97198  0.97352  0.97506  0.97660  0.97728  0.97729  0.97730  0.97787  0.97966
  0.98142  0.98318  0.98493  0.98671  0.98840  0.99014  0.99185  0.99357  0.99463  0.99501
  0.99751
  7.36250  0.88381  0.88552  0.88722  0.88892  0.89061  0.89232  0.89402  0.89570  0.89739
  0.89904  0.90071  0.90236  0.90400  0.90565  0.90729  0.90895  0.91058  0.91221  0.91383
  0.91545  0.91708  0.91873  0.92035  0.92195  0.92356  0.92515  0.92672  0.92829  0.92988
  0.93147  0.93305  0.93459  0.93529  0.93529  0.93530  0.93532  0.93533  0.93534  0.93661
  0.93827  0.93993  0.94157  0.94319  0.94481  0.94647  0.94810  0.94974  0.95136  0.95297
  0.95459  0.95619  0.95780  0.95938  0.96095  0.96255  0.96412  0.96570  0.96728  0.96882
  0.97039  0.97194  0.97350  0.97504  0.97655  0.97750  0.97751  0.97751  0.97780  0.97958
  0.98134  0.98312  0.98489  0.98662  0.98835  0.99011  0.99182  0.99354  0.99470  0.99494
  0.99747
  7.37500  0.88374  0.88544  0.88712  0.88881  0.89051  0.89219  0.89388  0.89555  0.89722
  0.89886  0.90053  0.90220  0.90387  0.90552  0.90718  0.90883  0.91045  0.91210  0.91374
  0.91537  0.91699  0.91861  0.92022  0.92182  0.92340  0.92501  0.92658  0.92817  0.92976
  0.93133  0.93290  0.93448  0.93581  0.93582  0.93582  0.93584  0.93585  0.93586  0.93648
  0.93813  0.93977  0.94144  0.94308  0.94468  0.94631  0.94794  0.94956  0.95120  0.95281
  0.95445  0.95605  0.95767  0.95925  0.96084  0.96244  0.96400  0.96561  0.96718  0.96874
  0.97030  0.97185  0.97342  0.97495  0.97649  0.97771  0.97772  0.97773  0.97774  0.97953
  0.98132  0.98311  0.98487  0.98662  0.98834  0.99010  0.99183  0.99353  0.99476  0.99494
  0.99749
  7.38750  0.88379  0.88548  0.88718  0.88886  0.89056  0.89224  0.89394  0.89564  0.89731
  0.89897  0.90065  0.90228  0.90393  0.90560  0.90725  0.90891  0.91053  0.91216  0.91382
  0.91545  0.91706  0.91866  0.92027  0.92186  0.92349  0.92507  0.92667  0.92825  0.92984
  0.93143  0.93301  0.93458  0.93615  0.93633  0.93634  0.93635  0.93635  0.93637  0.93666
  0.93832  0.93999  0.94164  0.94327  0.94490  0.94653  0.94815  0.94980  0.95142  0.95302
  0.95463  0.95623  0.95783  0.95943  0.96102  0.96263  0.96420  0.96578  0.96734  0.96889
  0.97045  0.97198  0.97352  0.97506  0.97659  0.97791  0.97793  0.97794  0.97795  0.97965
  0.98142  0.98318  0.98493  0.98669  0.98843  0.99016  0.99187  0.99357  0.99481  0.99498
  0.99749
  7.40000  0.88367  0.88535  0.88706  0.88873  0.89043  0.89214  0.89382  0.89551  0.89718
  0.89885  0.90053  0.90218  0.90382  0.90549  0.90715  0.90878  0.91041  0.91205  0.91369
  0.91532  0.91694  0.91856  0.92017  0.92177  0.92336  0.92497  0.92658  0.92816  0.92975
  0.93133  0.93291  0.93448  0.93603  0.93685  0.93686  0.93687  0.93687  0.93688  0.93690
  0.93819  0.93988  0.94155  0.94319  0.94485  0.94647  0.94811  0.94973  0.95136  0.95297
  0.95459  0.95618  0.95781  0.95939  0.96097  0.96255  0.96413  0.96567  0.96724  0.96880
  0.97036  0.97192  0.97346  0.97500  0.97654  0.97804  0.97813  0.97813  0.97815  0.97958
  0.98134  0.98312  0.98488  0.98664  0.98838  0.99013  0.99183  0.99356  0.99487  0.99501
  0.99751
  7.41250  0.88363  0.88534  0.88702  0.88872  0.89039  0.89209  0.89377  0.89546  0.89714
  0.89882  0.90049  0.90215  0.90380  0.90545  0.90709  0.90873  0.91036  0.91199  0.91363
  0.91524  0.91685  0.91847  0.92009  0.92171  0.92333  0.92493  0.92650  0.92809  0.92967
  0.93124  0.93283  0.93441  0.93599  0.93736  0.93738  0.93739  0.93740  0.93740  0.93742
  0.93822  0.93988  0.94153  0.94319  0.94480  0.94644  0.94807  0.94972  0.95134  0.95294
  0.95458  0.95618  0.95776  0.95934  0.96093  0.96251  0.96409  0.96567  0.96724  0.96880
  0.97038  0.97193  0.97348  0.97501  0.97655  0.97809  0.97834  0.97835  0.97835  0.97964
  0.98140  0.98318  0.98494  0.98671  0.98840  0.99013  0.99182  0.99353  0.99493  0.99498
  0.99749
  7.42500  0.88363  0.88534  0.88702  0.88872  0.89043  0.89211  0.89382  0.89549  0.89717
  0.89885  0.90049  0.90214  0.90380  0.90545  0.90710  0.90874  0.91039  0.91202  0.91364
  0.91527  0.91688  0.91851  0.92011  0.92171  0.92331  0.92492  0.92650  0.92809  0.92967
  0.93128  0.93287  0.93442  0.93600  0.93756  0.93788  0.93788  0.93789  0.93791  0.93792
  0.93824  0.93993  0.94159  0.94324  0.94488  0.94649  0.94814  0.94976  0.95136  0.95300
  0.95460  0.95619  0.95781  0.95941  0.96100  0.96259  0.96417  0.96575  0.96732  0.96885
  0.97041  0.97198  0.97352  0.97506  0.97659  0.97809  0.97855  0.97856  0.97857  0.97967
  0.98144  0.98320  0.98494  0.98669  0.98842  0.99016  0.99186  0.99358  0.99498  0.99501
  0.99752
  7.43750  0.88370  0.88539  0.88708  0.88879  0.89047  0.89215  0.89384  0.89552  0.89715
  0.89882  0.90049  0.90215  0.90378  0.90543  0.90709  0.90873  0.91036  0.91199  0.91363
  0.91523  0.91685  0.91848  0.92007  0.92168  0.92330  0.92492  0.92650  0.92809  0.92967
  0.93125  0.93281  0.93439  0.93595  0.93751  0.93837  0.93839  0.93840  0.93841  0.93841
  0.93843  0.93981  0.94148  0.94310  0.94473  0.94635  0.94798  0.94964  0.95127  0.95289
  0.95451  0.95613  0.95772  0.95933  0.96092  0.96250  0.96408  0.96566  0.96724  0.96881
  0.97036  0.97190  0.97347  0.97497  0.97651  0.97804  0.97874  0.97875  0.97877  0.97958
  0.98138  0.98313  0.98489  0.98665  0.98838  0.99010  0.99182  0.99352  0.99503  0.99505
  0.99747
  7.45000  0.88355  0.88526  0.88696  0.88864  0.89034  0.89202  0.89372  0.89539  0.89706
  0.89873  0.90040  0.90206  0.90371  0.90536  0.90702  0.90868  0.91030  0.91194  0.91357
  0.91519  0.91680  0.91842  0.92004  0.92164  0.92326  0.92488  0.92647  0.92805  0.92963
  0.93123  0.93279  0.93436  0.93591  0.93748  0.93889  0.93889  0.93891  0.93892  0.93893
  0.93894  0.93981  0.94148  0.94314  0.94473  0.94639  0.94802  0.94967  0.95129  0.95292
  0.95451  0.95610  0.95772  0.95930  0.96087  0.96246  0.96404  0.96562  0.96720  0.96874
  0.97030  0.97185  0.97341  0.97496  0.97650  0.97803  0.97896  0.97896  0.97897  0.97962
  0.98138  0.98316  0.98489  0.98665  0.98836  0.99009  0.99181  0.99353  0.99509  0.99510
  0.99752
  7.46250  0.88371  0.88541  0.88709  0.88876  0.89047  0.89215  0.89382  0.89549  0.89719
  0.89886  0.90049  0.90215  0.90381  0.90545  0.90712  0.90874  0.91040  0.91206  0.91366
  0.91528  0.91689  0.91848  0.92011  0.92172  0.92331  0.92493  0.92651  0.92810  0.92968
  0.93128  0.93286  0.93441  0.93598  0.93753  0.93907  0.93937  0.93938  0.93940  0.93941
  0.93942  0.93986  0.94152  0.94318  0.94478  0.94644  0.94807  0.94969  0.95131  0.95290
  0.95452  0.95614  0.95775  0.95933  0.96092  0.96253  0.96411  0.96567  0.96724  0.96878
  0.97035  0.97189  0.97344  0.97497  0.97651  0.97803  0.97916  0.97917  0.97918  0.97961
  0.98137  0.98316  0.98492  0.98668  0.98838  0.99011  0.99183  0.99354  0.99515  0.99516
  0.99747
  7.47500  0.88375  0.88543  0.88713  0.88882  0.89052  0.89219  0.89386  0.89555  0.89722
  0.89889  0.90053  0.90220  0.90383  0.90549  0.90712  0.90877  0.91040  0.91205  0.91368
  0.91530  0.91693  0.91853  0.92015  0.92173  0.92335  0.92493  0.92651  0.92813  0.92971
  0.93128  0.93284  0.93441  0.93597  0.93751  0.93903  0.93988  0.93989  0.93990  0.93990
  0.93992  0.93993  0.94151  0.94317  0.94478  0.94640  0.94804  0.94964  0.95129  0.95290
  0.95451  0.95610  0.95772  0.95930  0.96088  0.96249  0.96404  0.96564  0.96720  0.96876
  0.97032  0.97188  0.97341  0.97496  0.97650  0.97800  0.97936  0.97936  0.97938  0.97961
  0.98138  0.98313  0.98489  0.98664  0.98836  0.99011  0.99182  0.99353  0.99520  0.99520
  0.99749
  7.48750  0.88361  0.88529  0.88699  0.88868  0.89039  0.89209  0.89376  0.89542  0.89710
  0.89878  0.90043  0.90207  0.90373  0.90538  0.90703  0.90869  0.91032  0.91198  0.91360
  0.91523  0.91685  0.91847  0.92007  0.92168  0.92327  0.92489  0.92647  0.92807  0.92965
  0.93121  0.93279  0.93435  0.93591  0.93745  0.93902  0.94037  0.94038  0.94038  0.94039
  0.94041  0.94042  0.94152  0.94315  0.94477  0.94642  0.94806  0.94968  0.95130  0.95290
  0.95452  0.95614  0.95775  0.95932  0.96091  0.96250  0.96407  0.96565  0.96720  0.96877
  0.97032  0.97186  0.97341  0.97493  0.97648  0.97800  0.97952  0.97954  0.97956  0.97960
  0.98134  0.98309  0.98485  0.98664  0.98835  0.99010  0.99182  0.99353  0.99523  0.99525
  0.99749
  7.50000  0.88372  0.88542  0.88710  0.88879  0.89048  0.89217  0.89385  0.89551  0.89719
  0.89884  0.90048  0.90211  0.90378  0.90544  0.90709  0.90873  0.91036  0.91199  0.91363
  0.91526  0.91686  0.91848  0.92007  0.92168  0.92329  0.92489  0.92647  0.92805  0.92962
  0.93120  0.93279  0.93433  0.93590  0.93742  0.93897  0.94052  0.94086  0.94087  0.94087
  0.94089  0.94090  0.94153  0.94319  0.94480  0.94642  0.94804  0.94969  0.95129  0.95288
  0.95450  0.95612  0.95772  0.95930  0.96090  0.96246  0.96406  0.96562  0.96720  0.96876
  0.97032  0.97189  0.97342  0.97495  0.97649  0.97802  0.97953  0.97975  0.97975  0.97976
  0.98138  0.98314  0.98491  0.98668  0.98839  0.99013  0.99186  0.99356  0.99524  0.99529
  0.99749
  7.51250  0.88367  0.88538  0.88705  0.88872  0.89040  0.89209  0.89377  0.89544  0.89710
  0.89878  0.90043  0.90209  0.90374  0.90538  0.90703  0.90868  0.91032  0.91195  0.91359
  0.91523  0.91685  0.91844  0.92004  0.92164  0.92323  0.92483  0.92641  0.92801  0.92959
  0.93117  0.93275  0.93431  0.93589  0.93743  0.93900  0.94055  0.94134  0.94135  0.94135
  0.94137  0.94138  0.94155  0.94320  0.94482  0.94644  0.94807  0.94971  0.95134  0.95296
  0.95456  0.95618  0.95777  0.95935  0.96092  0.96250  0.96408  0.96566  0.96723  0.96878
  0.97032  0.97189  0.97342  0.97495  0.97646  0.97798  0.97949  0.97993  0.97995  0.97996
  0.98138  0.98316  0.98491  0.98667  0.98840  0.99015  0.99186  0.99356  0.99525  0.99536
  0.99752
  7.52500  0.88362  0.88530  0.88700  0.88871  0.89039  0.89206  0.89373  0.89542  0.89707
  0.89873  0.90038  0.90205  0.90369  0.90536  0.90699  0.90863  0.91026  0.91190  0.91355
  0.91517  0.91676  0.91837  0.91997  0.92159  0.92318  0.92480  0.92638  0.92797  0.92954
  0.93110  0.93266  0.93424  0.93580  0.93735  0.93891  0.94046  0.94182  0.94183  0.94183
  0.94184  0.94186  0.94187  0.94315  0.94477  0.94642  0.94806  0.94967  0.95130  0.95292
  0.95452  0.95612  0.95774  0.95934  0.96093  0.96253  0.96411  0.96569  0.96724  0.96882
  0.97036  0.97190  0.97343  0.97497  0.97650  0.97802  0.97952  0.98013  0.98014  0.98015
  0.98141  0.98317  0.98492  0.98669  0.98839  0.99015  0.99186  0.99356  0.99523  0.99541
  0.99749
  7.53750  0.88357  0.88525  0.88692  0.88859  0.89029  0.89197  0.89363  0.89527  0.89693
  0.89860  0.90027  0.90193  0.90358  0.90523  0.90688  0.90852  0.91015  0.91180  0.91343
  0.91506  0.91668  0.91826  0.91988  0.92147  0.92308  0.92467  0.92625  0.92783  0.92943
  0.93103  0.93260  0.93417  0.93575  0.93729  0.93885  0.94039  0.94195  0.94230  0.94231
  0.94231  0.94232  0.94234  0.94311  0.94473  0.94636  0.94801  0.94964  0.95125  0.95288
  0.95450  0.95613  0.95772  0.95930  0.96090  0.96249  0.96408  0.96565  0.96723  0.96878
  0.97036  0.97190  0.97344  0.97497  0.97651  0.97802  0.97953  0.98032  0.98032  0.98033
  0.98141  0.98318  0.98493  0.98669  0.98840  0.99015  0.99186  0.99356  0.99524  0.99546
  0.99751
  7.55000  0.88358  0.88528  0.88697  0.88864  0.89033  0.89201  0.89368  0.89535  0.89702
  0.89869  0.90036  0.90198  0.90363  0.90529  0.90694  0.90857  0.91023  0.91185  0.91347
  0.91508  0.91668  0.91829  0.91989  0.92150  0.92309  0.92470  0.92629  0.92787  0.92945
  0.93104  0.93261  0.93417  0.93573  0.93727  0.93884  0.94039  0.94196  0.94278  0.94279
  0.94280  0.94280  0.94282  0.94310  0.94472  0.94633  0.94797  0.94958  0.95118  0.95283
  0.95445  0.95608  0.95768  0.95925  0.96086  0.96244  0.96402  0.96560  0.96716  0.96873
  0.97030  0.97184  0.97339  0.97493  0.97645  0.97795  0.97948  0.98050  0.98052  0.98053
  0.98138  0.98316  0.98493  0.98669  0.98842  0.99015  0.99186  0.99353  0.99523  0.99551
  0.99751
  7.56250  0.88350  0.88519  0.88686  0.88854  0.89021  0.89188  0.89355  0.89526  0.89691
  0.89859  0.90027  0.90189  0.90355  0.90517  0.90681  0.90843  0.91006  0.91171  0.91334
  0.91497  0.91657  0.91818  0.91982  0.92142  0.92303  0.92462  0.92621  0.92782  0.92939
  0.93095  0.93255  0.93411  0.93568  0.93722  0.93876  0.94032  0.94186  0.94324  0.94324
  0.94326  0.94327  0.94328  0.94328  0.94466  0.94631  0.94794  0.94958  0.95120  0.95280
  0.95441  0.95603  0.95763  0.95924  0.96083  0.96241  0.96400  0.96558  0.96715  0.96869
  0.97027  0.97181  0.97338  0.97491  0.97644  0.97795  0.97948  0.98070  0.98071  0.98072
  0.98136  0.98313  0.98491  0.98668  0.98840  0.99015  0.99187  0.99356  0.99523  0.99555
  0.99749
  7.57500  0.88342  0.88510  0.88679  0.88848  0.89017  0.89186  0.89355  0.89522  0.89689
  0.89854  0.90021  0.90188  0.90352  0.90516  0.90679  0.90843  0.91006  0.91170  0.91331
  0.91493  0.91654  0.91816  0.91978  0.92138  0.92298  0.92458  0.92619  0.92775  0.92933
  0.93090  0.93247  0.93406  0.93562  0.93717  0.93872  0.94028  0.94183  0.94339  0.94371
  0.94372  0.94372  0.94374  0.94375  0.94468  0.94631  0.94797  0.94958  0.95120  0.95283
  0.95443  0.95601  0.95762  0.95921  0.96080  0.96241  0.96398  0.96557  0.96715  0.96870
  0.97027  0.97181  0.97338  0.97488  0.97642  0.97795  0.97948  0.98088  0.98089  0.98089
  0.98140  0.98316  0.98489  0.98667  0.98838  0.99013  0.99183  0.99353  0.99523  0.99560
  0.99749
  7.58750  0.88350  0.88516  0.88684  0.88853  0.89020  0.89187  0.89355  0.89522  0.89689
  0.89858  0.90023  0.90189  0.90355  0.90518  0.90684  0.90848  0.91014  0.91177  0.91339
  0.91502  0.91663  0.91824  0.91983  0.92142  0.92303  0.92463  0.92621  0.92779  0.92937
  0.93095  0.93253  0.93410  0.93564  0.93718  0.93875  0.94029  0.94183  0.94340  0.94416
  0.94418  0.94419  0.94420  0.94420  0.94473  0.94638  0.94800  0.94964  0.95126  0.95287
  0.95447  0.95610  0.95768  0.95928  0.96088  0.96246  0.96404  0.96562  0.96718  0.96872
  0.97027  0.97183  0.97338  0.97491  0.97644  0.97795  0.97948  0.98098  0.98107  0.98107
  0.98138  0.98314  0.98489  0.98668  0.98838  0.99011  0.99185  0.99354  0.99523  0.99564
  0.99749
  7.60000  0.88345  0.88512  0.88679  0.88846  0.89016  0.89184  0.89351  0.89518  0.89685
  0.89851  0.90017  0.90181  0.90346  0.90509  0.90675  0.90839  0.91004  0.91167  0.91330
  0.91493  0.91653  0.91813  0.91976  0.92138  0.92298  0.92458  0.92615  0.92774  0.92933
  0.93090  0.93246  0.93404  0.93560  0.93714  0.93868  0.94024  0.94179  0.94333  0.94463
  0.94464  0.94464  0.94466  0.94467  0.94468  0.94626  0.94791  0.94952  0.95118  0.95280
  0.95441  0.95601  0.95762  0.95921  0.96079  0.96237  0.96396  0.96553  0.96711  0.96865
  0.97019  0.97174  0.97330  0.97483  0.97637  0.97787  0.97940  0.98093  0.98125  0.98125
  0.98133  0.98308  0.98484  0.98660  0.98831  0.99006  0.99180  0.99351  0.99519  0.99569
  0.99747
  7.61250  0.88352  0.88517  0.88688  0.88857  0.89026  0.89193  0.89362  0.89526  0.89693
  0.89860  0.90029  0.90196  0.90360  0.90523  0.90688  0.90852  0.91017  0.91179  0.91344
  0.91508  0.91669  0.91833  0.91993  0.92153  0.92313  0.92471  0.92630  0.92788  0.92946
  0.93106  0.93261  0.93417  0.93573  0.93729  0.93884  0.94038  0.94192  0.94346  0.94497
  0.94508  0.94510  0.94511  0.94512  0.94512  0.94640  0.94804  0.94965  0.95127  0.95289
  0.95451  0.95610  0.95770  0.95926  0.96087  0.96245  0.96402  0.96561  0.96716  0.96872
  0.97027  0.97183  0.97338  0.97492  0.97645  0.97795  0.97945  0.98096  0.98142  0.98144
  0.98145  0.98313  0.98489  0.98664  0.98835  0.99010  0.99182  0.99351  0.99520  0.99575
  0.99752
  7.62500  0.88354  0.88521  0.88688  0.88859  0.89026  0.89193  0.89360  0.89529  0.89697
  0.89863  0.90029  0.90194  0.90360  0.90525  0.90688  0.90852  0.91015  0.91180  0.91343
  0.91505  0.91666  0.91827  0.91985  0.92146  0.92305  0.92466  0.92624  0.92781  0.92939
  0.93095  0.93253  0.93409  0.93564  0.93718  0.93872  0.94028  0.94181  0.94335  0.94486
  0.94554  0.94555  0.94556  0.94556  0.94557  0.94635  0.94794  0.94958  0.95120  0.95280
  0.95441  0.95603  0.95762  0.95921  0.96079  0.96238  0.96398  0.96556  0.96714  0.96869
  0.97026  0.97181  0.97337  0.97490  0.97644  0.97794  0.97945  0.98097  0.98160  0.98162
  0.98163  0.98318  0.98494  0.98671  0.98840  0.99014  0.99185  0.99354  0.99524  0.99580
  0.99749
  7.63750  0.88340  0.88506  0.88675  0.88845  0.89013  0.89183  0.89351  0.89518  0.89688
  0.89855  0.90022  0.90185  0.90349  0.90513  0.90676  0.90838  0.91001  0.91162  0.91324
  0.91484  0.91646  0.91807  0.91969  0.92129  0.92291  0.92450  0.92608  0.92765  0.92922
  0.93081  0.93237  0.93393  0.93549  0.93701  0.93857  0.94012  0.94169  0.94323  0.94473
  0.94599  0.94600  0.94600  0.94602  0.94603  0.94622  0.94785  0.94949  0.95110  0.95272
  0.95436  0.95595  0.95754  0.95912  0.96073  0.96232  0.96387  0.96545  0.96703  0.96861
  0.97016  0.97170  0.97326  0.97477  0.97631  0.97782  0.97936  0.98087  0.98177  0.98178
  0.98180  0.98313  0.98489  0.98667  0.98839  0.99011  0.99182  0.99353  0.99521  0.99584
  0.99753
  7.65000  0.88348  0.88513  0.88679  0.88850  0.89017  0.89184  0.89351  0.89518  0.89684
  0.89852  0.90021  0.90185  0.90351  0.90514  0.90679  0.90842  0.91006  0.91167  0.91331
  0.91493  0.91653  0.91813  0.91974  0.92134  0.92296  0.92457  0.92614  0.92770  0.92928
  0.93086  0.93242  0.93398  0.93554  0.93709  0.93863  0.94016  0.94172  0.94324  0.94476
  0.94627  0.94644  0.94644  0.94646  0.94647  0.94648  0.94788  0.94951  0.95114  0.95276
  0.95441  0.95601  0.95762  0.95920  0.96079  0.96238  0.96400  0.96553  0.96711  0.96867
  0.97022  0.97177  0.97332  0.97486  0.97640  0.97789  0.97940  0.98090  0.98195  0.98197
  0.98198  0.98309  0.98484  0.98660  0.98832  0.99007  0.99182  0.99353  0.99524  0.99589
  0.99751
  7.66250  0.88350  0.88516  0.88684  0.88851  0.89018  0.89187  0.89353  0.89522  0.89689
  0.89855  0.90022  0.90185  0.90350  0.90516  0.90679  0.90843  0.91005  0.91168  0.91329
  0.91492  0.91651  0.91812  0.91973  0.92134  0.92294  0.92452  0.92611  0.92768  0.92924
  0.93081  0.93240  0.93397  0.93551  0.93705  0.93861  0.94016  0.94170  0.94326  0.94476
  0.94627  0.94688  0.94688  0.94690  0.94691  0.94692  0.94796  0.94959  0.95122  0.95283
  0.95443  0.95605  0.95763  0.95924  0.96083  0.96242  0.96399  0.96557  0.96716  0.96873
  0.97027  0.97184  0.97335  0.97490  0.97644  0.97795  0.97947  0.98096  0.98212  0.98213
  0.98215  0.98316  0.98489  0.98667  0.98838  0.99013  0.99185  0.99353  0.99523  0.99593
  0.99749
  7.67500  0.88355  0.88524  0.88693  0.88859  0.89029  0.89196  0.89364  0.89531  0.89697
  0.89863  0.90027  0.90192  0.90356  0.90519  0.90684  0.90848  0.91010  0.91173  0.91335
  0.91497  0.91658  0.91818  0.91978  0.92138  0.92299  0.92458  0.92617  0.92775  0.92933
  0.93091  0.93249  0.93407  0.93564  0.93718  0.93871  0.94025  0.94181  0.94335  0.94486
  0.94638  0.94732  0.94732  0.94734  0.94735  0.94736  0.94805  0.94969  0.95131  0.95293
  0.95451  0.95610  0.95770  0.95929  0.96087  0.96244  0.96400  0.96558  0.96716  0.96869
  0.97023  0.97181  0.97335  0.97486  0.97638  0.97790  0.97941  0.98093  0.98230  0.98230
  0.98232  0.98313  0.98489  0.98664  0.98835  0.99010  0.99182  0.99353  0.99523  0.99598
  0.99749
  7.68750  0.88333  0.88498  0.88668  0.88837  0.89006  0.89174  0.89341  0.89509  0.89676
  0.89842  0.90007  0.90171  0.90333  0.90497  0.90661  0.90824  0.90988  0.91151  0.91313
  0.91477  0.91638  0.91800  0.91961  0.92120  0.92281  0.92440  0.92599  0.92757  0.92915
  0.93073  0.93231  0.93387  0.93541  0.93695  0.93850  0.94007  0.94161  0.94315  0.94464
  0.94618  0.94771  0.94775  0.94776  0.94776  0.94778  0.94787  0.94951  0.95114  0.95276
  0.95438  0.95599  0.95759  0.95919  0.96079  0.96237  0.96395  0.96553  0.96709  0.96864
  0.97019  0.97174  0.97328  0.97480  0.97633  0.97783  0.97935  0.98085  0.98237  0.98247
  0.98247  0.98311  0.98487  0.98662  0.98834  0.99006  0.99178  0.99349  0.99519  0.99602
  0.99749
  7.70000  0.88341  0.88507  0.88677  0.88844  0.89012  0.89179  0.89345  0.89513  0.89679
  0.89845  0.90009  0.90176  0.90338  0.90501  0.90667  0.90830  0.90997  0.91159  0.91322
  0.91484  0.91646  0.91807  0.91967  0.92127  0.92289  0.92447  0.92606  0.92763  0.92919
  0.93077  0.93235  0.93391  0.93546  0.93700  0.93857  0.94012  0.94166  0.94318  0.94468
  0.94622  0.94774  0.94819  0.94820  0.94820  0.94822  0.94823  0.94956  0.95118  0.95281
  0.95443  0.95603  0.95761  0.95920  0.96079  0.96238  0.96395  0.96553  0.96711  0.96868
  0.97022  0.97177  0.97332  0.97484  0.97637  0.97789  0.97940  0.98089  0.98241  0.98264
  0.98265  0.98314  0.98491  0.98665  0.98836  0.99011  0.99182  0.99354  0.99525  0.99607
  0.99752
  7.71250  0.88344  0.88508  0.88678  0.88846  0.89013  0.89180  0.89347  0.89513  0.89682
  0.89847  0.90014  0.90179  0.90343  0.90508  0.90672  0.90837  0.90999  0.91164  0.91325
  0.91486  0.91646  0.91805  0.91966  0.92125  0.92285  0.92444  0.92603  0.92761  0.92919
  0.93076  0.93233  0.93389  0.93543  0.93699  0.93854  0.94008  0.94162  0.94315  0.94468
  0.94622  0.94774  0.94862  0.94863  0.94864  0.94864  0.94866  0.94956  0.95118  0.95280
  0.95442  0.95605  0.95766  0.95924  0.96082  0.96237  0.96395  0.96551  0.96707  0.96864
  0.97019  0.97176  0.97330  0.97484  0.97637  0.97787  0.97940  0.98089  0.98239  0.98281
  0.98282  0.98316  0.98491  0.98667  0.98836  0.99009  0.99182  0.99353  0.99523  0.99611
  0.99751
  7.72500  0.88350  0.88506  0.88674  0.88842  0.89009  0.89176  0.89345  0.89511  0.89676
  0.89843  0.90009  0.90176  0.90339  0.90503  0.90668  0.90832  0.90993  0.91159  0.91322
  0.91484  0.91645  0.91804  0.91966  0.92127  0.92285  0.92443  0.92599  0.92753  0.92911
  0.93068  0.93226  0.93384  0.93540  0.93695  0.93853  0.94004  0.94159  0.94313  0.94464
  0.94617  0.94769  0.94903  0.94905  0.94906  0.94907  0.94907  0.94955  0.95116  0.95276
  0.95438  0.95599  0.95759  0.95917  0.96079  0.96237  0.96395  0.96553  0.96710  0.96865
  0.97018  0.97174  0.97328  0.97480  0.97633  0.97783  0.97936  0.98088  0.98237  0.98296
  0.98298  0.98313  0.98489  0.98664  0.98836  0.99010  0.99182  0.99351  0.99519  0.99615
  0.99751
  7.73750  0.88433  0.88512  0.88679  0.88846  0.89015  0.89183  0.89351  0.89518  0.89685
  0.89851  0.90016  0.90180  0.90345  0.90509  0.90672  0.90835  0.90999  0.91164  0.91326
  0.91491  0.91650  0.91809  0.91970  0.92129  0.92290  0.92448  0.92607  0.92763  0.92922
  0.93080  0.93235  0.93391  0.93549  0.93705  0.93861  0.94015  0.94169  0.94320  0.94473
  0.94625  0.94776  0.94927  0.94946  0.94947  0.94947  0.94949  0.94959  0.95120  0.95280
  0.95443  0.95605  0.95764  0.95924  0.96082  0.96241  0.96398  0.96556  0.96712  0.96870
  0.97027  0.97184  0.97337  0.97488  0.97642  0.97794  0.97945  0.98094  0.98242  0.98313
  0.98314  0.98316  0.98493  0.98669  0.98842  0.99015  0.99185  0.99353  0.99521  0.99619
  0.99749
  7.75000  0.88513  0.88515  0.88679  0.88846  0.89015  0.89182  0.89346  0.89513  0.89679
  0.89846  0.90010  0.90174  0.90338  0.90503  0.90666  0.90826  0.90990  0.91153  0.91316
  0.91477  0.91638  0.91802  0.91962  0.92123  0.92283  0.92444  0.92603  0.92759  0.92918
  0.93073  0.93231  0.93387  0.93542  0.93698  0.93853  0.94008  0.94161  0.94315  0.94464
  0.94617  0.94769  0.94920  0.94987  0.94989  0.94990  0.94991  0.94991  0.95118  0.95280
  0.95442  0.95601  0.95761  0.95921  0.96080  0.96241  0.96396  0.96553  0.96711  0.96867
  0.97023  0.97177  0.97332  0.97484  0.97637  0.97786  0.97939  0.98089  0.98238  0.98330
  0.98331  0.98331  0.98485  0.98662  0.98832  0.99009  0.99180  0.99352  0.99520  0.99624
  0.99749
  7.76250  0.88594  0.88595  0.88666  0.88835  0.89004  0.89171  0.89336  0.89503  0.89670
  0.89834  0.89999  0.90163  0.90328  0.90492  0.90655  0.90817  0.90979  0.91142  0.91307
  0.91469  0.91629  0.91791  0.91953  0.92112  0.92270  0.92431  0.92590  0.92747  0.92906
  0.93064  0.93220  0.93376  0.93533  0.93687  0.93843  0.93999  0.94153  0.94309  0.94460
  0.94613  0.94765  0.94916  0.95030  0.95030  0.95031  0.95033  0.95034  0.95120  0.95280
  0.95443  0.95603  0.95761  0.95920  0.96079  0.96237  0.96396  0.96553  0.96711  0.96864
  0.97019  0.97172  0.97328  0.97482  0.97635  0.97786  0.97936  0.98087  0.98238  0.98346
  0.98347  0.98348  0.98484  0.98662  0.98832  0.99009  0.99181  0.99352  0.99521  0.99628
  0.99749
  7.77500  0.88675  0.88675  0.88677  0.88840  0.89006  0.89173  0.89338  0.89504  0.89671
  0.89834  0.90000  0.90166  0.90330  0.90494  0.90658  0.90821  0.90986  0.91148  0.91309
  0.91471  0.91632  0.91795  0.91954  0.92115  0.92274  0.92432  0.92590  0.92744  0.92902
  0.93060  0.93217  0.93375  0.93533  0.93687  0.93844  0.93999  0.94152  0.94305  0.94455
  0.94609  0.94760  0.94911  0.95061  0.95070  0.95072  0.95073  0.95074  0.95112  0.95274
  0.95434  0.95596  0.95755  0.95915  0.96073  0.96231  0.96390  0.96548  0.96706  0.96861
  0.97016  0.97171  0.97326  0.97480  0.97635  0.97783  0.97936  0.98088  0.98238  0.98362
  0.98362  0.98364  0.98489  0.98664  0.98835  0.99010  0.99181  0.99352  0.99520  0.99632
  0.99751
  7.78750  0.88754  0.88754  0.88756  0.88854  0.89020  0.89188  0.89355  0.89522  0.89685
  0.89851  0.90017  0.90183  0.90347  0.90512  0.90676  0.90838  0.91001  0.91162  0.91322
  0.91484  0.91644  0.91804  0.91963  0.92124  0.92283  0.92440  0.92598  0.92755  0.92913
  0.93071  0.93226  0.93383  0.93537  0.93691  0.93845  0.93999  0.94152  0.94306  0.94458
  0.94609  0.94762  0.94914  0.95065  0.95112  0.95113  0.95114  0.95114  0.95116  0.95276
  0.95438  0.95601  0.95762  0.95921  0.96079  0.96237  0.96395  0.96553  0.96709  0.96864
  0.97019  0.97174  0.97328  0.97479  0.97633  0.97782  0.97934  0.98085  0.98235  0.98378
  0.98379  0.98379  0.98487  0.98662  0.98832  0.99007  0.99178  0.99349  0.99516  0.99635
  0.99749
  7.80000  0.88833  0.88835  0.88836  0.88837  0.88987  0.89156  0.89322  0.89489  0.89656
  0.89823  0.89990  0.90156  0.90320  0.90483  0.90649  0.90812  0.90977  0.91142  0.91304
  0.91466  0.91627  0.91786  0.91947  0.92107  0.92266  0.92428  0.92588  0.92744  0.92902
  0.93062  0.93218  0.93375  0.93530  0.93683  0.93839  0.93993  0.94148  0.94301  0.94453
  0.94605  0.94758  0.94911  0.95061  0.95153  0.95153  0.95155  0.95156  0.95157  0.95276
  0.95438  0.95599  0.95758  0.95917  0.96077  0.96237  0.96395  0.96552  0.96707  0.96863
  0.97021  0.97174  0.97329  0.97480  0.97633  0.97782  0.97935  0.98087  0.98235  0.98384
  0.98393  0.98395  0.98491  0.98665  0.98836  0.99009  0.99182  0.99352  0.99520  0.99639
  0.99749
  7.81250  0.88912  0.88912  0.88914  0.88915  0.89009  0.89175  0.89341  0.89508  0.89672
  0.89840  0.90008  0.90171  0.90337  0.90499  0.90661  0.90824  0.90984  0.91145  0.91308
  0.91469  0.91628  0.91790  0.91949  0.92109  0.92269  0.92428  0.92586  0.92742  0.92897
  0.93055  0.93213  0.93371  0.93525  0.93677  0.93834  0.93989  0.94143  0.94297  0.94447
  0.94599  0.94752  0.94903  0.95056  0.95193  0.95193  0.95195  0.95196  0.95197  0.95272
  0.95434  0.95596  0.95755  0.95912  0.96070  0.96229  0.96386  0.96545  0.96703  0.96859
  0.97014  0.97170  0.97324  0.97478  0.97632  0.97782  0.97934  0.98084  0.98234  0.98383
  0.98409  0.98410  0.98488  0.98663  0.98835  0.99007  0.99180  0.99349  0.99519  0.99643
  0.99751
  7.82500  0.88991  0.88991  0.88993  0.88994  0.89013  0.89180  0.89346  0.89512  0.89679
  0.89845  0.90009  0.90172  0.90336  0.90500  0.90663  0.90826  0.90990  0.91154  0.91315
  0.91475  0.91638  0.91800  0.91958  0.92120  0.92278  0.92436  0.92593  0.92751  0.92908
  0.93066  0.93222  0.93378  0.93534  0.93687  0.93841  0.93999  0.94153  0.94306  0.94458
  0.94612  0.94765  0.94916  0.95069  0.95217  0.95232  0.95234  0.95235  0.95236  0.95285
  0.95445  0.95605  0.95764  0.95921  0.96080  0.96238  0.96396  0.96554  0.96711  0.96865
  0.97019  0.97174  0.97329  0.97479  0.97633  0.97783  0.97935  0.98087  0.98235  0.98384
  0.98423  0.98425  0.98491  0.98668  0.98836  0.99013  0.99183  0.99353  0.99520  0.99648
  0.99751
  7.83750  0.89068  0.89069  0.89070  0.89070  0.89072  0.89165  0.89333  0.89499  0.89666
  0.89832  0.89998  0.90163  0.90325  0.90490  0.90653  0.90817  0.90982  0.91146  0.91309
  0.91471  0.91632  0.91791  0.91954  0.92112  0.92273  0.92431  0.92590  0.92748  0.92906
  0.93060  0.93218  0.93374  0.93529  0.93682  0.93836  0.93990  0.94144  0.94298  0.94451
  0.94603  0.94757  0.94910  0.95060  0.95209  0.95272  0.95274  0.95275  0.95276  0.95278
  0.95437  0.95599  0.95758  0.95917  0.96075  0.96233  0.96389  0.96545  0.96702  0.96856
  0.97014  0.97168  0.97325  0.97478  0.97631  0.97781  0.97932  0.98085  0.98234  0.98384
  0.98440  0.98441  0.98493  0.98667  0.98836  0.99011  0.99183  0.99353  0.99520  0.99652
  0.99753
  7.85000  0.89145  0.89147  0.89148  0.89149  0.89149  0.89153  0.89320  0.89486  0.89652
  0.89816  0.89982  0.90146  0.90311  0.90474  0.90639  0.90799  0.90962  0.91126  0.91290
  0.91449  0.91609  0.91769  0.91931  0.92092  0.92250  0.92408  0.92567  0.92724  0.92882
  0.93038  0.93196  0.93352  0.93507  0.93661  0.93817  0.93971  0.94128  0.94284  0.94433
  0.94587  0.94740  0.94890  0.95043  0.95195  0.95311  0.95312  0.95314  0.95315  0.95316
  0.95430  0.95588  0.95749  0.95908  0.96069  0.96227  0.96386  0.96543  0.96700  0.96856
  0.97012  0.97168  0.97322  0.97474  0.97627  0.97780  0.97932  0.98083  0.98232  0.98383
  0.98454  0.98456  0.98488  0.98664  0.98836  0.99011  0.99181  0.99351  0.99520  0.99656
  0.99751
  7.86250  0.89223  0.89224  0.89224  0.89226  0.89227  0.89228  0.89319  0.89487  0.89654
  0.89821  0.89987  0.90150  0.90316  0.90482  0.90646  0.90807  0.90970  0.91133  0.91295
  0.91458  0.91616  0.91777  0.91936  0.92098  0.92257  0.92417  0.92576  0.92731  0.92889
  0.93047  0.93205  0.93362  0.93519  0.93673  0.93827  0.93981  0.94135  0.94289  0.94441
  0.94594  0.94745  0.94897  0.95047  0.95196  0.95345  0.95351  0.95353  0.95354  0.95355
  0.95429  0.95588  0.95748  0.95907  0.96066  0.96228  0.96385  0.96542  0.96698  0.96854
  0.97010  0.97166  0.97320  0.97471  0.97628  0.97778  0.97930  0.98081  0.98230  0.98382
  0.98470  0.98471  0.98489  0.98665  0.98836  0.99010  0.99182  0.99351  0.99520  0.99659
  0.99752
  7.87500  0.89298  0.89299  0.89301  0.89302  0.89303  0.89303  0.89325  0.89491  0.89657
  0.89823  0.89990  0.90154  0.90319  0.90484  0.90648  0.90812  0.90975  0.91137  0.91300
  0.91462  0.91623  0.91782  0.91941  0.92102  0.92261  0.92418  0.92575  0.92730  0.92889
  0.93046  0.93203  0.93361  0.93516  0.93670  0.93824  0.93979  0.94134  0.94287  0.94440
  0.94594  0.94745  0.94898  0.95048  0.95199  0.95346  0.95390  0.95390  0.95391  0.95393
  0.95433  0.95595  0.95757  0.95915  0.96074  0.96232  0.96390  0.96547  0.96705  0.96858
  0.97013  0.97168  0.97322  0.97475  0.97629  0.97778  0.97931  0.98081  0.98232  0.98379
  0.98484  0.98484  0.98488  0.98663  0.98834  0.99009  0.99180  0.99351  0.99520  0.99663
  0.99751
  7.88750  0.89375  0.89376  0.89377  0.89377  0.89378  0.89380  0.89381  0.89503  0.89669
  0.89836  0.89999  0.90163  0.90329  0.90491  0.90655  0.90817  0.90980  0.91142  0.91307
  0.91467  0.91625  0.91783  0.91945  0.92105  0.92265  0.92424  0.92584  0.92740  0.92897
  0.93055  0.93213  0.93369  0.93525  0.93679  0.93836  0.93990  0.94143  0.94296  0.94447
  0.94599  0.94750  0.94902  0.95052  0.95200  0.95350  0.95429  0.95430  0.95430  0.95432
  0.95438  0.95599  0.95757  0.95916  0.96074  0.96233  0.96391  0.96549  0.96707  0.96863
  0.97017  0.97174  0.97328  0.97480  0.97635  0.97785  0.97936  0.98087  0.98234  0.98383
  0.98498  0.98500  0.98501  0.98664  0.98836  0.99009  0.99181  0.99351  0.99518  0.99667
  0.99748
  7.90000  0.89406  0.89450  0.89451  0.89452  0.89452  0.89454  0.89455  0.89492  0.89658
  0.89823  0.89991  0.90157  0.90321  0.90486  0.90650  0.90812  0.90974  0.91137  0.91299
  0.91462  0.91622  0.91782  0.91943  0.92102  0.92263  0.92422  0.92579  0.92735  0.92896
  0.93054  0.93212  0.93367  0.93524  0.93676  0.93831  0.93986  0.94139  0.94292  0.94442
  0.94594  0.94745  0.94894  0.95043  0.95193  0.95341  0.95467  0.95468  0.95469  0.95469
  0.95470  0.95592  0.95752  0.95912  0.96069  0.96227  0.96382  0.96540  0.96697  0.96852
  0.97009  0.97164  0.97321  0.97474  0.97629  0.97780  0.97931  0.98083  0.98233  0.98381
  0.98514  0.98515  0.98515  0.98664  0.98836  0.99010  0.99180  0.99349  0.99516  0.99670
  0.99749
  7.91250  0.89401  0.89525  0.89526  0.89526  0.89527  0.89529  0.89530  0.89531  0.89652
  0.89816  0.89983  0.90146  0.90310  0.90473  0.90637  0.90802  0.90965  0.91128  0.91291
  0.91453  0.91615  0.91773  0.91934  0.92094  0.92252  0.92409  0.92567  0.92726  0.92884
  0.93041  0.93198  0.93354  0.93510  0.93664  0.93817  0.93971  0.94124  0.94278  0.94429
  0.94579  0.94732  0.94884  0.95035  0.95186  0.95333  0.95483  0.95504  0.95505  0.95507
  0.95508  0.95581  0.95740  0.95899  0.96058  0.96219  0.96377  0.96534  0.96693  0.96847
  0.97005  0.97159  0.97313  0.97466  0.97619  0.97769  0.97919  0.98071  0.98221  0.98369
  0.98515  0.98528  0.98528  0.98659  0.98830  0.99005  0.99176  0.99348  0.99518  0.99674
  0.99749
  7.92500  0.89399  0.89562  0.89600  0.89601  0.89601  0.89603  0.89604  0.89605  0.89654
  0.89820  0.89985  0.90150  0.90312  0.90478  0.90642  0.90806  0.90970  0.91133  0.91295
  0.91458  0.91616  0.91777  0.91936  0.92097  0.92256  0.92414  0.92573  0.92730  0.92887
  0.93042  0.93202  0.93358  0.93512  0.93666  0.93821  0.93973  0.94129  0.94282  0.94434
  0.94587  0.94741  0.94893  0.95043  0.95193  0.95340  0.95491  0.95543  0.95544  0.95544
  0.95546  0.95595  0.95754  0.95913  0.96071  0.96228  0.96385  0.96543  0.96700  0.96855
  0.97010  0.97164  0.97320  0.97474  0.97627  0.97778  0.97930  0.98080  0.98230  0.98379
  0.98528  0.98542  0.98542  0.98668  0.98838  0.99011  0.99182  0.99351  0.99519  0.99678
  0.99749
  7.93750  0.89391  0.89552  0.89674  0.89675  0.89676  0.89676  0.89678  0.89679  0.89680
  0.89812  0.89978  0.90141  0.90306  0.90469  0.90631  0.90794  0.90957  0.91119  0.91278
  0.91442  0.91605  0.91764  0.91925  0.92084  0.92244  0.92404  0.92563  0.92720  0.92876
  0.93036  0.93195  0.93353  0.93507  0.93661  0.93817  0.93972  0.94129  0.94283  0.94433
  0.94585  0.94736  0.94888  0.95039  0.95188  0.95338  0.95487  0.95579  0.95581  0.95582
  0.95583  0.95592  0.95754  0.95913  0.96074  0.96231  0.96389  0.96545  0.96705  0.96861
  0.97016  0.97171  0.97325  0.97477  0.97631  0.97782  0.97932  0.98083  0.98232  0.98379
  0.98528  0.98555  0.98557  0.98667  0.98839  0.99011  0.99178  0.99349  0.99519  0.99681
  0.99748
  7.95000  0.89402  0.89562  0.89724  0.89746  0.89748  0.89749  0.89750  0.89750  0.89751
  0.89830  0.89995  0.90158  0.90321  0.90484  0.90649  0.90811  0.90974  0.91135  0.91295
  0.91456  0.91619  0.91778  0.91936  0.92096  0.92255  0.92413  0.92572  0.92729  0.92888
  0.93046  0.93204  0.93360  0.93516  0.93670  0.93826  0.93980  0.94134  0.94287  0.94438
  0.94591  0.94743  0.94894  0.95044  0.95193  0.95342  0.95491  0.95617  0.95618  0.95618
  0.95619  0.95621  0.95757  0.95916  0.96075  0.96232  0.96389  0.96545  0.96703  0.96856
  0.97012  0.97168  0.97322  0.97475  0.97628  0.97778  0.97931  0.98081  0.98228  0.98378
  0.98524  0.98570  0.98571  0.98664  0.98836  0.99011  0.99182  0.99351  0.99518  0.99683
  0.99748
  7.96250  0.89386  0.89549  0.89711  0.89820  0.89821  0.89823  0.89824  0.89825  0.89825
  0.89827  0.89983  0.90145  0.90308  0.90473  0.90637  0.90795  0.90957  0.91120  0.91284
  0.91444  0.91607  0.91769  0.91928  0.92088  0.92247  0.92406  0.92564  0.92722  0.92879
  0.93036  0.93192  0.93347  0.93503  0.93660  0.93814  0.93967  0.94122  0.94275  0.94425
  0.94577  0.94727  0.94880  0.95030  0.95180  0.95331  0.95478  0.95627  0.95654  0.95654
  0.95656  0.95657  0.95750  0.95911  0.96070  0.96228  0.96384  0.96540  0.96698  0.96851
  0.97008  0.97164  0.97319  0.97471  0.97625  0.97776  0.97927  0.98076  0.98226  0.98377
  0.98526  0.98584  0.98585  0.98664  0.98835  0.99007  0.99178  0.99348  0.99516  0.99683
  0.99749
  7.97500  0.89391  0.89553  0.89715  0.89873  0.89893  0.89894  0.89895  0.89895  0.89897
  0.89898  0.89994  0.90154  0.90317  0.90482  0.90644  0.90807  0.90970  0.91133  0.91294
  0.91454  0.91615  0.91777  0.91939  0.92099  0.92260  0.92419  0.92577  0.92733  0.92891
  0.93049  0.93205  0.93362  0.93516  0.93670  0.93823  0.93979  0.94133  0.94288  0.94438
  0.94590  0.94741  0.94894  0.95043  0.95193  0.95342  0.95490  0.95636  0.95689  0.95691
  0.95692  0.95693  0.95758  0.95917  0.96075  0.96233  0.96390  0.96545  0.96700  0.96856
  0.97010  0.97166  0.97321  0.97471  0.97624  0.97774  0.97927  0.98077  0.98226  0.98375
  0.98522  0.98598  0.98599  0.98664  0.98836  0.99009  0.99180  0.99353  0.99520  0.99686
  0.99752
  7.98750  0.89377  0.89539  0.89701  0.89860  0.89965  0.89965  0.89966  0.89968  0.89969
  0.89970  0.89976  0.90140  0.90303  0.90465  0.90628  0.90790  0.90953  0.91115  0.91278
  0.91439  0.91600  0.91758  0.91918  0.92079  0.92237  0.92397  0.92555  0.92713  0.92870
  0.93025  0.93182  0.93340  0.93496  0.93652  0.93806  0.93960  0.94116  0.94269  0.94420
  0.94570  0.94722  0.94872  0.95025  0.95174  0.95324  0.95474  0.95622  0.95727  0.95728
  0.95728  0.95730  0.95741  0.95900  0.96061  0.96218  0.96376  0.96531  0.96689  0.96843
  0.97000  0.97154  0.97311  0.97464  0.97616  0.97767  0.97919  0.98072  0.98220  0.98366
  0.98514  0.98612  0.98612  0.98656  0.98827  0.99002  0.99174  0.99348  0.99516  0.99683
  0.99749
  8.00000  0.89382  0.89544  0.89706  0.89869  0.90027  0.90036  0.90038  0.90039  0.90040
  0.90040  0.90042  0.90148  0.90311  0.90472  0.90637  0.90798  0.90958  0.91122  0.91282
  0.91444  0.91605  0.91767  0.91927  0.92089  0.92247  0.92406  0.92564  0.92720  0.92879
  0.93034  0.93194  0.93349  0.93506  0.93657  0.93810  0.93964  0.94117  0.94271  0.94420
  0.94573  0.94725  0.94879  0.95030  0.95180  0.95331  0.95478  0.95626  0.95762  0.95763
  0.95763  0.95764  0.95766  0.95911  0.96068  0.96226  0.96382  0.96539  0.96697  0.96852
  0.97005  0.97161  0.97316  0.97466  0.97620  0.97772  0.97925  0.98075  0.98224  0.98373
  0.98520  0.98625  0.98625  0.98660  0.98831  0.99007  0.99177  0.99348  0.99518  0.99683
  0.99747
  8.01250  0.89377  0.89539  0.89700  0.89860  0.90022  0.90109  0.90110  0.90110  0.90112
  0.90113  0.90114  0.90149  0.90312  0.90474  0.90639  0.90799  0.90961  0.91123  0.91285
  0.91444  0.91603  0.91765  0.91923  0.92084  0.92244  0.92402  0.92562  0.92718  0.92875
  0.93033  0.93190  0.93347  0.93503  0.93657  0.93812  0.93968  0.94121  0.94273  0.94423
  0.94574  0.94726  0.94876  0.95026  0.95175  0.95325  0.95474  0.95625  0.95772  0.95798
  0.95798  0.95799  0.95801  0.95912  0.96069  0.96228  0.96382  0.96540  0.96697  0.96852
  0.97010  0.97163  0.97317  0.97470  0.97624  0.97774  0.97927  0.98077  0.98226  0.98375
  0.98522  0.98638  0.98638  0.98664  0.98836  0.99011  0.99183  0.99353  0.99520  0.99687
  0.99753
  8.02500  0.89376  0.89538  0.89698  0.89860  0.90022  0.90179  0.90180  0.90180  0.90181
  0.90183  0.90184  0.90185  0.90317  0.90479  0.90642  0.90806  0.90966  0.91128  0.91291
  0.91451  0.91612  0.91772  0.91932  0.92092  0.92251  0.92410  0.92568  0.92725  0.92883
  0.93038  0.93195  0.93352  0.93510  0.93663  0.93815  0.93972  0.94126  0.94280  0.94433
  0.94586  0.94737  0.94886  0.95037  0.95187  0.95336  0.95483  0.95631  0.95776  0.95833
  0.95833  0.95834  0.95836  0.95913  0.96073  0.96229  0.96386  0.96543  0.96698  0.96852
  0.97005  0.97161  0.97316  0.97469  0.97622  0.97773  0.97923  0.98072  0.98221  0.98370
  0.98516  0.98651  0.98652  0.98659  0.98830  0.99005  0.99176  0.99347  0.99516  0.99683
  0.99749
  8.03750  0.89364  0.89526  0.89687  0.89847  0.90009  0.90168  0.90250  0.90251  0.90251
  0.90253  0.90254  0.90255  0.90304  0.90468  0.90632  0.90793  0.90955  0.91116  0.91278
  0.91440  0.91602  0.91760  0.91922  0.92084  0.92243  0.92402  0.92562  0.92718  0.92875
  0.93033  0.93190  0.93345  0.93501  0.93656  0.93808  0.93962  0.94117  0.94271  0.94423
  0.94574  0.94726  0.94877  0.95030  0.95179  0.95325  0.95476  0.95626  0.95772  0.95869
  0.95869  0.95871  0.95872  0.95911  0.96069  0.96229  0.96386  0.96542  0.96698  0.96854
  0.97010  0.97166  0.97320  0.97471  0.97624  0.97777  0.97927  0.98079  0.98229  0.98377
  0.98523  0.98664  0.98665  0.98667  0.98836  0.99011  0.99182  0.99351  0.99520  0.99683
  0.99749
  8.05000  0.89373  0.89535  0.89698  0.89856  0.90018  0.90178  0.90320  0.90321  0.90321
  0.90323  0.90324  0.90325  0.90325  0.90477  0.90641  0.90802  0.90965  0.91128  0.91291
  0.91453  0.91615  0.91774  0.91934  0.92093  0.92252  0.92408  0.92566  0.92722  0.92880
  0.93037  0.93195  0.93352  0.93506  0.93661  0.93812  0.93968  0.94122  0.94275  0.94425
  0.94578  0.94731  0.94881  0.95034  0.95184  0.95332  0.95481  0.95627  0.95776  0.95903
  0.95904  0.95904  0.95906  0.95915  0.96073  0.96231  0.96389  0.96547  0.96703  0.96858
  0.97010  0.97168  0.97320  0.97471  0.97624  0.97776  0.97927  0.98076  0.98226  0.98375
  0.98523  0.98669  0.98678  0.98678  0.98835  0.99009  0.99180  0.99348  0.99518  0.99683
  0.99749
  8.06250  0.89359  0.89522  0.89684  0.89843  0.90007  0.90167  0.90328  0.90390  0.90391
  0.90391  0.90393  0.90394  0.90395  0.90477  0.90639  0.90802  0.90966  0.91128  0.91290
  0.91451  0.91611  0.91768  0.91927  0.92084  0.92243  0.92402  0.92559  0.92715  0.92874
  0.93028  0.93186  0.93343  0.93499  0.93652  0.93806  0.93960  0.94115  0.94267  0.94416
  0.94570  0.94723  0.94872  0.95024  0.95175  0.95324  0.95473  0.95621  0.95768  0.95913
  0.95938  0.95939  0.95939  0.95941  0.96068  0.96227  0.96382  0.96540  0.96697  0.96852
  0.97009  0.97163  0.97317  0.97471  0.97624  0.97776  0.97927  0.98077  0.98226  0.98375
  0.98523  0.98669  0.98691  0.98691  0.98838  0.99011  0.99181  0.99349  0.99519  0.99687
  0.99751
  8.07500  0.89362  0.89526  0.89688  0.89847  0.90008  0.90167  0.90326  0.90459  0.90460
  0.90461  0.90461  0.90462  0.90464  0.90474  0.90637  0.90799  0.90960  0.91123  0.91286
  0.91447  0.91607  0.91767  0.91927  0.92086  0.92246  0.92406  0.92563  0.92717  0.92874
  0.93031  0.93187  0.93345  0.93501  0.93656  0.93809  0.93963  0.94117  0.94270  0.94421
  0.94574  0.94723  0.94876  0.95026  0.95177  0.95324  0.95473  0.95622  0.95768  0.95915
  0.95972  0.95973  0.95974  0.95974  0.96066  0.96226  0.96382  0.96540  0.96696  0.96848
  0.97004  0.97159  0.97313  0.97466  0.97619  0.97769  0.97921  0.98072  0.98221  0.98370
  0.98518  0.98665  0.98703  0.98704  0.98834  0.99007  0.99178  0.99348  0.99518  0.99685
  0.99749
  8.08750  0.89363  0.89522  0.89682  0.89845  0.90005  0.90163  0.90321  0.90481  0.90527
  0.90527  0.90529  0.90530  0.90531  0.90532  0.90630  0.90790  0.90953  0.91115  0.91278
  0.91442  0.91601  0.91760  0.91923  0.92081  0.92242  0.92400  0.92558  0.92716  0.92875
  0.93033  0.93189  0.93345  0.93501  0.93657  0.93812  0.93968  0.94122  0.94275  0.94425
  0.94578  0.94728  0.94881  0.95030  0.95179  0.95328  0.95476  0.95623  0.95771  0.95915
  0.96005  0.96007  0.96008  0.96009  0.96071  0.96229  0.96386  0.96542  0.96698  0.96854
  0.97009  0.97163  0.97317  0.97470  0.97624  0.97773  0.97925  0.98076  0.98225  0.98374
  0.98520  0.98667  0.98716  0.98717  0.98831  0.99007  0.99180  0.99351  0.99520  0.99686
  0.99749
  8.10000  0.89362  0.89525  0.89689  0.89849  0.90009  0.90167  0.90325  0.90484  0.90596
  0.90597  0.90597  0.90598  0.90600  0.90601  0.90642  0.90804  0.90966  0.91128  0.91289
  0.91452  0.91611  0.91772  0.91934  0.92094  0.92255  0.92412  0.92570  0.92728  0.92884
  0.93042  0.93199  0.93356  0.93510  0.93663  0.93815  0.93970  0.94124  0.94276  0.94429
  0.94579  0.94732  0.94884  0.95033  0.95180  0.95329  0.95477  0.95625  0.95772  0.95920
  0.96040  0.96040  0.96042  0.96043  0.96074  0.96229  0.96386  0.96542  0.96698  0.96852
  0.97005  0.97163  0.97317  0.97470  0.97623  0.97773  0.97926  0.98076  0.98225  0.98374
  0.98520  0.98668  0.98729  0.98730  0.98835  0.99009  0.99180  0.99351  0.99520  0.99686
  0.99752
  8.11250  0.89373  0.89536  0.89698  0.89859  0.90018  0.90176  0.90334  0.90492  0.90648
  0.90663  0.90663  0.90664  0.90666  0.90667  0.90668  0.90810  0.90974  0.91133  0.91296
  0.91456  0.91616  0.91776  0.91935  0.92093  0.92252  0.92410  0.92567  0.92722  0.92879
  0.93033  0.93191  0.93344  0.93499  0.93655  0.93810  0.93964  0.94118  0.94273  0.94421
  0.94572  0.94723  0.94872  0.95022  0.95170  0.95320  0.95469  0.95618  0.95764  0.95912
  0.96058  0.96073  0.96074  0.96075  0.96075  0.96231  0.96389  0.96545  0.96703  0.96856
  0.97013  0.97167  0.97321  0.97475  0.97628  0.97778  0.97931  0.98080  0.98229  0.98377
  0.98522  0.98669  0.98741  0.98742  0.98839  0.99011  0.99182  0.99353  0.99520  0.99686
  0.99753
  8.12500  0.89338  0.89500  0.89662  0.89824  0.89986  0.90145  0.90303  0.90464  0.90623
  0.90731  0.90732  0.90733  0.90733  0.90734  0.90736  0.90790  0.90953  0.91115  0.91277
  0.91436  0.91598  0.91756  0.91918  0.92076  0.92237  0.92393  0.92551  0.92711  0.92867
  0.93027  0.93182  0.93339  0.93494  0.93650  0.93800  0.93955  0.94108  0.94261  0.94411
  0.94564  0.94714  0.94866  0.95017  0.95166  0.95315  0.95465  0.95614  0.95759  0.95908
  0.96055  0.96106  0.96108  0.96109  0.96110  0.96228  0.96384  0.96540  0.96694  0.96848
  0.97003  0.97158  0.97313  0.97465  0.97620  0.97771  0.97922  0.98072  0.98221  0.98370
  0.98519  0.98667  0.98752  0.98753  0.98836  0.99010  0.99181  0.99351  0.99519  0.99685
  0.99752
  8.13750  0.89355  0.89518  0.89680  0.89842  0.90000  0.90158  0.90316  0.90474  0.90633
  0.90791  0.90798  0.90799  0.90799  0.90800  0.90802  0.90803  0.90958  0.91120  0.91281
  0.91442  0.91602  0.91761  0.91923  0.92081  0.92241  0.92400  0.92557  0.92713  0.92871
  0.93028  0.93186  0.93341  0.93494  0.93650  0.93802  0.93955  0.94109  0.94262  0.94411
  0.94561  0.94713  0.94864  0.95015  0.95165  0.95312  0.95463  0.95612  0.95759  0.95907
  0.96053  0.96140  0.96141  0.96141  0.96143  0.96226  0.96382  0.96538  0.96694  0.96848
  0.97005  0.97161  0.97316  0.97466  0.97622  0.97773  0.97923  0.98072  0.98221  0.98370
  0.98516  0.98664  0.98765  0.98765  0.98835  0.99009  0.99178  0.99349  0.99516  0.99685
  0.99749
  8.15000  0.89351  0.89512  0.89674  0.89834  0.89995  0.90154  0.90312  0.90473  0.90632
  0.90790  0.90864  0.90865  0.90865  0.90867  0.90868  0.90869  0.90965  0.91127  0.91289
  0.91447  0.91607  0.91765  0.91923  0.92081  0.92239  0.92397  0.92555  0.92712  0.92869
  0.93024  0.93182  0.93338  0.93494  0.93648  0.93800  0.93954  0.94108  0.94262  0.94411
  0.94564  0.94717  0.94868  0.95019  0.95169  0.95316  0.95465  0.95613  0.95761  0.95908
  0.96053  0.96171  0.96172  0.96174  0.96175  0.96226  0.96382  0.96540  0.96694  0.96850
  0.97004  0.97159  0.97313  0.97466  0.97619  0.97769  0.97919  0.98070  0.98221  0.98370
  0.98515  0.98663  0.98777  0.98778  0.98830  0.99005  0.99177  0.99347  0.99516  0.99685
  0.99752
  8.16250  0.89320  0.89482  0.89643  0.89805  0.89965  0.90126  0.90285  0.90443  0.90604
  0.90760  0.90916  0.90931  0.90931  0.90933  0.90934  0.90935  0.90938  0.91098  0.91262
  0.91423  0.91585  0.91743  0.91901  0.92062  0.92221  0.92380  0.92540  0.92695  0.92853
  0.93009  0.93165  0.93321  0.93477  0.93632  0.93784  0.93938  0.94093  0.94245  0.94394
  0.94547  0.94699  0.94850  0.94999  0.95149  0.95298  0.95448  0.95596  0.95746  0.95894
  0.96040  0.96188  0.96205  0.96206  0.96207  0.96213  0.96371  0.96527  0.96685  0.96839
  0.96996  0.97153  0.97306  0.97458  0.97611  0.97761  0.97914  0.98063  0.98215  0.98364
  0.98511  0.98659  0.98788  0.98790  0.98831  0.99003  0.99176  0.99349  0.99519  0.99685
  0.99752
  8.17500  0.89331  0.89491  0.89653  0.89812  0.89970  0.90130  0.90286  0.90444  0.90602
  0.90760  0.90917  0.90996  0.90997  0.90997  0.90999  0.91000  0.91001  0.91105  0.91267
  0.91427  0.91588  0.91747  0.91908  0.92067  0.92226  0.92383  0.92541  0.92696  0.92856
  0.93012  0.93169  0.93325  0.93480  0.93635  0.93788  0.93942  0.94095  0.94249  0.94398
  0.94552  0.94704  0.94855  0.95006  0.95155  0.95303  0.95455  0.95601  0.95750  0.95897
  0.96043  0.96188  0.96237  0.96237  0.96238  0.96240  0.96376  0.96532  0.96688  0.96843
  0.96997  0.97151  0.97306  0.97457  0.97611  0.97763  0.97914  0.98065  0.98215  0.98362
  0.98510  0.98656  0.98800  0.98801  0.98830  0.99005  0.99177  0.99348  0.99516  0.99682
  0.99749
  8.18750  0.89346  0.89508  0.89669  0.89829  0.89987  0.90146  0.90304  0.90466  0.90624
  0.90780  0.90938  0.91062  0.91063  0.91063  0.91065  0.91066  0.91067  0.91123  0.91282
  0.91444  0.91605  0.91764  0.91923  0.92084  0.92243  0.92400  0.92558  0.92712  0.92869
  0.93025  0.93182  0.93336  0.93493  0.93648  0.93800  0.93954  0.94109  0.94262  0.94414
  0.94565  0.94717  0.94866  0.95016  0.95165  0.95315  0.95465  0.95614  0.95762  0.95908
  0.96052  0.96198  0.96268  0.96270  0.96271  0.96272  0.96386  0.96545  0.96702  0.96856
  0.97010  0.97166  0.97320  0.97471  0.97624  0.97773  0.97925  0.98074  0.98223  0.98371
  0.98518  0.98667  0.98810  0.98813  0.98836  0.99009  0.99180  0.99349  0.99519  0.99683
  0.99752
  8.20000  0.89311  0.89470  0.89632  0.89794  0.89956  0.90117  0.90275  0.90434  0.90589
  0.90747  0.90905  0.91063  0.91126  0.91127  0.91128  0.91128  0.91129  0.91131  0.91264
  0.91423  0.91585  0.91745  0.91905  0.92067  0.92226  0.92386  0.92545  0.92700  0.92858
  0.93014  0.93169  0.93325  0.93481  0.93635  0.93788  0.93942  0.94095  0.94248  0.94399
  0.94552  0.94704  0.94855  0.95007  0.95157  0.95306  0.95454  0.95601  0.95750  0.95897
  0.96043  0.96188  0.96301  0.96302  0.96303  0.96303  0.96374  0.96534  0.96690  0.96846
  0.97000  0.97155  0.97309  0.97461  0.97614  0.97765  0.97917  0.98066  0.98215  0.98364
  0.98513  0.98659  0.98801  0.98823  0.98830  0.99002  0.99174  0.99345  0.99514  0.99681
  0.99748
  8.21250  0.89342  0.89503  0.89666  0.89825  0.89986  0.90144  0.90302  0.90461  0.90619
  0.90775  0.90934  0.91089  0.91190  0.91192  0.91193  0.91194  0.91194  0.91195  0.91285
  0.91445  0.91606  0.91764  0.91925  0.92084  0.92241  0.92400  0.92559  0.92713  0.92871
  0.93029  0.93183  0.93341  0.93497  0.93651  0.93804  0.93957  0.94111  0.94265  0.94416
  0.94565  0.94717  0.94868  0.95017  0.95166  0.95315  0.95463  0.95610  0.95758  0.95906
  0.96051  0.96197  0.96332  0.96333  0.96334  0.96334  0.96386  0.96543  0.96698  0.96855
  0.97009  0.97163  0.97317  0.97469  0.97622  0.97771  0.97923  0.98072  0.98221  0.98370
  0.98516  0.98664  0.98808  0.98836  0.98836  0.99010  0.99182  0.99352  0.99520  0.99686
  0.99751
  8.22500  0.89319  0.89480  0.89640  0.89799  0.89961  0.90121  0.90279  0.90435  0.90595
  0.90754  0.90909  0.91067  0.91224  0.91255  0.91256  0.91256  0.91258  0.91259  0.91271
  0.91431  0.91589  0.91750  0.91909  0.92068  0.92226  0.92384  0.92544  0.92699  0.92856
  0.93012  0.93169  0.93325  0.93480  0.93633  0.93784  0.93938  0.94094  0.94247  0.94396
  0.94548  0.94701  0.94854  0.95003  0.95153  0.95301  0.95448  0.95597  0.95746  0.95893
  0.96040  0.96185  0.96330  0.96363  0.96364  0.96365  0.96378  0.96536  0.96692  0.96847
  0.97001  0.97157  0.97309  0.97462  0.97615  0.97765  0.97917  0.98067  0.98217  0.98365
  0.98511  0.98658  0.98800  0.98847  0.98848  0.99007  0.99178  0.99348  0.99516  0.99683
  0.99753
  8.23750  0.89320  0.89482  0.89641  0.89803  0.89964  0.90122  0.90281  0.90438  0.90597
  0.90754  0.90913  0.91069  0.91225  0.91319  0.91320  0.91321  0.91322  0.91322  0.91324
  0.91432  0.91594  0.91752  0.91910  0.92070  0.92228  0.92387  0.92546  0.92700  0.92858
  0.93016  0.93172  0.93327  0.93480  0.93633  0.93786  0.93940  0.94093  0.94245  0.94397
  0.94548  0.94701  0.94850  0.95000  0.95149  0.95298  0.95447  0.95595  0.95741  0.95886
  0.96035  0.96180  0.96325  0.96394  0.96395  0.96395  0.96396  0.96531  0.96688  0.96843
  0.96999  0.97153  0.97306  0.97458  0.97614  0.97764  0.97916  0.98067  0.98215  0.98365
  0.98511  0.98659  0.98801  0.98858  0.98860  0.99003  0.99176  0.99347  0.99516  0.99683
  0.99756
  8.25000  0.89322  0.89483  0.89644  0.89803  0.89963  0.90122  0.90282  0.90440  0.90598
  0.90756  0.90913  0.91071  0.91228  0.91382  0.91383  0.91383  0.91385  0.91386  0.91387
  0.91436  0.91597  0.91758  0.91917  0.92075  0.92232  0.92390  0.92550  0.92704  0.92861
  0.93016  0.93172  0.93328  0.93484  0.93639  0.93791  0.93944  0.94098  0.94249  0.94398
  0.94550  0.94703  0.94854  0.95006  0.95156  0.95306  0.95452  0.95600  0.95749  0.95897
  0.96043  0.96189  0.96333  0.96425  0.96426  0.96426  0.96428  0.96536  0.96692  0.96846
  0.97001  0.97157  0.97309  0.97462  0.97614  0.97765  0.97916  0.98067  0.98217  0.98369
  0.98518  0.98664  0.98807  0.98870  0.98871  0.99007  0.99178  0.99348  0.99516  0.99683
  0.99758
  8.26250  0.89305  0.89468  0.89628  0.89790  0.89948  0.90106  0.90267  0.90422  0.90580
  0.90737  0.90891  0.91049  0.91206  0.91364  0.91444  0.91445  0.91447  0.91448  0.91449
  0.91449  0.91584  0.91743  0.91904  0.92063  0.92224  0.92382  0.92538  0.92694  0.92849
  0.93007  0.93164  0.93319  0.93472  0.93626  0.93779  0.93933  0.94087  0.94240  0.94389
  0.94541  0.94692  0.94845  0.94994  0.95144  0.95292  0.95439  0.95588  0.95736  0.95882
  0.96029  0.96174  0.96319  0.96455  0.96456  0.96457  0.96457  0.96525  0.96681  0.96836
  0.96991  0.97146  0.97299  0.97453  0.97607  0.97760  0.97912  0.98065  0.98215  0.98364
  0.98511  0.98660  0.98804  0.98880  0.98882  0.99007  0.99178  0.99348  0.99518  0.99685
  0.99762
  8.27500  0.89311  0.89474  0.89636  0.89798  0.89957  0.90115  0.90273  0.90431  0.90589
  0.90747  0.90905  0.91063  0.91216  0.91373  0.91506  0.91508  0.91509  0.91510  0.91510
  0.91511  0.91593  0.91750  0.91910  0.92070  0.92230  0.92388  0.92546  0.92700  0.92857
  0.93015  0.93173  0.93328  0.93485  0.93641  0.93795  0.93950  0.94103  0.94256  0.94405
  0.94556  0.94706  0.94857  0.95006  0.95155  0.95302  0.95452  0.95600  0.95746  0.95894
  0.96040  0.96185  0.96329  0.96474  0.96485  0.96486  0.96487  0.96539  0.96694  0.96848
  0.97005  0.97159  0.97315  0.97466  0.97619  0.97768  0.97918  0.98068  0.98217  0.98366
  0.98513  0.98660  0.98803  0.98892  0.98893  0.99006  0.99178  0.99349  0.99518  0.99685
  0.99764
  8.28750  0.89306  0.89467  0.89627  0.89786  0.89947  0.90106  0.90266  0.90424  0.90582
  0.90738  0.90896  0.91054  0.91211  0.91365  0.91519  0.91568  0.91570  0.91571  0.91572
  0.91572  0.91585  0.91745  0.91903  0.92062  0.92221  0.92378  0.92535  0.92691  0.92847
  0.93003  0.93163  0.93319  0.93474  0.93629  0.93782  0.93936  0.94090  0.94241  0.94390
  0.94542  0.94693  0.94845  0.94994  0.95144  0.95293  0.95441  0.95590  0.95737  0.95882
  0.96027  0.96174  0.96320  0.96464  0.96514  0.96516  0.96517  0.96530  0.96687  0.96842
  0.96997  0.97151  0.97304  0.97458  0.97611  0.97760  0.97912  0.98062  0.98212  0.98361
  0.98510  0.98656  0.98801  0.98902  0.98904  0.99006  0.99178  0.99347  0.99512  0.99682
  0.99766
  8.30000  0.89294  0.89456  0.89618  0.89779  0.89939  0.90097  0.90254  0.90413  0.90571
  0.90728  0.90885  0.91041  0.91199  0.91355  0.91509  0.91631  0.91632  0.91633  0.91633
  0.91635  0.91636  0.91736  0.91894  0.92055  0.92213  0.92371  0.92529  0.92685  0.92843
  0.92998  0.93156  0.93313  0.93468  0.93621  0.93777  0.93931  0.94083  0.94238  0.94385
  0.94538  0.94688  0.94840  0.94990  0.95138  0.95287  0.95436  0.95583  0.95732  0.95880
  0.96027  0.96171  0.96315  0.96459  0.96545  0.96545  0.96547  0.96548  0.96684  0.96837
  0.96991  0.97146  0.97298  0.97452  0.97607  0.97758  0.97909  0.98058  0.98208  0.98357
  0.98506  0.98654  0.98799  0.98913  0.98914  0.99003  0.99176  0.99348  0.99519  0.99687
  0.99769
  8.31250  0.89310  0.89473  0.89632  0.89790  0.89952  0.90110  0.90268  0.90428  0.90588
  0.90742  0.90900  0.91058  0.91212  0.91370  0.91524  0.91679  0.91691  0.91693  0.91694
  0.91695  0.91695  0.91752  0.91913  0.92072  0.92230  0.92387  0.92546  0.92700  0.92858
  0.93012  0.93170  0.93325  0.93479  0.93634  0.93787  0.93940  0.94091  0.94245  0.94394
  0.94547  0.94697  0.94848  0.94999  0.95147  0.95294  0.95443  0.95592  0.95740  0.95886
  0.96031  0.96178  0.96323  0.96466  0.96575  0.96575  0.96576  0.96578  0.96687  0.96843
  0.96997  0.97153  0.97304  0.97457  0.97609  0.97759  0.97910  0.98062  0.98212  0.98362
  0.98509  0.98656  0.98800  0.98923  0.98924  0.99007  0.99178  0.99349  0.99518  0.99686
  0.99771
  8.32500  0.89320  0.89481  0.89641  0.89801  0.89960  0.90119  0.90280  0.90435  0.90595
  0.90751  0.90908  0.91063  0.91221  0.91375  0.91532  0.91686  0.91752  0.91754  0.91755
  0.91756  0.91756  0.91758  0.91918  0.92075  0.92233  0.92388  0.92548  0.92704  0.92860
  0.93016  0.93174  0.93327  0.93484  0.93638  0.93788  0.93940  0.94093  0.94244  0.94394
  0.94543  0.94693  0.94846  0.94995  0.95144  0.95294  0.95441  0.95588  0.95736  0.95882
  0.96029  0.96171  0.96316  0.96461  0.96604  0.96605  0.96606  0.96606  0.96685  0.96842
  0.96997  0.97150  0.97304  0.97457  0.97610  0.97760  0.97909  0.98061  0.98211  0.98362
  0.98509  0.98656  0.98800  0.98935  0.98936  0.99006  0.99177  0.99348  0.99518  0.99686
  0.99774
  8.33750  0.89307  0.89468  0.89630  0.89792  0.89952  0.90110  0.90271  0.90428  0.90586
  0.90742  0.90900  0.91056  0.91214  0.91369  0.91524  0.91680  0.91813  0.91813  0.91815
  0.91816  0.91817  0.91818  0.91916  0.92075  0.92234  0.92392  0.92549  0.92706  0.92861
  0.93018  0.93173  0.93328  0.93484  0.93638  0.93788  0.93942  0.94095  0.94251  0.94401
  0.94552  0.94705  0.94855  0.95004  0.95152  0.95301  0.95451  0.95599  0.95746  0.95894
  0.96040  0.96185  0.96328  0.96473  0.96615  0.96632  0.96633  0.96635  0.96698  0.96852
  0.97008  0.97162  0.97317  0.97467  0.97619  0.97769  0.97921  0.98070  0.98220  0.98366
  0.98514  0.98663  0.98804  0.98945  0.98945  0.99007  0.99178  0.99351  0.99519  0.99687
  0.99777
  8.35000  0.89298  0.89461  0.89623  0.89785  0.89947  0.90105  0.90263  0.90420  0.90578
  0.90733  0.90890  0.91047  0.91202  0.91357  0.91514  0.91667  0.91820  0.91873  0.91874
  0.91875  0.91875  0.91877  0.91905  0.92063  0.92220  0.92378  0.92536  0.92689  0.92847
  0.93002  0.93160  0.93316  0.93472  0.93626  0.93778  0.93933  0.94085  0.94239  0.94389
  0.94541  0.94692  0.94841  0.94991  0.95138  0.95285  0.95434  0.95583  0.95731  0.95876
  0.96023  0.96171  0.96316  0.96461  0.96605  0.96662  0.96663  0.96663  0.96685  0.96839
  0.96997  0.97150  0.97304  0.97457  0.97611  0.97760  0.97913  0.98063  0.98212  0.98361
  0.98507  0.98655  0.98799  0.98943  0.98954  0.99006  0.99178  0.99347  0.99516  0.99683
  0.99779
  8.36250  0.89288  0.89448  0.89609  0.89768  0.89926  0.90084  0.90242  0.90402  0.90557
  0.90714  0.90869  0.91026  0.91183  0.91339  0.91496  0.91649  0.91804  0.91932  0.91934
  0.91935  0.91936  0.91936  0.91938  0.92052  0.92211  0.92370  0.92528  0.92682  0.92840
  0.92998  0.93155  0.93310  0.93464  0.93620  0.93773  0.93928  0.94082  0.94234  0.94385
  0.94537  0.94688  0.94840  0.94991  0.95140  0.95289  0.95436  0.95583  0.95732  0.95877
  0.96025  0.96171  0.96315  0.96459  0.96602  0.96689  0.96690  0.96692  0.96693  0.96837
  0.96992  0.97146  0.97299  0.97452  0.97603  0.97756  0.97909  0.98061  0.98210  0.98357
  0.98506  0.98654  0.98796  0.98941  0.98966  0.99005  0.99177  0.99348  0.99519  0.99685
  0.99782
  8.37500  0.89309  0.89469  0.89627  0.89789  0.89947  0.90106  0.90264  0.90422  0.90580
  0.90738  0.90894  0.91052  0.91207  0.91363  0.91519  0.91672  0.91826  0.91982  0.91992
  0.91993  0.91993  0.91995  0.91996  0.92072  0.92230  0.92388  0.92545  0.92700  0.92858
  0.93012  0.93169  0.93325  0.93480  0.93633  0.93784  0.93938  0.94093  0.94245  0.94396
  0.94547  0.94697  0.94848  0.94998  0.95145  0.95296  0.95446  0.95592  0.95740  0.95886
  0.96033  0.96178  0.96323  0.96466  0.96610  0.96718  0.96719  0.96720  0.96720  0.96850
  0.97005  0.97158  0.97311  0.97462  0.97616  0.97765  0.97916  0.98065  0.98213  0.98362
  0.98511  0.98659  0.98800  0.98945  0.98976  0.99009  0.99181  0.99349  0.99516  0.99683
  0.99784
  8.38750  0.89292  0.89452  0.89613  0.89773  0.89935  0.90093  0.90251  0.90409  0.90567
  0.90725  0.90882  0.91036  0.91194  0.91352  0.91506  0.91659  0.91813  0.91969  0.92050
  0.92052  0.92053  0.92054  0.92055  0.92063  0.92222  0.92382  0.92537  0.92694  0.92849
  0.93005  0.93161  0.93317  0.93471  0.93625  0.93775  0.93929  0.94082  0.94236  0.94385
  0.94537  0.94687  0.94837  0.94989  0.95139  0.95287  0.95437  0.95586  0.95732  0.95881
  0.96029  0.96176  0.96320  0.96464  0.96606  0.96746  0.96747  0.96749  0.96750  0.96843
  0.97000  0.97154  0.97307  0.97460  0.97611  0.97763  0.97916  0.98066  0.98217  0.98365
  0.98513  0.98660  0.98804  0.98948  0.98985  0.99011  0.99182  0.99352  0.99519  0.99687
  0.99787
  8.40000  0.89293  0.89452  0.89612  0.89772  0.89931  0.90091  0.90247  0.90405  0.90563
  0.90720  0.90879  0.91035  0.91192  0.91348  0.91504  0.91659  0.91813  0.91965  0.92110
  0.92111  0.92112  0.92112  0.92114  0.92115  0.92226  0.92384  0.92541  0.92696  0.92853
  0.93009  0.93165  0.93321  0.93476  0.93630  0.93784  0.93937  0.94091  0.94245  0.94396
  0.94548  0.94700  0.94850  0.95000  0.95147  0.95294  0.95446  0.95592  0.95740  0.95888
  0.96033  0.96176  0.96319  0.96463  0.96606  0.96747  0.96773  0.96775  0.96776  0.96845
  0.96999  0.97154  0.97307  0.97458  0.97611  0.97763  0.97914  0.98066  0.98215  0.98364
  0.98511  0.98658  0.98801  0.98945  0.98996  0.99007  0.99177  0.99347  0.99515  0.99683
  0.99788
  8.41250  0.89283  0.89443  0.89603  0.89762  0.89920  0.90079  0.90237  0.90394  0.90553
  0.90711  0.90868  0.91023  0.91181  0.91335  0.91489  0.91644  0.91798  0.91953  0.92107
  0.92168  0.92169  0.92169  0.92171  0.92172  0.92215  0.92371  0.92528  0.92682  0.92840
  0.92997  0.93154  0.93308  0.93462  0.93616  0.93766  0.93922  0.94074  0.94229  0.94380
  0.94530  0.94681  0.94833  0.94984  0.95132  0.95281  0.95429  0.95578  0.95724  0.95869
  0.96016  0.96162  0.96305  0.96448  0.96592  0.96736  0.96802  0.96803  0.96803  0.96833
  0.96987  0.97141  0.97295  0.97449  0.97605  0.97755  0.97905  0.98057  0.98204  0.98353
  0.98502  0.98651  0.98795  0.98941  0.99006  0.99007  0.99174  0.99347  0.99515  0.99683
  0.99791
  8.42500  0.89285  0.89447  0.89606  0.89767  0.89926  0.90086  0.90245  0.90402  0.90558
  0.90716  0.90872  0.91027  0.91185  0.91339  0.91492  0.91645  0.91800  0.91954  0.92107
  0.92226  0.92226  0.92228  0.92229  0.92230  0.92230  0.92373  0.92531  0.92686  0.92843
  0.93000  0.93156  0.93310  0.93466  0.93619  0.93771  0.93925  0.94078  0.94231  0.94383
  0.94533  0.94684  0.94835  0.94984  0.95135  0.95284  0.95433  0.95581  0.95727  0.95873
  0.96018  0.96165  0.96308  0.96453  0.96597  0.96738  0.96830  0.96830  0.96832  0.96839
  0.96993  0.97149  0.97302  0.97453  0.97607  0.97756  0.97908  0.98058  0.98208  0.98357
  0.98505  0.98654  0.98798  0.98945  0.99015  0.99016  0.99178  0.99349  0.99516  0.99683
  0.99793
  8.43750  0.89281  0.89442  0.89601  0.89763  0.89922  0.90082  0.90238  0.90396  0.90556
  0.90714  0.90869  0.91027  0.91185  0.91339  0.91495  0.91650  0.91803  0.91958  0.92110
  0.92261  0.92283  0.92283  0.92285  0.92286  0.92287  0.92379  0.92537  0.92691  0.92847
  0.93003  0.93156  0.93312  0.93466  0.93620  0.93771  0.93928  0.94081  0.94231  0.94381
  0.94530  0.94683  0.94835  0.94984  0.95130  0.95276  0.95425  0.95574  0.95719  0.95864
  0.96011  0.96158  0.96302  0.96447  0.96591  0.96733  0.96856  0.96858  0.96859  0.96860
  0.96988  0.97144  0.97298  0.97449  0.97603  0.97754  0.97905  0.98057  0.98204  0.98353
  0.98500  0.98647  0.98791  0.98937  0.99024  0.99025  0.99169  0.99341  0.99511  0.99679
  0.99796
  8.45000  0.89288  0.89450  0.89610  0.89768  0.89930  0.90088  0.90246  0.90402  0.90561
  0.90716  0.90874  0.91030  0.91188  0.91343  0.91497  0.91651  0.91804  0.91958  0.92110
  0.92263  0.92340  0.92340  0.92342  0.92343  0.92344  0.92378  0.92535  0.92691  0.92845
  0.93000  0.93155  0.93310  0.93464  0.93619  0.93769  0.93922  0.94077  0.94229  0.94380
  0.94530  0.94681  0.94832  0.94982  0.95131  0.95280  0.95426  0.95574  0.95724  0.95869
  0.96016  0.96163  0.96307  0.96452  0.96595  0.96737  0.96878  0.96883  0.96885  0.96886
  0.96995  0.97150  0.97304  0.97457  0.97610  0.97760  0.97910  0.98061  0.98211  0.98361
  0.98507  0.98656  0.98799  0.98943  0.99035  0.99036  0.99178  0.99349  0.99518  0.99685
  0.99797
  8.46250  0.89270  0.89432  0.89592  0.89753  0.89909  0.90071  0.90228  0.90387  0.90544
  0.90698  0.90856  0.91014  0.91170  0.91326  0.91480  0.91633  0.91787  0.91940  0.92096
  0.92248  0.92396  0.92397  0.92397  0.92399  0.92400  0.92401  0.92527  0.92684  0.92843
  0.92998  0.93155  0.93310  0.93466  0.93617  0.93770  0.93923  0.94074  0.94227  0.94379
  0.94530  0.94679  0.94831  0.94982  0.95130  0.95278  0.95424  0.95572  0.95719  0.95865
  0.96012  0.96158  0.96303  0.96448  0.96593  0.96736  0.96876  0.96911  0.96912  0.96913
  0.96992  0.97146  0.97300  0.97453  0.97607  0.97758  0.97909  0.98059  0.98208  0.98357
  0.98505  0.98654  0.98796  0.98943  0.99044  0.99045  0.99174  0.99345  0.99514  0.99682
  0.99801
  8.47500  0.89272  0.89434  0.89593  0.89753  0.89913  0.90073  0.90231  0.90390  0.90547
  0.90703  0.90861  0.91019  0.91175  0.91331  0.91487  0.91641  0.91796  0.91949  0.92103
  0.92255  0.92406  0.92453  0.92454  0.92454  0.92456  0.92457  0.92536  0.92691  0.92848
  0.93003  0.93156  0.93310  0.93467  0.93617  0.93771  0.93927  0.94081  0.94232  0.94383
  0.94534  0.94688  0.94837  0.94986  0.95135  0.95284  0.95432  0.95579  0.95724  0.95872
  0.96016  0.96162  0.96307  0.96451  0.96595  0.96737  0.96878  0.96937  0.96938  0.96939
  0.96997  0.97153  0.97306  0.97460  0.97611  0.97761  0.97912  0.98062  0.98210  0.98360
  0.98507  0.98655  0.98799  0.98943  0.99054  0.99055  0.99177  0.99347  0.99515  0.99683
  0.99803
  8.48750  0.89261  0.89421  0.89581  0.89740  0.89899  0.90057  0.90215  0.90374  0.90532
  0.90690  0.90848  0.91004  0.91161  0.91317  0.91471  0.91627  0.91780  0.91936  0.92090
  0.92242  0.92393  0.92509  0.92510  0.92511  0.92511  0.92513  0.92524  0.92681  0.92839
  0.92994  0.93147  0.93304  0.93459  0.93613  0.93765  0.93918  0.94071  0.94222  0.94375
  0.94523  0.94675  0.94824  0.94976  0.95126  0.95272  0.95421  0.95568  0.95715  0.95863
  0.96009  0.96154  0.96299  0.96442  0.96586  0.96729  0.96870  0.96962  0.96964  0.96965
  0.96988  0.97144  0.97298  0.97449  0.97602  0.97752  0.97905  0.98054  0.98202  0.98352
  0.98498  0.98647  0.98790  0.98937  0.99063  0.99064  0.99174  0.99345  0.99516  0.99682
  0.99805
  8.50000  0.89253  0.89412  0.89573  0.89735  0.89895  0.90053  0.90211  0.90369  0.90526
  0.90681  0.90839  0.90995  0.91151  0.91308  0.91462  0.91616  0.91769  0.91923  0.92076
  0.92226  0.92380  0.92532  0.92564  0.92564  0.92566  0.92567  0.92568  0.92669  0.92823
  0.92981  0.93137  0.93292  0.93446  0.93603  0.93755  0.93909  0.94061  0.94214  0.94366
  0.94517  0.94670  0.94820  0.94969  0.95118  0.95266  0.95415  0.95564  0.95711  0.95860
  0.96008  0.96153  0.96298  0.96443  0.96587  0.96729  0.96869  0.96990  0.96991  0.96992
  0.96992  0.97142  0.97298  0.97449  0.97603  0.97755  0.97905  0.98057  0.98206  0.98353
  0.98500  0.98649  0.98794  0.98940  0.99072  0.99073  0.99174  0.99344  0.99514  0.99683
  0.99806
  8.51250  0.89259  0.89421  0.89583  0.89742  0.89903  0.90061  0.90218  0.90376  0.90534
  0.90690  0.90846  0.91001  0.91158  0.91313  0.91467  0.91622  0.91776  0.91928  0.92084
  0.92235  0.92387  0.92538  0.92619  0.92620  0.92621  0.92621  0.92623  0.92680  0.92836
  0.92992  0.93147  0.93304  0.93459  0.93613  0.93766  0.93920  0.94074  0.94227  0.94380
  0.94529  0.94679  0.94831  0.94978  0.95126  0.95275  0.95423  0.95572  0.95718  0.95864
  0.96011  0.96154  0.96302  0.96444  0.96588  0.96732  0.96870  0.97013  0.97016  0.97017
  0.97018  0.97142  0.97295  0.97448  0.97600  0.97751  0.97903  0.98053  0.98203  0.98353
  0.98501  0.98649  0.98794  0.98937  0.99081  0.99081  0.99174  0.99345  0.99514  0.99683
  0.99809
  8.52500  0.89266  0.89425  0.89586  0.89745  0.89904  0.90064  0.90223  0.90382  0.90539
  0.90696  0.90852  0.91008  0.91164  0.91321  0.91474  0.91628  0.91782  0.91936  0.92090
  0.92242  0.92393  0.92546  0.92673  0.92674  0.92676  0.92677  0.92678  0.92686  0.92842
  0.93000  0.93156  0.93310  0.93466  0.93617  0.93771  0.93924  0.94080  0.94231  0.94384
  0.94534  0.94686  0.94837  0.94986  0.95134  0.95281  0.95433  0.95579  0.95726  0.95873
  0.96018  0.96163  0.96307  0.96452  0.96595  0.96737  0.96878  0.97019  0.97040  0.97041
  0.97043  0.97149  0.97304  0.97455  0.97607  0.97759  0.97908  0.98058  0.98206  0.98355
  0.98501  0.98649  0.98791  0.98937  0.99080  0.99090  0.99173  0.99343  0.99514  0.99682
  0.99810
  8.53750  0.89246  0.89407  0.89568  0.89729  0.89887  0.90048  0.90207  0.90363  0.90522
  0.90679  0.90834  0.90990  0.91146  0.91303  0.91458  0.91611  0.91765  0.91918  0.92071
  0.92224  0.92377  0.92528  0.92677  0.92728  0.92729  0.92730  0.92730  0.92731  0.92827
  0.92981  0.93137  0.93292  0.93448  0.93600  0.93753  0.93905  0.94059  0.94212  0.94363
  0.94513  0.94664  0.94813  0.94964  0.95114  0.95262  0.95410  0.95557  0.95705  0.95853
  0.96000  0.96145  0.96290  0.96435  0.96580  0.96724  0.96865  0.97008  0.97067  0.97067
  0.97069  0.97145  0.97299  0.97451  0.97605  0.97754  0.97904  0.98055  0.98206  0.98353
  0.98500  0.98647  0.98791  0.98937  0.99081  0.99099  0.99174  0.99344  0.99515  0.99681
  0.99814
  8.55000  0.89257  0.89417  0.89577  0.89736  0.89897  0.90053  0.90211  0.90369  0.90526
  0.90684  0.90839  0.90996  0.91151  0.91308  0.91462  0.91618  0.91773  0.91926  0.92079
  0.92229  0.92380  0.92533  0.92682  0.92782  0.92783  0.92783  0.92785  0.92786  0.92834
  0.92989  0.93143  0.93301  0.93457  0.93609  0.93762  0.93916  0.94069  0.94223  0.94372
  0.94521  0.94673  0.94823  0.94973  0.95121  0.95268  0.95417  0.95562  0.95711  0.95858
  0.96004  0.96150  0.96294  0.96439  0.96582  0.96724  0.96865  0.97009  0.97092  0.97093
  0.97093  0.97145  0.97299  0.97451  0.97602  0.97751  0.97903  0.98053  0.98201  0.98349
  0.98498  0.98647  0.98791  0.98937  0.99080  0.99108  0.99173  0.99343  0.99511  0.99679
  0.99815
  8.56250  0.89266  0.89428  0.89588  0.89746  0.89908  0.90066  0.90224  0.90380  0.90536
  0.90694  0.90852  0.91010  0.91166  0.91320  0.91475  0.91631  0.91786  0.91940  0.92096
  0.92246  0.92397  0.92548  0.92696  0.92836  0.92836  0.92838  0.92839  0.92840  0.92844
  0.93001  0.93158  0.93313  0.93464  0.93620  0.93773  0.93928  0.94081  0.94232  0.94383
  0.94533  0.94684  0.94835  0.94985  0.95131  0.95280  0.95429  0.95575  0.95723  0.95869
  0.96014  0.96159  0.96305  0.96450  0.96595  0.96737  0.96878  0.97019  0.97117  0.97118
  0.97119  0.97154  0.97307  0.97455  0.97607  0.97758  0.97909  0.98059  0.98210  0.98357
  0.98504  0.98650  0.98794  0.98940  0.99081  0.99116  0.99176  0.99345  0.99515  0.99681
  0.99818
  8.57500  0.89267  0.89426  0.89586  0.89745  0.89903  0.90062  0.90219  0.90376  0.90534
  0.90690  0.90847  0.91001  0.91158  0.91313  0.91469  0.91623  0.91776  0.91930  0.92084
  0.92237  0.92387  0.92537  0.92689  0.92840  0.92888  0.92889  0.92891  0.92892  0.92893
  0.93003  0.93159  0.93314  0.93468  0.93621  0.93773  0.93927  0.94080  0.94232  0.94384
  0.94534  0.94686  0.94836  0.94985  0.95132  0.95280  0.95429  0.95575  0.95720  0.95868
  0.96013  0.96159  0.96306  0.96450  0.96593  0.96733  0.96874  0.97018  0.97141  0.97142
  0.97144  0.97151  0.97304  0.97457  0.97609  0.97760  0.97910  0.98059  0.98207  0.98355
  0.98502  0.98650  0.98794  0.98940  0.99084  0.99125  0.99177  0.99345  0.99514  0.99679
  0.99819
  8.58750  0.89250  0.89412  0.89573  0.89733  0.89895  0.90052  0.90209  0.90368  0.90525
  0.90681  0.90838  0.90993  0.91150  0.91304  0.91458  0.91611  0.91764  0.91917  0.92070
  0.92222  0.92375  0.92529  0.92676  0.92826  0.92941  0.92943  0.92944  0.92945  0.92945
  0.92983  0.93139  0.93293  0.93449  0.93603  0.93755  0.93907  0.94060  0.94214  0.94363
  0.94512  0.94662  0.94813  0.94964  0.95113  0.95261  0.95408  0.95557  0.95706  0.95851
  0.95999  0.96145  0.96290  0.96433  0.96576  0.96720  0.96860  0.97004  0.97146  0.97167
  0.97168  0.97168  0.97297  0.97448  0.97601  0.97751  0.97903  0.98054  0.98201  0.98351
  0.98500  0.98650  0.98794  0.98939  0.99081  0.99134  0.99174  0.99344  0.99511  0.99678
  0.99822
  8.60000  0.89244  0.89404  0.89561  0.89720  0.89880  0.90039  0.90197  0.90355  0.90512
  0.90668  0.90826  0.90982  0.91137  0.91294  0.91449  0.91603  0.91759  0.91914  0.92066
  0.92219  0.92371  0.92524  0.92674  0.92825  0.92974  0.92994  0.92996  0.92997  0.92998
  0.92998  0.93139  0.93293  0.93446  0.93600  0.93753  0.93906  0.94059  0.94212  0.94366
  0.94515  0.94665  0.94815  0.94964  0.95114  0.95263  0.95411  0.95557  0.95706  0.95850
  0.95996  0.96143  0.96286  0.96430  0.96575  0.96718  0.96861  0.97003  0.97145  0.97190
  0.97192  0.97193  0.97295  0.97448  0.97601  0.97750  0.97901  0.98050  0.98199  0.98348
  0.98497  0.98646  0.98787  0.98934  0.99079  0.99143  0.99174  0.99344  0.99511  0.99679
  0.99823
  8.61250  0.89249  0.89408  0.89569  0.89727  0.89887  0.90045  0.90203  0.90363  0.90518
  0.90675  0.90832  0.90988  0.91142  0.91296  0.91453  0.91607  0.91759  0.91912  0.92064
  0.92217  0.92369  0.92519  0.92668  0.92817  0.92967  0.93046  0.93047  0.93049  0.93050
  0.93051  0.93137  0.93290  0.93444  0.93599  0.93752  0.93905  0.94060  0.94213  0.94363
  0.94512  0.94665  0.94815  0.94964  0.95113  0.95263  0.95411  0.95560  0.95706  0.95851
  0.95998  0.96143  0.96288  0.96430  0.96575  0.96719  0.96861  0.97003  0.97145  0.97216
  0.97216  0.97218  0.97299  0.97449  0.97603  0.97754  0.97905  0.98054  0.98204  0.98355
  0.98502  0.98650  0.98791  0.98936  0.99079  0.99151  0.99174  0.99345  0.99512  0.99681
  0.99826
  8.62500  0.89243  0.89404  0.89565  0.89727  0.89887  0.90047  0.90203  0.90361  0.90518
  0.90674  0.90830  0.90986  0.91141  0.91296  0.91452  0.91607  0.91761  0.91914  0.92068
  0.92219  0.92371  0.92523  0.92673  0.92823  0.92974  0.93099  0.93099  0.93101  0.93102
  0.93103  0.93143  0.93297  0.93451  0.93606  0.93757  0.93911  0.94064  0.94217  0.94368
  0.94519  0.94670  0.94820  0.94969  0.95118  0.95265  0.95412  0.95561  0.95707  0.95853
  0.96000  0.96145  0.96290  0.96434  0.96576  0.96720  0.96861  0.97004  0.97145  0.97240
  0.97241  0.97242  0.97298  0.97449  0.97602  0.97751  0.97903  0.98053  0.98202  0.98351
  0.98500  0.98647  0.98788  0.98936  0.99079  0.99160  0.99174  0.99345  0.99514  0.99682
  0.99828
  8.63750  0.89232  0.89393  0.89553  0.89713  0.89873  0.90030  0.90187  0.90343  0.90501
  0.90659  0.90813  0.90970  0.91124  0.91282  0.91436  0.91590  0.91745  0.91899  0.92050
  0.92204  0.92355  0.92506  0.92656  0.92805  0.92957  0.93106  0.93151  0.93152  0.93152
  0.93154  0.93155  0.93287  0.93441  0.93595  0.93744  0.93898  0.94050  0.94205  0.94358
  0.94508  0.94658  0.94809  0.94958  0.95107  0.95254  0.95403  0.95551  0.95697  0.95842
  0.95991  0.96136  0.96283  0.96426  0.96571  0.96715  0.96856  0.96997  0.97137  0.97264
  0.97264  0.97265  0.97290  0.97444  0.97598  0.97749  0.97901  0.98050  0.98201  0.98348
  0.98496  0.98642  0.98786  0.98932  0.99076  0.99168  0.99172  0.99343  0.99511  0.99678
  0.99830
  8.65000  0.89246  0.89407  0.89566  0.89726  0.89886  0.90047  0.90202  0.90361  0.90519
  0.90676  0.90832  0.90988  0.91142  0.91296  0.91451  0.91606  0.91759  0.91912  0.92063
  0.92215  0.92368  0.92519  0.92668  0.92818  0.92968  0.93117  0.93202  0.93203  0.93204
  0.93204  0.93205  0.93295  0.93448  0.93602  0.93753  0.93907  0.94060  0.94212  0.94363
  0.94512  0.94662  0.94813  0.94964  0.95112  0.95261  0.95408  0.95556  0.95704  0.95851
  0.95996  0.96143  0.96289  0.96431  0.96575  0.96718  0.96860  0.97001  0.97144  0.97285
  0.97286  0.97287  0.97300  0.97453  0.97605  0.97756  0.97907  0.98058  0.98207  0.98355
  0.98501  0.98651  0.98794  0.98937  0.99081  0.99176  0.99177  0.99345  0.99515  0.99681
  0.99832
  8.66250  0.89239  0.89401  0.89562  0.89720  0.89880  0.90040  0.90197  0.90354  0.90510
  0.90667  0.90821  0.90979  0.91136  0.91291  0.91445  0.91601  0.91752  0.91905  0.92059
  0.92211  0.92362  0.92513  0.92663  0.92814  0.92965  0.93112  0.93253  0.93253  0.93255
  0.93256  0.93257  0.93292  0.93446  0.93600  0.93753  0.93907  0.94060  0.94213  0.94365
  0.94513  0.94662  0.94811  0.94960  0.95112  0.95259  0.95406  0.95553  0.95701  0.95847
  0.95996  0.96143  0.96288  0.96431  0.96576  0.96719  0.96860  0.97001  0.97142  0.97284
  0.97311  0.97312  0.97313  0.97447  0.97600  0.97750  0.97901  0.98050  0.98199  0.98348
  0.98496  0.98645  0.98786  0.98932  0.99077  0.99183  0.99185  0.99341  0.99510  0.99678
  0.99832
  8.67500  0.89241  0.89402  0.89562  0.89722  0.89881  0.90042  0.90194  0.90352  0.90509
  0.90664  0.90820  0.90975  0.91131  0.91285  0.91440  0.91594  0.91747  0.91900  0.92054
  0.92206  0.92358  0.92513  0.92663  0.92812  0.92962  0.93111  0.93261  0.93304  0.93305
  0.93305  0.93306  0.93308  0.93450  0.93604  0.93756  0.93909  0.94060  0.94214  0.94367
  0.94517  0.94666  0.94815  0.94964  0.95114  0.95263  0.95411  0.95557  0.95706  0.95851
  0.95999  0.96145  0.96289  0.96431  0.96575  0.96720  0.96861  0.97001  0.97142  0.97282
  0.97334  0.97335  0.97335  0.97451  0.97603  0.97754  0.97905  0.98055  0.98204  0.98353
  0.98501  0.98647  0.98791  0.98936  0.99077  0.99193  0.99194  0.99344  0.99512  0.99682
  0.99835
  8.68750  0.89236  0.89398  0.89557  0.89715  0.89873  0.90033  0.90189  0.90346  0.90501
  0.90657  0.90812  0.90970  0.91126  0.91280  0.91434  0.91589  0.91743  0.91895  0.92048
  0.92202  0.92353  0.92503  0.92652  0.92804  0.92953  0.93103  0.93255  0.93354  0.93354
  0.93356  0.93357  0.93358  0.93446  0.93599  0.93752  0.93905  0.94056  0.94209  0.94361
  0.94512  0.94662  0.94815  0.94965  0.95114  0.95262  0.95408  0.95556  0.95702  0.95849
  0.95996  0.96141  0.96286  0.96430  0.96574  0.96719  0.96859  0.97001  0.97141  0.97284
  0.97356  0.97357  0.97359  0.97453  0.97603  0.97754  0.97904  0.98054  0.98202  0.98348
  0.98497  0.98646  0.98788  0.98934  0.99079  0.99200  0.99202  0.99348  0.99516  0.99683
  0.99836
  8.70000  0.89235  0.89395  0.89557  0.89715  0.89873  0.90031  0.90189  0.90345  0.90503
  0.90659  0.90816  0.90971  0.91127  0.91282  0.91436  0.91589  0.91742  0.91896  0.92048
  0.92200  0.92355  0.92506  0.92654  0.92805  0.92954  0.93102  0.93251  0.93398  0.93404
  0.93405  0.93406  0.93406  0.93444  0.93595  0.93749  0.93902  0.94055  0.94208  0.94358
  0.94508  0.94660  0.94811  0.94960  0.95109  0.95259  0.95404  0.95553  0.95700  0.95845
  0.95991  0.96136  0.96281  0.96426  0.96570  0.96712  0.96854  0.96993  0.97136  0.97277
  0.97379  0.97381  0.97382  0.97445  0.97601  0.97751  0.97903  0.98052  0.98201  0.98349
  0.98498  0.98647  0.98788  0.98932  0.99076  0.99208  0.99209  0.99343  0.99511  0.99679
  0.99839
  8.71250  0.89250  0.89411  0.89570  0.89728  0.89886  0.90044  0.90201  0.90358  0.90514
  0.90672  0.90826  0.90984  0.91138  0.91293  0.91447  0.91601  0.91752  0.91905  0.92058
  0.92210  0.92361  0.92514  0.92663  0.92814  0.92963  0.93112  0.93262  0.93411  0.93453
  0.93454  0.93455  0.93455  0.93459  0.93612  0.93764  0.93916  0.94071  0.94223  0.94372
  0.94520  0.94671  0.94823  0.94971  0.95120  0.95267  0.95415  0.95561  0.95707  0.95854
  0.95999  0.96145  0.96290  0.96433  0.96575  0.96719  0.96860  0.97001  0.97141  0.97282
  0.97403  0.97404  0.97405  0.97453  0.97602  0.97752  0.97903  0.98053  0.98199  0.98348
  0.98497  0.98645  0.98787  0.98934  0.99076  0.99216  0.99217  0.99343  0.99510  0.99679
  0.99841
  8.72500  0.89243  0.89404  0.89562  0.89722  0.89882  0.90040  0.90197  0.90354  0.90510
  0.90663  0.90819  0.90974  0.91128  0.91282  0.91436  0.91590  0.91743  0.91897  0.92050
  0.92202  0.92353  0.92506  0.92656  0.92805  0.92954  0.93104  0.93255  0.93405  0.93502
  0.93503  0.93503  0.93505  0.93506  0.93603  0.93756  0.93911  0.94063  0.94214  0.94365
  0.94513  0.94664  0.94815  0.94963  0.95109  0.95259  0.95407  0.95555  0.95702  0.95849
  0.95994  0.96140  0.96284  0.96426  0.96571  0.96714  0.96852  0.96992  0.97135  0.97276
  0.97413  0.97426  0.97427  0.97445  0.97598  0.97747  0.97900  0.98050  0.98199  0.98348
  0.98493  0.98643  0.98783  0.98931  0.99075  0.99217  0.99224  0.99344  0.99512  0.99681
  0.99841
  8.73750  0.89231  0.89390  0.89548  0.89707  0.89867  0.90026  0.90184  0.90341  0.90499
  0.90654  0.90812  0.90968  0.91123  0.91277  0.91431  0.91585  0.91737  0.91891  0.92045
  0.92199  0.92352  0.92502  0.92650  0.92799  0.92949  0.93098  0.93248  0.93396  0.93542
  0.93551  0.93551  0.93553  0.93554  0.93598  0.93749  0.93902  0.94056  0.94208  0.94358
  0.94508  0.94657  0.94807  0.94956  0.95105  0.95253  0.95402  0.95551  0.95697  0.95846
  0.95992  0.96139  0.96284  0.96426  0.96571  0.96714  0.96855  0.96997  0.97137  0.97278
  0.97418  0.97448  0.97449  0.97449  0.97598  0.97750  0.97900  0.98050  0.98198  0.98346
  0.98493  0.98642  0.98786  0.98932  0.99075  0.99217  0.99231  0.99343  0.99511  0.99681
  0.99844
  8.75000  0.89227  0.89386  0.89544  0.89704  0.89864  0.90021  0.90178  0.90334  0.90488
  0.90645  0.90803  0.90960  0.91115  0.91272  0.91427  0.91580  0.91733  0.91886  0.92039
  0.92191  0.92343  0.92494  0.92643  0.92794  0.92944  0.93093  0.93240  0.93389  0.93537
  0.93599  0.93600  0.93602  0.93603  0.93604  0.93744  0.93898  0.94049  0.94201  0.94352
  0.94500  0.94653  0.94802  0.94952  0.95101  0.95249  0.95397  0.95543  0.95692  0.95838
  0.95983  0.96130  0.96275  0.96421  0.96564  0.96707  0.96848  0.96988  0.97132  0.97272
  0.97411  0.97470  0.97471  0.97471  0.97593  0.97746  0.97896  0.98046  0.98195  0.98344
  0.98493  0.98641  0.98783  0.98928  0.99072  0.99215  0.99239  0.99340  0.99509  0.99677
  0.99844
  8.76250  0.89217  0.89377  0.89538  0.89696  0.89855  0.90013  0.90167  0.90325  0.90482
  0.90637  0.90797  0.90949  0.91104  0.91260  0.91414  0.91571  0.91724  0.91878  0.92032
  0.92184  0.92335  0.92487  0.92638  0.92788  0.92937  0.93088  0.93235  0.93384  0.93532
  0.93648  0.93648  0.93650  0.93651  0.93652  0.93747  0.93898  0.94052  0.94205  0.94357
  0.94504  0.94655  0.94806  0.94956  0.95105  0.95254  0.95402  0.95551  0.95697  0.95843
  0.95990  0.96134  0.96279  0.96422  0.96564  0.96705  0.96845  0.96987  0.97128  0.97269
  0.97407  0.97492  0.97493  0.97493  0.97594  0.97746  0.97896  0.98048  0.98195  0.98343
  0.98492  0.98642  0.98783  0.98930  0.99073  0.99217  0.99247  0.99344  0.99511  0.99679
  0.99845
  8.77500  0.89224  0.89386  0.89547  0.89706  0.89864  0.90022  0.90178  0.90334  0.90491
  0.90646  0.90803  0.90957  0.91111  0.91268  0.91422  0.91576  0.91730  0.91886  0.92040
  0.92191  0.92342  0.92493  0.92643  0.92792  0.92941  0.93090  0.93240  0.93389  0.93537
  0.93683  0.93696  0.93696  0.93698  0.93699  0.93751  0.93906  0.94059  0.94209  0.94362
  0.94511  0.94662  0.94811  0.94960  0.95108  0.95257  0.95404  0.95553  0.95698  0.95842
  0.95987  0.96132  0.96276  0.96417  0.96561  0.96703  0.96845  0.96987  0.97128  0.97269
  0.97409  0.97514  0.97514  0.97515  0.97596  0.97746  0.97896  0.98046  0.98195  0.98344
  0.98492  0.98640  0.98779  0.98928  0.99072  0.99213  0.99253  0.99343  0.99511  0.99679
  0.99845
  8.78750  0.89233  0.89394  0.89553  0.89711  0.89869  0.90027  0.90184  0.90341  0.90496
  0.90653  0.90808  0.90964  0.91119  0.91273  0.91426  0.91579  0.91729  0.91883  0.92036
  0.92188  0.92339  0.92491  0.92641  0.92790  0.92939  0.93088  0.93238  0.93385  0.93534
  0.93678  0.93743  0.93744  0.93744  0.93745  0.93747  0.93897  0.94050  0.94200  0.94352
  0.94500  0.94651  0.94801  0.94951  0.95100  0.95246  0.95395  0.95540  0.95688  0.95833
  0.95979  0.96125  0.96268  0.96411  0.96554  0.96698  0.96841  0.96983  0.97123  0.97262
  0.97400  0.97536  0.97536  0.97537  0.97587  0.97738  0.97890  0.98041  0.98190  0.98339
  0.98487  0.98636  0.98779  0.98926  0.99071  0.99213  0.99261  0.99340  0.99511  0.99678
  0.99844
  8.80000  0.89227  0.89386  0.89547  0.89706  0.89864  0.90022  0.90180  0.90336  0.90492
  0.90650  0.90806  0.90962  0.91118  0.91273  0.91427  0.91581  0.91734  0.91888  0.92044
  0.92194  0.92345  0.92497  0.92647  0.92799  0.92949  0.93098  0.93246  0.93393  0.93542
  0.93688  0.93791  0.93792  0.93793  0.93793  0.93795  0.93907  0.94060  0.94210  0.94363
  0.94511  0.94662  0.94811  0.94960  0.95108  0.95256  0.95403  0.95549  0.95696  0.95842
  0.95987  0.96132  0.96277  0.96418  0.96562  0.96703  0.96845  0.96987  0.97127  0.97268
  0.97405  0.97544  0.97557  0.97558  0.97594  0.97746  0.97896  0.98046  0.98197  0.98346
  0.98492  0.98638  0.98781  0.98926  0.99069  0.99213  0.99269  0.99341  0.99510  0.99678
  0.99845
  8.81250  0.89224  0.89382  0.89544  0.89702  0.89862  0.90022  0.90180  0.90337  0.90492
  0.90652  0.90808  0.90962  0.91118  0.91273  0.91430  0.91583  0.91736  0.91888  0.92041
  0.92191  0.92344  0.92493  0.92642  0.92791  0.92943  0.93090  0.93240  0.93387  0.93536
  0.93681  0.93827  0.93837  0.93839  0.93840  0.93841  0.93906  0.94058  0.94210  0.94361
  0.94508  0.94661  0.94811  0.94960  0.95109  0.95256  0.95403  0.95549  0.95697  0.95845
  0.95991  0.96136  0.96281  0.96422  0.96566  0.96709  0.96850  0.96992  0.97135  0.97275
  0.97412  0.97550  0.97578  0.97579  0.97598  0.97749  0.97901  0.98050  0.98199  0.98348
  0.98494  0.98643  0.98787  0.98932  0.99077  0.99220  0.99275  0.99349  0.99518  0.99683
  0.99845
  8.82500  0.89224  0.89385  0.89544  0.89702  0.89860  0.90017  0.90176  0.90336  0.90492
  0.90649  0.90804  0.90958  0.91114  0.91269  0.91423  0.91579  0.91730  0.91882  0.92033
  0.92185  0.92336  0.92487  0.92637  0.92786  0.92933  0.93082  0.93231  0.93379  0.93527
  0.93670  0.93817  0.93884  0.93885  0.93885  0.93887  0.93900  0.94052  0.94205  0.94358
  0.94507  0.94657  0.94807  0.94958  0.95107  0.95254  0.95402  0.95549  0.95697  0.95843
  0.95990  0.96134  0.96277  0.96420  0.96564  0.96707  0.96847  0.96988  0.97129  0.97269
  0.97409  0.97549  0.97600  0.97601  0.97602  0.97750  0.97900  0.98050  0.98199  0.98346
  0.98493  0.98642  0.98787  0.98931  0.99075  0.99217  0.99283  0.99345  0.99514  0.99681
  0.99845
  8.83750  0.89222  0.89381  0.89540  0.89698  0.89859  0.90018  0.90176  0.90333  0.90488
  0.90645  0.90799  0.90955  0.91111  0.91265  0.91421  0.91576  0.91728  0.91881  0.92031
  0.92182  0.92334  0.92484  0.92633  0.92781  0.92932  0.93084  0.93233  0.93380  0.93528
  0.93674  0.93821  0.93931  0.93932  0.93933  0.93933  0.93935  0.94054  0.94205  0.94358
  0.94506  0.94657  0.94806  0.94956  0.95105  0.95253  0.95401  0.95548  0.95697  0.95843
  0.95987  0.96132  0.96275  0.96418  0.96562  0.96705  0.96847  0.96988  0.97128  0.97268
  0.97407  0.97544  0.97620  0.97622  0.97623  0.97747  0.97897  0.98046  0.98195  0.98342
  0.98491  0.98638  0.98781  0.98928  0.99072  0.99215  0.99291  0.99344  0.99512  0.99679
  0.99845
  8.85000  0.89219  0.89380  0.89536  0.89698  0.89856  0.90014  0.90171  0.90330  0.90487
  0.90642  0.90799  0.90955  0.91110  0.91264  0.91420  0.91572  0.91725  0.91878  0.92028
  0.92182  0.92333  0.92484  0.92634  0.92782  0.92931  0.93081  0.93230  0.93379  0.93528
  0.93674  0.93822  0.93968  0.93976  0.93977  0.93977  0.93979  0.94060  0.94212  0.94362
  0.94512  0.94662  0.94813  0.94963  0.95110  0.95259  0.95408  0.95553  0.95701  0.95847
  0.95990  0.96134  0.96277  0.96420  0.96562  0.96703  0.96845  0.96987  0.97128  0.97267
  0.97405  0.97545  0.97641  0.97642  0.97642  0.97747  0.97896  0.98046  0.98195  0.98343
  0.98489  0.98637  0.98779  0.98923  0.99069  0.99213  0.99297  0.99341  0.99511  0.99678
  0.99845
  8.86250  0.89222  0.89380  0.89539  0.89697  0.89855  0.90012  0.90168  0.90325  0.90482
  0.90637  0.90794  0.90949  0.91104  0.91256  0.91412  0.91567  0.91720  0.91874  0.92027
  0.92180  0.92333  0.92484  0.92633  0.92783  0.92932  0.93080  0.93230  0.93378  0.93525
  0.93670  0.93818  0.93964  0.94021  0.94023  0.94024  0.94025  0.94060  0.94213  0.94363
  0.94513  0.94664  0.94815  0.94964  0.95113  0.95259  0.95408  0.95555  0.95702  0.95849
  0.95991  0.96135  0.96279  0.96422  0.96565  0.96707  0.96847  0.96988  0.97131  0.97272
  0.97411  0.97550  0.97662  0.97663  0.97664  0.97755  0.97905  0.98057  0.98204  0.98352
  0.98500  0.98647  0.98788  0.98932  0.99077  0.99220  0.99305  0.99348  0.99516  0.99683
  0.99847
  8.87500  0.89215  0.89375  0.89535  0.89694  0.89854  0.90013  0.90170  0.90326  0.90482
  0.90637  0.90793  0.90949  0.91104  0.91258  0.91413  0.91563  0.91716  0.91870  0.92023
  0.92175  0.92327  0.92476  0.92630  0.92781  0.92932  0.93081  0.93226  0.93376  0.93524
  0.93670  0.93817  0.93964  0.94067  0.94068  0.94069  0.94069  0.94071  0.94210  0.94361
  0.94510  0.94658  0.94806  0.94956  0.95105  0.95256  0.95403  0.95552  0.95697  0.95842
  0.95987  0.96134  0.96277  0.96421  0.96562  0.96706  0.96847  0.96988  0.97128  0.97269
  0.97409  0.97548  0.97681  0.97682  0.97684  0.97747  0.97897  0.98048  0.98197  0.98346
  0.98493  0.98638  0.98781  0.98926  0.99071  0.99213  0.99312  0.99341  0.99511  0.99679
  0.99844
  8.88750  0.89217  0.89376  0.89535  0.89696  0.89855  0.90010  0.90167  0.90325  0.90483
  0.90637  0.90795  0.90949  0.91105  0.91260  0.91413  0.91565  0.91716  0.91869  0.92023
  0.92173  0.92325  0.92474  0.92624  0.92772  0.92922  0.93072  0.93221  0.93369  0.93516
  0.93661  0.93809  0.93954  0.94100  0.94113  0.94113  0.94115  0.94116  0.94201  0.94354
  0.94504  0.94655  0.94805  0.94955  0.95103  0.95250  0.95399  0.95544  0.95693  0.95838
  0.95985  0.96128  0.96275  0.96416  0.96561  0.96703  0.96847  0.96988  0.97128  0.97269
  0.97407  0.97545  0.97684  0.97703  0.97703  0.97749  0.97901  0.98050  0.98198  0.98346
  0.98492  0.98641  0.98783  0.98928  0.99073  0.99213  0.99318  0.99341  0.99514  0.99681
  0.99845
  8.90000  0.89220  0.89378  0.89539  0.89698  0.89855  0.90010  0.90167  0.90323  0.90479
  0.90635  0.90790  0.90946  0.91101  0.91255  0.91409  0.91562  0.91712  0.91866  0.92019
  0.92169  0.92320  0.92471  0.92621  0.92770  0.92919  0.93068  0.93216  0.93362  0.93511
  0.93657  0.93801  0.93949  0.94095  0.94157  0.94157  0.94159  0.94160  0.94195  0.94346
  0.94497  0.94648  0.94798  0.94946  0.95095  0.95244  0.95390  0.95538  0.95684  0.95829
  0.95977  0.96122  0.96267  0.96411  0.96553  0.96696  0.96836  0.96977  0.97118  0.97259
  0.97400  0.97537  0.97675  0.97723  0.97724  0.97739  0.97892  0.98044  0.98194  0.98344
  0.98489  0.98638  0.98781  0.98927  0.99073  0.99215  0.99325  0.99345  0.99516  0.99683
  0.99845
  8.91250  0.89215  0.89376  0.89535  0.89693  0.89852  0.90009  0.90167  0.90325  0.90482
  0.90637  0.90791  0.90947  0.91102  0.91256  0.91410  0.91563  0.91716  0.91868  0.92020
  0.92173  0.92325  0.92476  0.92627  0.92777  0.92924  0.93075  0.93222  0.93369  0.93516
  0.93661  0.93806  0.93953  0.94099  0.94201  0.94203  0.94204  0.94205  0.94205  0.94354
  0.94504  0.94655  0.94806  0.94955  0.95105  0.95252  0.95399  0.95546  0.95693  0.95838
  0.95983  0.96128  0.96272  0.96417  0.96562  0.96703  0.96846  0.96986  0.97127  0.97269
  0.97407  0.97545  0.97684  0.97743  0.97743  0.97750  0.97900  0.98050  0.98201  0.98348
  0.98493  0.98642  0.98783  0.98928  0.99072  0.99215  0.99332  0.99345  0.99512  0.99679
  0.99845
  8.92500  0.89213  0.89373  0.89531  0.89689  0.89847  0.90005  0.90163  0.90320  0.90477
  0.90633  0.90790  0.90946  0.91100  0.91254  0.91409  0.91561  0.91712  0.91865  0.92017
  0.92169  0.92320  0.92471  0.92621  0.92769  0.92919  0.93068  0.93217  0.93366  0.93516
  0.93661  0.93806  0.93954  0.94100  0.94245  0.94247  0.94248  0.94249  0.94249  0.94354
  0.94504  0.94653  0.94805  0.94954  0.95101  0.95249  0.95397  0.95543  0.95689  0.95833
  0.95979  0.96125  0.96268  0.96411  0.96552  0.96694  0.96836  0.96978  0.97119  0.97260
  0.97398  0.97536  0.97676  0.97763  0.97764  0.97765  0.97896  0.98046  0.98195  0.98344
  0.98489  0.98637  0.98779  0.98924  0.99069  0.99211  0.99339  0.99343  0.99512  0.99681
  0.99845
  8.93750  0.89217  0.89377  0.89536  0.89697  0.89856  0.90013  0.90170  0.90328  0.90483
  0.90639  0.90794  0.90948  0.91102  0.91256  0.91409  0.91563  0.91716  0.91869  0.92019
  0.92172  0.92322  0.92475  0.92624  0.92772  0.92922  0.93069  0.93218  0.93366  0.93512
  0.93659  0.93806  0.93951  0.94099  0.94245  0.94289  0.94291  0.94292  0.94293  0.94358
  0.94507  0.94655  0.94805  0.94952  0.95100  0.95246  0.95394  0.95542  0.95689  0.95834
  0.95978  0.96123  0.96267  0.96409  0.96553  0.96696  0.96837  0.96977  0.97115  0.97256
  0.97396  0.97535  0.97672  0.97782  0.97782  0.97783  0.97892  0.98044  0.98193  0.98343
  0.98491  0.98638  0.98779  0.98926  0.99071  0.99211  0.99345  0.99345  0.99511  0.99678
  0.99845
  8.95000  0.89195  0.89355  0.89514  0.89675  0.89834  0.89991  0.90148  0.90306  0.90461
  0.90617  0.90772  0.90927  0.91082  0.91237  0.91390  0.91545  0.91697  0.91851  0.92002
  0.92155  0.92305  0.92454  0.92607  0.92753  0.92902  0.93051  0.93200  0.93349  0.93496
  0.93643  0.93787  0.93933  0.94078  0.94223  0.94332  0.94333  0.94335  0.94336  0.94337
  0.94482  0.94633  0.94784  0.94934  0.95083  0.95231  0.95377  0.95524  0.95673  0.95816
  0.95961  0.96109  0.96254  0.96398  0.96543  0.96685  0.96829  0.96970  0.97111  0.97254
  0.97392  0.97532  0.97670  0.97802  0.97803  0.97804  0.97892  0.98043  0.98191  0.98340
  0.98488  0.98634  0.98779  0.98924  0.99069  0.99213  0.99352  0.99353  0.99514  0.99681
  0.99845
  8.96250  0.89213  0.89373  0.89531  0.89689  0.89849  0.90005  0.90163  0.90319  0.90475
  0.90632  0.90789  0.90946  0.91100  0.91254  0.91407  0.91561  0.91712  0.91865  0.92017
  0.92169  0.92318  0.92470  0.92620  0.92766  0.92915  0.93064  0.93213  0.93362  0.93510
  0.93656  0.93799  0.93946  0.94091  0.94235  0.94376  0.94376  0.94377  0.94379  0.94380
  0.94497  0.94648  0.94797  0.94945  0.95094  0.95241  0.95388  0.95535  0.95680  0.95825
  0.95972  0.96118  0.96262  0.96404  0.96549  0.96689  0.96830  0.96973  0.97114  0.97254
  0.97392  0.97532  0.97670  0.97804  0.97821  0.97822  0.97891  0.98041  0.98190  0.98339
  0.98488  0.98637  0.98779  0.98926  0.99071  0.99213  0.99354  0.99358  0.99515  0.99679
  0.99845
  8.97500  0.89191  0.89350  0.89509  0.89669  0.89827  0.89983  0.90143  0.90302  0.90459
  0.90615  0.90769  0.90924  0.91078  0.91232  0.91387  0.91541  0.91694  0.91847  0.91998
  0.92150  0.92300  0.92452  0.92602  0.92752  0.92902  0.93053  0.93203  0.93349  0.93497
  0.93643  0.93789  0.93937  0.94082  0.94229  0.94371  0.94419  0.94420  0.94420  0.94421
  0.94494  0.94644  0.94797  0.94947  0.95092  0.95241  0.95389  0.95538  0.95684  0.95829
  0.95974  0.96121  0.96264  0.96407  0.96549  0.96690  0.96834  0.96975  0.97115  0.97256
  0.97394  0.97532  0.97671  0.97807  0.97839  0.97840  0.97895  0.98046  0.98195  0.98344
  0.98492  0.98638  0.98779  0.98924  0.99072  0.99213  0.99353  0.99365  0.99514  0.99681
  0.99845
  8.98750  0.89219  0.89378  0.89538  0.89696  0.89852  0.90012  0.90167  0.90325  0.90479
  0.90637  0.90791  0.90947  0.91101  0.91255  0.91409  0.91563  0.91715  0.91866  0.92017
  0.92167  0.92318  0.92469  0.92620  0.92768  0.92919  0.93068  0.93216  0.93365  0.93512
  0.93659  0.93802  0.93949  0.94095  0.94238  0.94381  0.94462  0.94463  0.94464  0.94464
  0.94503  0.94652  0.94802  0.94951  0.95101  0.95246  0.95394  0.95540  0.95688  0.95832
  0.95978  0.96123  0.96267  0.96411  0.96553  0.96697  0.96837  0.96978  0.97118  0.97258
  0.97396  0.97536  0.97675  0.97809  0.97859  0.97860  0.97894  0.98045  0.98194  0.98342
  0.98491  0.98638  0.98779  0.98927  0.99071  0.99213  0.99353  0.99371  0.99511  0.99678
  0.99845
  9.00000  0.89202  0.89362  0.89521  0.89680  0.89838  0.89998  0.90154  0.90312  0.90468
  0.90626  0.90780  0.90935  0.91089  0.91243  0.91398  0.91553  0.91703  0.91857  0.92007
  0.92160  0.92312  0.92462  0.92612  0.92761  0.92910  0.93060  0.93208  0.93357  0.93503
  0.93650  0.93796  0.93942  0.94089  0.94234  0.94379  0.94504  0.94504  0.94506  0.94507
  0.94508  0.94655  0.94805  0.94955  0.95104  0.95250  0.95399  0.95544  0.95693  0.95836
  0.95979  0.96125  0.96270  0.96412  0.96556  0.96697  0.96837  0.96978  0.97119  0.97259
  0.97398  0.97536  0.97675  0.97811  0.97878  0.97879  0.97900  0.98050  0.98199  0.98348
  0.98494  0.98642  0.98785  0.98930  0.99075  0.99218  0.99358  0.99376  0.99516  0.99683
  0.99845
  9.01250  0.89200  0.89356  0.89514  0.89675  0.89832  0.89988  0.90145  0.90302  0.90460
  0.90618  0.90773  0.90930  0.91084  0.91238  0.91392  0.91545  0.91697  0.91849  0.92001
  0.92151  0.92304  0.92454  0.92606  0.92755  0.92904  0.93053  0.93202  0.93349  0.93497
  0.93643  0.93788  0.93936  0.94082  0.94227  0.94371  0.94512  0.94546  0.94547  0.94547
  0.94548  0.94644  0.94793  0.94943  0.95092  0.95237  0.95385  0.95531  0.95679  0.95823
  0.95968  0.96113  0.96258  0.96402  0.96544  0.96687  0.96830  0.96970  0.97109  0.97249
  0.97387  0.97528  0.97666  0.97800  0.97896  0.97897  0.97899  0.98040  0.98189  0.98336
  0.98484  0.98633  0.98776  0.98922  0.99067  0.99209  0.99352  0.99383  0.99511  0.99679
  0.99845
  9.02500  0.89192  0.89351  0.89509  0.89667  0.89825  0.89983  0.90141  0.90298  0.90453
  0.90610  0.90766  0.90920  0.91076  0.91229  0.91383  0.91537  0.91690  0.91843  0.91995
  0.92145  0.92295  0.92447  0.92597  0.92746  0.92896  0.93046  0.93196  0.93345  0.93493
  0.93639  0.93784  0.93929  0.94076  0.94222  0.94366  0.94508  0.94587  0.94589  0.94590
  0.94591  0.94639  0.94789  0.94938  0.95087  0.95232  0.95381  0.95527  0.95674  0.95818
  0.95963  0.96106  0.96251  0.96395  0.96540  0.96685  0.96825  0.96969  0.97110  0.97251
  0.97390  0.97528  0.97667  0.97800  0.97914  0.97916  0.97917  0.98040  0.98190  0.98340
  0.98489  0.98636  0.98778  0.98923  0.99068  0.99212  0.99352  0.99389  0.99511  0.99678
  0.99844
  9.03750  0.89209  0.89368  0.89526  0.89688  0.89843  0.90003  0.90158  0.90312  0.90468
  0.90623  0.90777  0.90933  0.91088  0.91241  0.91396  0.91546  0.91699  0.91852  0.92004
  0.92155  0.92307  0.92458  0.92608  0.92756  0.92905  0.93051  0.93202  0.93349  0.93498
  0.93644  0.93789  0.93937  0.94081  0.94226  0.94368  0.94511  0.94629  0.94630  0.94631
  0.94631  0.94646  0.94793  0.94942  0.95092  0.95239  0.95386  0.95534  0.95680  0.95825
  0.95972  0.96117  0.96260  0.96404  0.96547  0.96689  0.96829  0.96970  0.97111  0.97251
  0.97388  0.97527  0.97664  0.97800  0.97932  0.97934  0.97935  0.98043  0.98194  0.98342
  0.98489  0.98636  0.98778  0.98923  0.99067  0.99209  0.99349  0.99396  0.99509  0.99676
  0.99843
  9.05000  0.89193  0.89353  0.89513  0.89672  0.89829  0.89987  0.90144  0.90299  0.90453
  0.90609  0.90764  0.90921  0.91076  0.91230  0.91385  0.91537  0.91689  0.91843  0.91996
  0.92146  0.92296  0.92447  0.92597  0.92744  0.92895  0.93044  0.93191  0.93338  0.93485
  0.93634  0.93778  0.93924  0.94069  0.94214  0.94358  0.94500  0.94644  0.94670  0.94670
  0.94671  0.94673  0.94789  0.94938  0.95087  0.95235  0.95381  0.95529  0.95675  0.95820
  0.95967  0.96112  0.96255  0.96399  0.96545  0.96687  0.96829  0.96970  0.97111  0.97251
  0.97391  0.97528  0.97668  0.97804  0.97940  0.97952  0.97953  0.98044  0.98191  0.98340
  0.98487  0.98636  0.98777  0.98923  0.99068  0.99209  0.99349  0.99402  0.99511  0.99679
  0.99843
  9.06250  0.89179  0.89338  0.89496  0.89656  0.89816  0.89974  0.90131  0.90286  0.90442
  0.90597  0.90754  0.90908  0.91063  0.91217  0.91372  0.91523  0.91676  0.91830  0.91982
  0.92134  0.92285  0.92436  0.92586  0.92737  0.92886  0.93034  0.93182  0.93328  0.93477
  0.93625  0.93770  0.93915  0.94060  0.94207  0.94352  0.94494  0.94638  0.94710  0.94712
  0.94713  0.94714  0.94788  0.94938  0.95086  0.95232  0.95381  0.95527  0.95675  0.95819
  0.95967  0.96112  0.96258  0.96400  0.96544  0.96687  0.96826  0.96969  0.97110  0.97250
  0.97387  0.97524  0.97664  0.97802  0.97939  0.97970  0.97971  0.98043  0.98193  0.98340
  0.98489  0.98636  0.98779  0.98924  0.99071  0.99212  0.99353  0.99408  0.99515  0.99679
  0.99844
  9.07500  0.89202  0.89360  0.89518  0.89676  0.89834  0.89992  0.90149  0.90306  0.90461
  0.90615  0.90772  0.90927  0.91080  0.91234  0.91387  0.91537  0.91689  0.91843  0.91995
  0.92145  0.92296  0.92447  0.92599  0.92747  0.92897  0.93046  0.93196  0.93345  0.93493
  0.93637  0.93780  0.93928  0.94073  0.94219  0.94365  0.94506  0.94649  0.94752  0.94753
  0.94754  0.94754  0.94797  0.94947  0.95095  0.95243  0.95390  0.95535  0.95682  0.95825
  0.95970  0.96114  0.96259  0.96402  0.96545  0.96689  0.96829  0.96970  0.97111  0.97250
  0.97388  0.97528  0.97667  0.97803  0.97940  0.97988  0.97989  0.98045  0.98194  0.98343
  0.98491  0.98638  0.98779  0.98926  0.99071  0.99212  0.99353  0.99414  0.99515  0.99681
  0.99845
  9.08750  0.89202  0.89360  0.89520  0.89678  0.89837  0.89995  0.90152  0.90308  0.90466
  0.90623  0.90776  0.90931  0.91085  0.91241  0.91394  0.91546  0.91698  0.91852  0.92004
  0.92155  0.92305  0.92457  0.92606  0.92755  0.92904  0.93051  0.93202  0.93349  0.93496
  0.93642  0.93788  0.93933  0.94077  0.94222  0.94367  0.94508  0.94651  0.94792  0.94793
  0.94793  0.94794  0.94798  0.94947  0.95098  0.95245  0.95391  0.95539  0.95684  0.95829
  0.95976  0.96123  0.96268  0.96409  0.96552  0.96693  0.96834  0.96977  0.97115  0.97256
  0.97395  0.97534  0.97672  0.97808  0.97945  0.98005  0.98006  0.98049  0.98198  0.98344
  0.98493  0.98642  0.98783  0.98926  0.99071  0.99212  0.99353  0.99419  0.99512  0.99679
  0.99845
  9.10000  0.89197  0.89356  0.89514  0.89672  0.89829  0.89988  0.90145  0.90299  0.90455
  0.90611  0.90769  0.90924  0.91079  0.91233  0.91387  0.91541  0.91694  0.91847  0.91997
  0.92150  0.92301  0.92453  0.92603  0.92750  0.92900  0.93049  0.93196  0.93344  0.93490
  0.93637  0.93782  0.93929  0.94076  0.94221  0.94365  0.94507  0.94649  0.94793  0.94832
  0.94833  0.94833  0.94835  0.94947  0.95095  0.95243  0.95389  0.95537  0.95680  0.95825
  0.95970  0.96117  0.96260  0.96406  0.96549  0.96693  0.96833  0.96975  0.97115  0.97256
  0.97395  0.97535  0.97672  0.97808  0.97941  0.98023  0.98024  0.98050  0.98199  0.98347
  0.98493  0.98640  0.98783  0.98928  0.99072  0.99215  0.99356  0.99424  0.99516  0.99681
  0.99845
  9.11250  0.89187  0.89346  0.89504  0.89662  0.89821  0.89979  0.90136  0.90292  0.90447
  0.90602  0.90756  0.90913  0.91067  0.91220  0.91373  0.91526  0.91677  0.91831  0.91982
  0.92134  0.92285  0.92436  0.92586  0.92735  0.92884  0.93032  0.93180  0.93328  0.93477
  0.93624  0.93769  0.93915  0.94060  0.94205  0.94350  0.94491  0.94635  0.94779  0.94872
  0.94872  0.94873  0.94875  0.94938  0.95086  0.95235  0.95382  0.95529  0.95676  0.95821
  0.95967  0.96112  0.96258  0.96400  0.96544  0.96688  0.96828  0.96970  0.97111  0.97251
  0.97388  0.97528  0.97668  0.97804  0.97941  0.98040  0.98041  0.98050  0.98199  0.98347
  0.98493  0.98638  0.98781  0.98928  0.99071  0.99213  0.99353  0.99431  0.99516  0.99683
  0.99845
  9.12500  0.89197  0.89356  0.89518  0.89676  0.89834  0.89990  0.90146  0.90302  0.90456
  0.90610  0.90767  0.90924  0.91078  0.91232  0.91385  0.91537  0.91690  0.91839  0.91993
  0.92143  0.92296  0.92445  0.92595  0.92743  0.92891  0.93038  0.93187  0.93336  0.93481
  0.93629  0.93774  0.93919  0.94064  0.94208  0.94352  0.94491  0.94638  0.94780  0.94911
  0.94912  0.94912  0.94914  0.94941  0.95090  0.95237  0.95384  0.95531  0.95679  0.95825
  0.95970  0.96115  0.96260  0.96404  0.96548  0.96690  0.96832  0.96973  0.97111  0.97251
  0.97390  0.97527  0.97666  0.97800  0.97938  0.98058  0.98059  0.98059  0.98194  0.98340
  0.98489  0.98638  0.98779  0.98926  0.99071  0.99213  0.99354  0.99437  0.99516  0.99682
  0.99845
  9.13750  0.89241  0.89346  0.89504  0.89662  0.89820  0.89978  0.90135  0.90290  0.90444
  0.90597  0.90754  0.90909  0.91065  0.91220  0.91373  0.91526  0.91677  0.91830  0.91982
  0.92134  0.92285  0.92436  0.92586  0.92734  0.92884  0.93033  0.93182  0.93330  0.93477
  0.93622  0.93766  0.93913  0.94059  0.94204  0.94349  0.94491  0.94634  0.94778  0.94919
  0.94951  0.94951  0.94952  0.94954  0.95086  0.95231  0.95377  0.95524  0.95671  0.95816
  0.95963  0.96108  0.96253  0.96398  0.96540  0.96683  0.96825  0.96964  0.97105  0.97246
  0.97383  0.97523  0.97664  0.97799  0.97936  0.98070  0.98075  0.98076  0.98194  0.98342
  0.98488  0.98637  0.98779  0.98923  0.99068  0.99211  0.99351  0.99441  0.99514  0.99678
  0.99845
  9.15000  0.89311  0.89337  0.89496  0.89653  0.89812  0.89969  0.90128  0.90284  0.90439
  0.90596  0.90751  0.90908  0.91062  0.91216  0.91372  0.91524  0.91676  0.91826  0.91978
  0.92129  0.92279  0.92432  0.92581  0.92728  0.92876  0.93025  0.93173  0.93322  0.93470
  0.93615  0.93758  0.93903  0.94051  0.94196  0.94340  0.94482  0.94626  0.94767  0.94911
  0.94990  0.94991  0.94991  0.94993  0.95082  0.95228  0.95376  0.95525  0.95671  0.95816
  0.95961  0.96108  0.96251  0.96395  0.96538  0.96681  0.96824  0.96964  0.97106  0.97247
  0.97385  0.97523  0.97660  0.97796  0.97931  0.98068  0.98092  0.98093  0.98189  0.98335
  0.98485  0.98634  0.98778  0.98923  0.99067  0.99208  0.99349  0.99448  0.99511  0.99678
  0.99844
  9.16250  0.89382  0.89384  0.89502  0.89661  0.89818  0.89976  0.90131  0.90288  0.90444
  0.90598  0.90753  0.90909  0.91065  0.91220  0.91374  0.91528  0.91680  0.91831  0.91984
  0.92134  0.92283  0.92432  0.92582  0.92730  0.92880  0.93029  0.93178  0.93323  0.93472
  0.93619  0.93764  0.93911  0.94056  0.94201  0.94348  0.94490  0.94635  0.94778  0.94921
  0.95028  0.95029  0.95030  0.95030  0.95086  0.95235  0.95382  0.95527  0.95674  0.95819
  0.95964  0.96110  0.96254  0.96398  0.96542  0.96683  0.96825  0.96966  0.97106  0.97246
  0.97386  0.97523  0.97662  0.97799  0.97936  0.98071  0.98109  0.98110  0.98193  0.98343
  0.98489  0.98638  0.98781  0.98927  0.99071  0.99212  0.99353  0.99454  0.99515  0.99682
  0.99845
  9.17500  0.89454  0.89455  0.89500  0.89660  0.89816  0.89976  0.90132  0.90288  0.90444
  0.90597  0.90753  0.90908  0.91063  0.91217  0.91372  0.91524  0.91676  0.91829  0.91980
  0.92133  0.92285  0.92435  0.92585  0.92733  0.92882  0.93029  0.93178  0.93326  0.93472
  0.93620  0.93765  0.93910  0.94056  0.94201  0.94348  0.94489  0.94634  0.94776  0.94918
  0.95059  0.95066  0.95068  0.95069  0.95085  0.95232  0.95379  0.95526  0.95673  0.95818
  0.95964  0.96108  0.96254  0.96395  0.96538  0.96680  0.96821  0.96960  0.97104  0.97243
  0.97381  0.97521  0.97659  0.97795  0.97931  0.98067  0.98125  0.98125  0.98189  0.98336
  0.98485  0.98632  0.98774  0.98921  0.99064  0.99205  0.99348  0.99459  0.99507  0.99678
  0.99843
  9.18750  0.89524  0.89525  0.89526  0.89661  0.89819  0.89978  0.90132  0.90289  0.90444
  0.90602  0.90759  0.90912  0.91067  0.91221  0.91374  0.91528  0.91681  0.91834  0.91984
  0.92133  0.92282  0.92432  0.92582  0.92731  0.92880  0.93029  0.93178  0.93326  0.93474
  0.93620  0.93765  0.93911  0.94056  0.94201  0.94346  0.94488  0.94631  0.94775  0.94916
  0.95057  0.95105  0.95105  0.95107  0.95108  0.95234  0.95381  0.95529  0.95676  0.95823
  0.95969  0.96114  0.96259  0.96400  0.96544  0.96687  0.96829  0.96968  0.97107  0.97247
  0.97386  0.97523  0.97662  0.97796  0.97932  0.98068  0.98142  0.98142  0.98190  0.98338
  0.98484  0.98633  0.98776  0.98921  0.99066  0.99209  0.99351  0.99463  0.99514  0.99679
  0.99843
  9.20000  0.89592  0.89593  0.89595  0.89674  0.89832  0.89987  0.90145  0.90299  0.90456
  0.90613  0.90768  0.90922  0.91076  0.91232  0.91385  0.91536  0.91689  0.91839  0.91992
  0.92142  0.92294  0.92445  0.92594  0.92740  0.92892  0.93040  0.93190  0.93338  0.93481
  0.93630  0.93774  0.93920  0.94065  0.94209  0.94354  0.94494  0.94636  0.94780  0.94921
  0.95061  0.95143  0.95144  0.95144  0.95145  0.95237  0.95385  0.95531  0.95675  0.95821
  0.95965  0.96110  0.96255  0.96396  0.96540  0.96684  0.96824  0.96964  0.97106  0.97245
  0.97385  0.97523  0.97662  0.97799  0.97935  0.98068  0.98159  0.98160  0.98190  0.98340
  0.98489  0.98637  0.98778  0.98923  0.99067  0.99209  0.99349  0.99470  0.99512  0.99681
  0.99845
  9.21250  0.89662  0.89662  0.89663  0.89667  0.89825  0.89983  0.90136  0.90293  0.90448
  0.90606  0.90762  0.90916  0.91071  0.91224  0.91377  0.91528  0.91681  0.91833  0.91984
  0.92136  0.92287  0.92436  0.92588  0.92735  0.92886  0.93033  0.93182  0.93328  0.93477
  0.93624  0.93766  0.93914  0.94059  0.94203  0.94346  0.94489  0.94631  0.94776  0.94916
  0.95059  0.95180  0.95180  0.95182  0.95183  0.95235  0.95384  0.95531  0.95676  0.95824
  0.95968  0.96114  0.96257  0.96400  0.96542  0.96685  0.96826  0.96966  0.97106  0.97247
  0.97386  0.97524  0.97663  0.97798  0.97935  0.98072  0.98175  0.98176  0.98195  0.98344
  0.98491  0.98640  0.98781  0.98924  0.99068  0.99211  0.99351  0.99475  0.99514  0.99681
  0.99845
  9.22500  0.89731  0.89732  0.89733  0.89733  0.89821  0.89981  0.90136  0.90294  0.90450
  0.90605  0.90760  0.90914  0.91069  0.91223  0.91374  0.91528  0.91680  0.91833  0.91983
  0.92134  0.92286  0.92435  0.92585  0.92730  0.92879  0.93029  0.93178  0.93325  0.93472
  0.93620  0.93765  0.93911  0.94056  0.94201  0.94345  0.94488  0.94633  0.94776  0.94919
  0.95061  0.95200  0.95217  0.95218  0.95219  0.95236  0.95382  0.95531  0.95676  0.95823
  0.95968  0.96114  0.96258  0.96400  0.96545  0.96685  0.96825  0.96966  0.97106  0.97245
  0.97383  0.97521  0.97659  0.97795  0.97932  0.98070  0.98190  0.98191  0.98195  0.98342
  0.98488  0.98634  0.98777  0.98923  0.99067  0.99209  0.99349  0.99480  0.99512  0.99679
  0.99845
  9.23750  0.89799  0.89799  0.89801  0.89802  0.89828  0.89985  0.90141  0.90298  0.90453
  0.90609  0.90762  0.90914  0.91067  0.91220  0.91374  0.91526  0.91675  0.91826  0.91978
  0.92129  0.92281  0.92431  0.92581  0.92728  0.92878  0.93029  0.93177  0.93326  0.93472
  0.93617  0.93762  0.93907  0.94052  0.94197  0.94341  0.94484  0.94626  0.94767  0.94910
  0.95052  0.95193  0.95254  0.95254  0.95256  0.95257  0.95381  0.95530  0.95675  0.95821
  0.95968  0.96112  0.96255  0.96398  0.96543  0.96684  0.96826  0.96968  0.97109  0.97249
  0.97387  0.97524  0.97663  0.97799  0.97935  0.98068  0.98203  0.98207  0.98208  0.98342
  0.98489  0.98637  0.98778  0.98923  0.99067  0.99209  0.99349  0.99485  0.99512  0.99679
  0.99845
  9.25000  0.89867  0.89868  0.89869  0.89869  0.89871  0.89961  0.90118  0.90273  0.90429
  0.90583  0.90737  0.90891  0.91047  0.91201  0.91355  0.91506  0.91658  0.91809  0.91962
  0.92112  0.92264  0.92413  0.92562  0.92708  0.92857  0.93006  0.93155  0.93301  0.93450
  0.93598  0.93743  0.93889  0.94034  0.94181  0.94324  0.94467  0.94609  0.94754  0.94895
  0.95037  0.95179  0.95290  0.95292  0.95293  0.95294  0.95368  0.95515  0.95661  0.95806
  0.95951  0.96097  0.96242  0.96385  0.96527  0.96671  0.96813  0.96953  0.97093  0.97234
  0.97374  0.97513  0.97651  0.97787  0.97926  0.98062  0.98195  0.98223  0.98224  0.98336
  0.98484  0.98634  0.98774  0.98922  0.99066  0.99208  0.99349  0.99487  0.99511  0.99681
  0.99845
  9.26250  0.89935  0.89935  0.89937  0.89938  0.89939  0.89968  0.90123  0.90277  0.90431
  0.90587  0.90741  0.90895  0.91050  0.91205  0.91359  0.91510  0.91662  0.91815  0.91967
  0.92116  0.92270  0.92419  0.92570  0.92717  0.92866  0.93016  0.93161  0.93310  0.93458
  0.93606  0.93751  0.93898  0.94043  0.94190  0.94336  0.94478  0.94621  0.94763  0.94905
  0.95046  0.95187  0.95328  0.95329  0.95329  0.95331  0.95376  0.95524  0.95670  0.95816
  0.95961  0.96108  0.96250  0.96393  0.96536  0.96680  0.96821  0.96961  0.97102  0.97242
  0.97382  0.97521  0.97659  0.97796  0.97931  0.98067  0.98199  0.98239  0.98239  0.98340
  0.98487  0.98634  0.98778  0.98921  0.99064  0.99208  0.99349  0.99488  0.99510  0.99677
  0.99843
  9.27500  0.90001  0.90003  0.90004  0.90005  0.90005  0.90007  0.90136  0.90292  0.90447
  0.90602  0.90756  0.90909  0.91066  0.91219  0.91373  0.91524  0.91675  0.91826  0.91976
  0.92125  0.92277  0.92428  0.92577  0.92722  0.92871  0.93020  0.93168  0.93314  0.93459
  0.93607  0.93752  0.93898  0.94045  0.94190  0.94332  0.94475  0.94617  0.94758  0.94901
  0.95043  0.95180  0.95322  0.95364  0.95364  0.95366  0.95375  0.95522  0.95670  0.95816
  0.95961  0.96106  0.96250  0.96394  0.96538  0.96681  0.96821  0.96962  0.97104  0.97245
  0.97383  0.97521  0.97659  0.97795  0.97931  0.98066  0.98199  0.98254  0.98255  0.98340
  0.98489  0.98634  0.98776  0.98921  0.99066  0.99209  0.99349  0.99488  0.99511  0.99679
  0.99844
  9.28750  0.90007  0.90069  0.90070  0.90071  0.90071  0.90073  0.90131  0.90286  0.90442
  0.90597  0.90753  0.90907  0.91059  0.91212  0.91365  0.91518  0.91669  0.91822  0.91976
  0.92127  0.92277  0.92427  0.92576  0.92722  0.92874  0.93023  0.93169  0.93317  0.93463
  0.93611  0.93755  0.93900  0.94046  0.94190  0.94333  0.94476  0.94620  0.94763  0.94903
  0.95048  0.95188  0.95329  0.95399  0.95401  0.95402  0.95403  0.95529  0.95675  0.95820
  0.95965  0.96110  0.96254  0.96395  0.96539  0.96681  0.96823  0.96962  0.97104  0.97243
  0.97381  0.97519  0.97658  0.97794  0.97931  0.98068  0.98201  0.98269  0.98270  0.98340
  0.98488  0.98636  0.98776  0.98923  0.99068  0.99209  0.99348  0.99487  0.99511  0.99678
  0.99843
  9.30000  0.90009  0.90136  0.90136  0.90137  0.90139  0.90140  0.90141  0.90293  0.90448
  0.90602  0.90760  0.90914  0.91067  0.91221  0.91374  0.91526  0.91677  0.91829  0.91980
  0.92132  0.92283  0.92432  0.92582  0.92730  0.92880  0.93027  0.93174  0.93323  0.93470
  0.93617  0.93762  0.93907  0.94052  0.94196  0.94340  0.94482  0.94625  0.94766  0.94907
  0.95048  0.95188  0.95328  0.95436  0.95437  0.95438  0.95438  0.95531  0.95675  0.95818
  0.95963  0.96108  0.96251  0.96395  0.96539  0.96683  0.96825  0.96968  0.97109  0.97247
  0.97386  0.97523  0.97660  0.97795  0.97932  0.98068  0.98201  0.98285  0.98286  0.98340
  0.98488  0.98632  0.98774  0.98919  0.99064  0.99207  0.99349  0.99489  0.99511  0.99677
  0.99843
  9.31250  0.89999  0.90153  0.90202  0.90202  0.90203  0.90205  0.90206  0.90289  0.90442
  0.90597  0.90751  0.90905  0.91058  0.91212  0.91364  0.91517  0.91668  0.91820  0.91973
  0.92123  0.92273  0.92421  0.92572  0.92717  0.92866  0.93016  0.93163  0.93310  0.93458
  0.93604  0.93749  0.93894  0.94039  0.94184  0.94330  0.94472  0.94616  0.94760  0.94899
  0.95041  0.95180  0.95320  0.95459  0.95470  0.95472  0.95473  0.95521  0.95667  0.95812
  0.95959  0.96105  0.96250  0.96391  0.96535  0.96676  0.96821  0.96961  0.97102  0.97242
  0.97378  0.97518  0.97657  0.97793  0.97931  0.98066  0.98199  0.98300  0.98302  0.98342
  0.98491  0.98638  0.98779  0.98926  0.99069  0.99212  0.99353  0.99492  0.99516  0.99683
  0.99845
  9.32500  0.89988  0.90143  0.90267  0.90268  0.90268  0.90270  0.90271  0.90277  0.90434
  0.90589  0.90743  0.90899  0.91053  0.91207  0.91359  0.91510  0.91663  0.91816  0.91967
  0.92118  0.92269  0.92419  0.92568  0.92716  0.92866  0.93016  0.93165  0.93313  0.93459
  0.93607  0.93749  0.93896  0.94039  0.94183  0.94327  0.94468  0.94612  0.94754  0.94895
  0.95037  0.95175  0.95315  0.95456  0.95505  0.95507  0.95508  0.95522  0.95667  0.95812
  0.95957  0.96101  0.96245  0.96389  0.96531  0.96675  0.96816  0.96956  0.97097  0.97237
  0.97376  0.97514  0.97653  0.97791  0.97927  0.98063  0.98197  0.98316  0.98317  0.98340
  0.98487  0.98634  0.98777  0.98923  0.99067  0.99208  0.99348  0.99487  0.99520  0.99678
  0.99845
  9.33750  0.89988  0.90141  0.90295  0.90333  0.90334  0.90334  0.90336  0.90337  0.90431
  0.90584  0.90738  0.90892  0.91045  0.91197  0.91351  0.91505  0.91655  0.91808  0.91961
  0.92112  0.92263  0.92414  0.92564  0.92712  0.92860  0.93009  0.93156  0.93305  0.93451
  0.93598  0.93740  0.93887  0.94033  0.94178  0.94322  0.94463  0.94608  0.94749  0.94890
  0.95034  0.95175  0.95316  0.95456  0.95540  0.95542  0.95543  0.95544  0.95667  0.95812
  0.95956  0.96102  0.96248  0.96390  0.96532  0.96676  0.96817  0.96957  0.97100  0.97238
  0.97377  0.97517  0.97655  0.97793  0.97929  0.98065  0.98198  0.98331  0.98331  0.98339
  0.98485  0.98634  0.98776  0.98921  0.99066  0.99205  0.99347  0.99485  0.99525  0.99679
  0.99844
  9.35000  0.90003  0.90158  0.90312  0.90396  0.90398  0.90399  0.90400  0.90400  0.90453
  0.90608  0.90762  0.90916  0.91071  0.91224  0.91377  0.91530  0.91681  0.91830  0.91980
  0.92129  0.92281  0.92430  0.92580  0.92729  0.92878  0.93024  0.93170  0.93319  0.93466
  0.93612  0.93756  0.93901  0.94047  0.94195  0.94340  0.94480  0.94622  0.94766  0.94908
  0.95050  0.95189  0.95331  0.95469  0.95575  0.95577  0.95578  0.95579  0.95682  0.95825
  0.95972  0.96114  0.96259  0.96400  0.96544  0.96685  0.96828  0.96969  0.97109  0.97249
  0.97387  0.97524  0.97664  0.97798  0.97932  0.98068  0.98201  0.98335  0.98346  0.98347
  0.98489  0.98637  0.98778  0.98923  0.99068  0.99209  0.99349  0.99488  0.99529  0.99677
  0.99844
  9.36250  0.89977  0.90130  0.90282  0.90437  0.90461  0.90462  0.90464  0.90465  0.90466
  0.90582  0.90737  0.90891  0.91045  0.91199  0.91353  0.91508  0.91659  0.91809  0.91962
  0.92112  0.92263  0.92412  0.92563  0.92711  0.92860  0.93009  0.93156  0.93304  0.93450
  0.93595  0.93739  0.93885  0.94029  0.94174  0.94318  0.94460  0.94603  0.94745  0.94886
  0.95030  0.95171  0.95310  0.95450  0.95588  0.95610  0.95612  0.95613  0.95661  0.95806
  0.95951  0.96097  0.96242  0.96386  0.96530  0.96672  0.96812  0.96953  0.97093  0.97234
  0.97370  0.97510  0.97650  0.97786  0.97923  0.98055  0.98190  0.98324  0.98360  0.98361
  0.98483  0.98630  0.98772  0.98918  0.99062  0.99205  0.99347  0.99485  0.99534  0.99679
  0.99845
  9.37500  0.89977  0.90130  0.90282  0.90435  0.90526  0.90527  0.90527  0.90529  0.90530
  0.90587  0.90742  0.90896  0.91049  0.91203  0.91357  0.91509  0.91658  0.91809  0.91962
  0.92114  0.92263  0.92414  0.92560  0.92708  0.92857  0.93006  0.93152  0.93300  0.93448
  0.93595  0.93740  0.93888  0.94033  0.94177  0.94320  0.94463  0.94605  0.94749  0.94892
  0.95035  0.95175  0.95316  0.95456  0.95596  0.95645  0.95645  0.95647  0.95673  0.95818
  0.95964  0.96109  0.96250  0.96393  0.96535  0.96679  0.96817  0.96959  0.97098  0.97238
  0.97376  0.97514  0.97651  0.97787  0.97923  0.98059  0.98194  0.98326  0.98375  0.98375
  0.98483  0.98629  0.98773  0.98919  0.99064  0.99205  0.99348  0.99485  0.99540  0.99678
  0.99845
  9.38750  0.89983  0.90136  0.90289  0.90442  0.90589  0.90591  0.90592  0.90593  0.90593
  0.90596  0.90751  0.90904  0.91059  0.91214  0.91366  0.91519  0.91669  0.91821  0.91971
  0.92121  0.92273  0.92422  0.92571  0.92717  0.92865  0.93012  0.93161  0.93308  0.93455
  0.93600  0.93743  0.93889  0.94034  0.94178  0.94322  0.94463  0.94607  0.94749  0.94893
  0.95035  0.95175  0.95316  0.95456  0.95595  0.95679  0.95680  0.95680  0.95682  0.95816
  0.95961  0.96106  0.96250  0.96394  0.96538  0.96681  0.96824  0.96965  0.97106  0.97245
  0.97383  0.97522  0.97659  0.97796  0.97934  0.98068  0.98203  0.98335  0.98388  0.98390
  0.98492  0.98638  0.98779  0.98924  0.99068  0.99211  0.99352  0.99490  0.99543  0.99681
  0.99845
  9.40000  0.89978  0.90132  0.90284  0.90437  0.90589  0.90653  0.90654  0.90654  0.90655
  0.90657  0.90742  0.90896  0.91049  0.91202  0.91352  0.91506  0.91659  0.91809  0.91961
  0.92112  0.92263  0.92413  0.92564  0.92711  0.92858  0.93007  0.93156  0.93305  0.93450
  0.93597  0.93742  0.93888  0.94034  0.94179  0.94323  0.94464  0.94608  0.94750  0.94893
  0.95035  0.95175  0.95315  0.95456  0.95594  0.95713  0.95714  0.95715  0.95715  0.95816
  0.95964  0.96109  0.96251  0.96395  0.96538  0.96679  0.96821  0.96962  0.97104  0.97245
  0.97383  0.97519  0.97658  0.97794  0.97930  0.98066  0.98199  0.98333  0.98404  0.98405
  0.98489  0.98636  0.98777  0.98923  0.99066  0.99205  0.99348  0.99487  0.99549  0.99678
  0.99845
  9.41250  0.89972  0.90126  0.90279  0.90431  0.90584  0.90716  0.90716  0.90718  0.90719
  0.90720  0.90742  0.90896  0.91049  0.91203  0.91355  0.91509  0.91659  0.91811  0.91962
  0.92112  0.92261  0.92413  0.92564  0.92713  0.92861  0.93010  0.93159  0.93305  0.93450
  0.93598  0.93743  0.93887  0.94032  0.94179  0.94323  0.94464  0.94607  0.94749  0.94893
  0.95033  0.95174  0.95312  0.95452  0.95592  0.95728  0.95746  0.95746  0.95748  0.95816
  0.95961  0.96106  0.96250  0.96393  0.96535  0.96676  0.96817  0.96956  0.97096  0.97234
  0.97374  0.97512  0.97649  0.97786  0.97923  0.98059  0.98191  0.98326  0.98418  0.98419
  0.98484  0.98632  0.98773  0.98919  0.99064  0.99205  0.99345  0.99485  0.99554  0.99678
  0.99844
  9.42500  0.89981  0.90132  0.90285  0.90438  0.90589  0.90742  0.90778  0.90780  0.90781
  0.90782  0.90782  0.90903  0.91058  0.91214  0.91366  0.91518  0.91668  0.91820  0.91973
  0.92124  0.92273  0.92422  0.92572  0.92717  0.92866  0.93015  0.93163  0.93309  0.93455
  0.93602  0.93744  0.93891  0.94036  0.94179  0.94324  0.94464  0.94608  0.94750  0.94893
  0.95034  0.95173  0.95312  0.95452  0.95591  0.95730  0.95780  0.95781  0.95781  0.95814
  0.95959  0.96101  0.96245  0.96386  0.96530  0.96672  0.96815  0.96956  0.97098  0.97236
  0.97374  0.97513  0.97651  0.97787  0.97923  0.98059  0.98194  0.98327  0.98432  0.98432
  0.98488  0.98636  0.98777  0.98922  0.99066  0.99209  0.99349  0.99489  0.99558  0.99679
  0.99844
  9.43750  0.89951  0.90104  0.90257  0.90411  0.90563  0.90716  0.90841  0.90842  0.90843
  0.90843  0.90845  0.90883  0.91037  0.91190  0.91344  0.91499  0.91651  0.91802  0.91954
  0.92105  0.92255  0.92406  0.92555  0.92704  0.92853  0.93003  0.93151  0.93297  0.93446
  0.93593  0.93738  0.93883  0.94029  0.94173  0.94319  0.94462  0.94605  0.94745  0.94888
  0.95030  0.95171  0.95312  0.95452  0.95592  0.95731  0.95812  0.95814  0.95815  0.95816
  0.95961  0.96105  0.96248  0.96390  0.96532  0.96675  0.96816  0.96957  0.97097  0.97237
  0.97376  0.97514  0.97651  0.97787  0.97923  0.98059  0.98193  0.98326  0.98445  0.98447
  0.98484  0.98630  0.98772  0.98918  0.99062  0.99204  0.99345  0.99485  0.99562  0.99678
  0.99844
  9.45000  0.89961  0.90115  0.90270  0.90424  0.90575  0.90727  0.90878  0.90903  0.90904
  0.90905  0.90905  0.90907  0.91047  0.91201  0.91352  0.91504  0.91654  0.91804  0.91958
  0.92109  0.92259  0.92408  0.92555  0.92704  0.92853  0.92998  0.93147  0.93296  0.93442
  0.93591  0.93735  0.93880  0.94028  0.94173  0.94317  0.94458  0.94602  0.94744  0.94886
  0.95028  0.95166  0.95307  0.95447  0.95584  0.95723  0.95845  0.95846  0.95847  0.95847
  0.95956  0.96102  0.96246  0.96387  0.96531  0.96672  0.96812  0.96953  0.97093  0.97233
  0.97370  0.97508  0.97646  0.97782  0.97918  0.98054  0.98186  0.98322  0.98456  0.98460
  0.98483  0.98630  0.98774  0.98919  0.99063  0.99208  0.99347  0.99485  0.99567  0.99679
  0.99844
  9.46250  0.89970  0.90124  0.90280  0.90433  0.90584  0.90737  0.90887  0.90965  0.90966
  0.90966  0.90968  0.90969  0.91058  0.91212  0.91364  0.91518  0.91668  0.91822  0.91975
  0.92125  0.92274  0.92423  0.92572  0.92721  0.92870  0.93019  0.93167  0.93313  0.93459
  0.93604  0.93748  0.93893  0.94038  0.94183  0.94327  0.94467  0.94609  0.94752  0.94893
  0.95034  0.95174  0.95312  0.95452  0.95592  0.95731  0.95868  0.95877  0.95878  0.95880
  0.95963  0.96108  0.96250  0.96393  0.96535  0.96678  0.96819  0.96959  0.97098  0.97240
  0.97378  0.97515  0.97654  0.97790  0.97926  0.98061  0.98195  0.98330  0.98462  0.98474
  0.98489  0.98636  0.98777  0.98923  0.99067  0.99209  0.99348  0.99485  0.99571  0.99678
  0.99843
  9.47500  0.89969  0.90123  0.90276  0.90430  0.90580  0.90733  0.90885  0.91026  0.91027
  0.91027  0.91028  0.91030  0.91059  0.91214  0.91365  0.91518  0.91668  0.91818  0.91969
  0.92120  0.92270  0.92419  0.92567  0.92713  0.92861  0.93011  0.93160  0.93305  0.93450
  0.93595  0.93740  0.93883  0.94028  0.94172  0.94315  0.94455  0.94599  0.94741  0.94884
  0.95026  0.95166  0.95306  0.95443  0.95583  0.95719  0.95855  0.95910  0.95911  0.95912
  0.95954  0.96097  0.96242  0.96382  0.96527  0.96672  0.96812  0.96953  0.97093  0.97233
  0.97370  0.97508  0.97648  0.97785  0.97922  0.98057  0.98191  0.98326  0.98458  0.98488
  0.98489  0.98634  0.98774  0.98919  0.99064  0.99205  0.99347  0.99485  0.99576  0.99681
  0.99845
  9.48750  0.89952  0.90106  0.90258  0.90412  0.90566  0.90716  0.90869  0.91019  0.91087
  0.91088  0.91089  0.91089  0.91091  0.91195  0.91348  0.91501  0.91651  0.91803  0.91953
  0.92103  0.92254  0.92402  0.92551  0.92699  0.92848  0.92997  0.93145  0.93292  0.93440
  0.93587  0.93733  0.93878  0.94021  0.94166  0.94310  0.94454  0.94598  0.94739  0.94881
  0.95024  0.95165  0.95305  0.95443  0.95583  0.95720  0.95858  0.95942  0.95943  0.95943
  0.95960  0.96105  0.96246  0.96391  0.96535  0.96676  0.96817  0.96957  0.97098  0.97238
  0.97374  0.97514  0.97651  0.97787  0.97923  0.98059  0.98194  0.98326  0.98461  0.98501
  0.98502  0.98634  0.98777  0.98921  0.99066  0.99205  0.99345  0.99485  0.99580  0.99678
  0.99841
  9.50000  0.89957  0.90112  0.90264  0.90416  0.90567  0.90720  0.90870  0.91022  0.91148
  0.91149  0.91150  0.91150  0.91151  0.91199  0.91352  0.91505  0.91655  0.91807  0.91958
  0.92110  0.92261  0.92410  0.92560  0.92708  0.92857  0.93005  0.93152  0.93300  0.93446
  0.93593  0.93735  0.93880  0.94025  0.94169  0.94313  0.94455  0.94598  0.94741  0.94883
  0.95024  0.95165  0.95305  0.95445  0.95584  0.95723  0.95860  0.95974  0.95974  0.95976
  0.95977  0.96108  0.96251  0.96393  0.96536  0.96678  0.96817  0.96957  0.97098  0.97237
  0.97374  0.97514  0.97653  0.97787  0.97923  0.98059  0.98194  0.98327  0.98461  0.98515
  0.98515  0.98636  0.98778  0.98923  0.99067  0.99208  0.99348  0.99485  0.99584  0.99678
  0.99843
  9.51250  0.89951  0.90105  0.90257  0.90409  0.90563  0.90714  0.90865  0.91015  0.91167
  0.91207  0.91208  0.91210  0.91211  0.91212  0.91348  0.91499  0.91647  0.91800  0.91953
  0.92103  0.92252  0.92402  0.92550  0.92698  0.92845  0.92994  0.93142  0.93288  0.93436
  0.93584  0.93726  0.93871  0.94016  0.94159  0.94302  0.94445  0.94587  0.94728  0.94872
  0.95013  0.95153  0.95294  0.95432  0.95570  0.95709  0.95846  0.95983  0.96005  0.96007
  0.96008  0.96090  0.96236  0.96378  0.96521  0.96663  0.96804  0.96944  0.97085  0.97227
  0.97365  0.97505  0.97642  0.97778  0.97917  0.98054  0.98186  0.98321  0.98454  0.98528
  0.98528  0.98630  0.98773  0.98918  0.99060  0.99202  0.99341  0.99481  0.99588  0.99678
  0.99843
  9.52500  0.89946  0.90097  0.90251  0.90402  0.90553  0.90705  0.90856  0.91008  0.91159
  0.91268  0.91269  0.91269  0.91271  0.91272  0.91344  0.91497  0.91650  0.91803  0.91952
  0.92102  0.92254  0.92405  0.92554  0.92700  0.92849  0.92998  0.93147  0.93295  0.93441
  0.93587  0.93731  0.93874  0.94019  0.94161  0.94308  0.94449  0.94591  0.94734  0.94876
  0.95017  0.95157  0.95298  0.95436  0.95575  0.95713  0.95850  0.95989  0.96036  0.96038
  0.96039  0.96102  0.96246  0.96390  0.96531  0.96672  0.96812  0.96953  0.97092  0.97230
  0.97369  0.97508  0.97646  0.97781  0.97918  0.98054  0.98188  0.98322  0.98453  0.98541
  0.98542  0.98630  0.98773  0.98919  0.99063  0.99204  0.99345  0.99483  0.99591  0.99678
  0.99844
  9.53750  0.89928  0.90082  0.90236  0.90389  0.90541  0.90693  0.90845  0.90997  0.91146
  0.91296  0.91326  0.91328  0.91329  0.91330  0.91335  0.91488  0.91638  0.91791  0.91943
  0.92094  0.92243  0.92392  0.92542  0.92690  0.92839  0.92989  0.93138  0.93283  0.93432
  0.93577  0.93721  0.93868  0.94014  0.94161  0.94304  0.94445  0.94587  0.94731  0.94872
  0.95012  0.95153  0.95293  0.95432  0.95570  0.95711  0.95846  0.95983  0.96068  0.96069
  0.96070  0.96092  0.96237  0.96378  0.96522  0.96663  0.96806  0.96946  0.97085  0.97225
  0.97361  0.97500  0.97638  0.97773  0.97913  0.98050  0.98184  0.98318  0.98449  0.98554
  0.98555  0.98629  0.98770  0.98915  0.99059  0.99203  0.99345  0.99484  0.99597  0.99679
  0.99844
  9.55000  0.89943  0.90099  0.90251  0.90404  0.90553  0.90707  0.90859  0.91010  0.91162
  0.91312  0.91386  0.91387  0.91387  0.91388  0.91390  0.91500  0.91650  0.91800  0.91954
  0.92103  0.92252  0.92401  0.92550  0.92698  0.92847  0.92994  0.93142  0.93288  0.93435
  0.93578  0.93723  0.93870  0.94015  0.94160  0.94305  0.94447  0.94591  0.94732  0.94873
  0.95013  0.95156  0.95296  0.95434  0.95577  0.95715  0.95853  0.95989  0.96099  0.96100
  0.96101  0.96101  0.96246  0.96390  0.96532  0.96674  0.96813  0.96953  0.97093  0.97233
  0.97370  0.97510  0.97648  0.97783  0.97919  0.98054  0.98189  0.98322  0.98456  0.98567
  0.98568  0.98634  0.98776  0.98919  0.99064  0.99204  0.99345  0.99485  0.99600  0.99679
  0.99845
  9.56250  0.89948  0.90101  0.90254  0.90407  0.90558  0.90710  0.90860  0.91010  0.91161
  0.91309  0.91444  0.91445  0.91447  0.91448  0.91449  0.91506  0.91658  0.91809  0.91960
  0.92110  0.92261  0.92410  0.92559  0.92707  0.92854  0.93001  0.93147  0.93292  0.93440
  0.93586  0.93729  0.93874  0.94017  0.94160  0.94304  0.94447  0.94589  0.94732  0.94872
  0.95015  0.95156  0.95296  0.95437  0.95575  0.95714  0.95851  0.95987  0.96126  0.96130
  0.96131  0.96132  0.96246  0.96387  0.96530  0.96672  0.96815  0.96956  0.97097  0.97237
  0.97374  0.97514  0.97653  0.97787  0.97923  0.98058  0.98190  0.98322  0.98454  0.98580
  0.98581  0.98633  0.98774  0.98919  0.99064  0.99204  0.99347  0.99485  0.99604  0.99679
  0.99843
  9.57500  0.89951  0.90105  0.90258  0.90413  0.90565  0.90716  0.90868  0.91019  0.91168
  0.91317  0.91466  0.91502  0.91504  0.91505  0.91506  0.91510  0.91663  0.91813  0.91963
  0.92114  0.92261  0.92412  0.92560  0.92709  0.92857  0.93003  0.93152  0.93297  0.93448
  0.93591  0.93736  0.93881  0.94025  0.94170  0.94314  0.94454  0.94596  0.94739  0.94879
  0.95021  0.95162  0.95301  0.95439  0.95578  0.95715  0.95853  0.95989  0.96127  0.96161
  0.96162  0.96163  0.96250  0.96391  0.96535  0.96676  0.96819  0.96957  0.97096  0.97236
  0.97373  0.97510  0.97648  0.97782  0.97918  0.98054  0.98189  0.98324  0.98457  0.98590
  0.98593  0.98636  0.98777  0.98922  0.99067  0.99209  0.99349  0.99487  0.99608  0.99679
  0.99845
  9.58750  0.89930  0.90084  0.90236  0.90390  0.90543  0.90694  0.90845  0.90997  0.91146
  0.91296  0.91445  0.91561  0.91562  0.91563  0.91563  0.91565  0.91645  0.91796  0.91949
  0.92098  0.92246  0.92397  0.92546  0.92693  0.92842  0.92989  0.93138  0.93284  0.93432
  0.93578  0.93722  0.93867  0.94012  0.94156  0.94300  0.94442  0.94583  0.94725  0.94867
  0.95009  0.95149  0.95289  0.95430  0.95570  0.95709  0.95846  0.95983  0.96119  0.96191
  0.96192  0.96193  0.96242  0.96386  0.96530  0.96672  0.96813  0.96953  0.97093  0.97234
  0.97372  0.97510  0.97646  0.97781  0.97918  0.98054  0.98186  0.98320  0.98452  0.98581
  0.98605  0.98629  0.98772  0.98917  0.99064  0.99205  0.99345  0.99485  0.99612  0.99681
  0.99844
  9.60000  0.89933  0.90087  0.90238  0.90393  0.90544  0.90698  0.90848  0.90999  0.91150
  0.91299  0.91448  0.91594  0.91619  0.91620  0.91620  0.91622  0.91647  0.91796  0.91949
  0.92098  0.92248  0.92399  0.92546  0.92693  0.92842  0.92989  0.93137  0.93284  0.93432
  0.93577  0.93722  0.93867  0.94012  0.94156  0.94301  0.94442  0.94587  0.94730  0.94872
  0.95013  0.95153  0.95294  0.95434  0.95574  0.95711  0.95850  0.95986  0.96123  0.96220
  0.96222  0.96223  0.96246  0.96387  0.96530  0.96672  0.96813  0.96953  0.97093  0.97233
  0.97370  0.97509  0.97646  0.97782  0.97918  0.98053  0.98186  0.98321  0.98453  0.98585
  0.98618  0.98633  0.98774  0.98919  0.99064  0.99205  0.99347  0.99485  0.99617  0.99678
  0.99841
  9.61250  0.89935  0.90089  0.90242  0.90393  0.90545  0.90697  0.90848  0.90999  0.91148
  0.91299  0.91448  0.91596  0.91676  0.91677  0.91677  0.91679  0.91680  0.91800  0.91951
  0.92099  0.92248  0.92400  0.92548  0.92693  0.92840  0.92988  0.93135  0.93283  0.93428
  0.93576  0.93720  0.93867  0.94012  0.94155  0.94297  0.94438  0.94582  0.94723  0.94864
  0.95007  0.95147  0.95287  0.95425  0.95566  0.95705  0.95842  0.95979  0.96117  0.96250
  0.96251  0.96253  0.96254  0.96382  0.96526  0.96668  0.96811  0.96952  0.97092  0.97232
  0.97370  0.97509  0.97648  0.97783  0.97921  0.98057  0.98190  0.98325  0.98454  0.98585
  0.98629  0.98634  0.98774  0.98919  0.99060  0.99204  0.99345  0.99485  0.99620  0.99679
  0.99843
  9.62500  0.89931  0.90084  0.90237  0.90389  0.90540  0.90693  0.90843  0.90993  0.91144
  0.91291  0.91442  0.91590  0.91733  0.91734  0.91734  0.91736  0.91737  0.91798  0.91949
  0.92099  0.92248  0.92399  0.92548  0.92695  0.92843  0.92989  0.93138  0.93284  0.93429
  0.93577  0.93721  0.93865  0.94011  0.94156  0.94297  0.94440  0.94581  0.94723  0.94864
  0.95008  0.95148  0.95287  0.95425  0.95565  0.95702  0.95840  0.95976  0.96113  0.96250
  0.96281  0.96281  0.96283  0.96382  0.96526  0.96667  0.96808  0.96948  0.97089  0.97229
  0.97366  0.97505  0.97644  0.97778  0.97916  0.98052  0.98186  0.98318  0.98452  0.98583
  0.98642  0.98643  0.98774  0.98919  0.99063  0.99205  0.99345  0.99484  0.99620  0.99678
  0.99843
  9.63750  0.89931  0.90086  0.90238  0.90390  0.90543  0.90694  0.90846  0.90995  0.91144
  0.91294  0.91442  0.91592  0.91738  0.91790  0.91791  0.91791  0.91793  0.91800  0.91951
  0.92103  0.92254  0.92402  0.92551  0.92699  0.92848  0.92997  0.93143  0.93290  0.93436
  0.93582  0.93726  0.93872  0.94016  0.94161  0.94306  0.94445  0.94587  0.94731  0.94873
  0.95015  0.95156  0.95294  0.95430  0.95570  0.95707  0.95846  0.95982  0.96118  0.96255
  0.96310  0.96311  0.96312  0.96386  0.96527  0.96671  0.96811  0.96949  0.97089  0.97229
  0.97366  0.97505  0.97642  0.97780  0.97917  0.98052  0.98186  0.98320  0.98452  0.98581
  0.98655  0.98656  0.98772  0.98918  0.99062  0.99204  0.99345  0.99485  0.99621  0.99682
  0.99845
  9.65000  0.89930  0.90083  0.90237  0.90391  0.90541  0.90694  0.90845  0.90995  0.91146
  0.91295  0.91444  0.91594  0.91739  0.91846  0.91847  0.91848  0.91848  0.91849  0.91952
  0.92102  0.92252  0.92401  0.92550  0.92696  0.92845  0.92993  0.93139  0.93283  0.93428
  0.93575  0.93718  0.93863  0.94010  0.94153  0.94297  0.94438  0.94581  0.94722  0.94862
  0.95003  0.95143  0.95281  0.95423  0.95560  0.95697  0.95836  0.95974  0.96110  0.96246
  0.96338  0.96339  0.96341  0.96381  0.96523  0.96667  0.96808  0.96948  0.97089  0.97229
  0.97368  0.97506  0.97644  0.97778  0.97916  0.98050  0.98184  0.98318  0.98450  0.98581
  0.98667  0.98668  0.98773  0.98918  0.99063  0.99203  0.99344  0.99484  0.99621  0.99677
  0.99841
  9.66250  0.89916  0.90070  0.90223  0.90377  0.90530  0.90681  0.90834  0.90983  0.91131
  0.91281  0.91430  0.91579  0.91725  0.91873  0.91901  0.91903  0.91904  0.91905  0.91940
  0.92090  0.92242  0.92392  0.92542  0.92687  0.92836  0.92984  0.93132  0.93279  0.93426
  0.93572  0.93714  0.93859  0.94003  0.94148  0.94292  0.94433  0.94574  0.94718  0.94859
  0.95002  0.95142  0.95281  0.95421  0.95560  0.95698  0.95836  0.95974  0.96110  0.96246
  0.96368  0.96369  0.96369  0.96378  0.96522  0.96665  0.96808  0.96947  0.97087  0.97227
  0.97363  0.97501  0.97640  0.97777  0.97914  0.98049  0.98182  0.98316  0.98449  0.98580
  0.98678  0.98680  0.98770  0.98918  0.99060  0.99202  0.99344  0.99484  0.99621  0.99678
  0.99841
  9.67500  0.89912  0.90065  0.90220  0.90374  0.90526  0.90677  0.90828  0.90979  0.91129
  0.91280  0.91429  0.91578  0.91725  0.91873  0.91958  0.91958  0.91960  0.91961  0.91962
  0.92093  0.92243  0.92392  0.92540  0.92687  0.92839  0.92985  0.93130  0.93279  0.93426
  0.93572  0.93716  0.93861  0.94004  0.94148  0.94295  0.94436  0.94578  0.94722  0.94864
  0.95006  0.95147  0.95285  0.95425  0.95564  0.95701  0.95838  0.95974  0.96110  0.96248
  0.96382  0.96396  0.96398  0.96399  0.96526  0.96670  0.96811  0.96949  0.97091  0.97229
  0.97366  0.97505  0.97642  0.97778  0.97914  0.98052  0.98184  0.98318  0.98450  0.98581
  0.98691  0.98691  0.98772  0.98917  0.99062  0.99204  0.99345  0.99484  0.99621  0.99678
  0.99843
  9.68750  0.89908  0.90062  0.90215  0.90368  0.90521  0.90671  0.90824  0.90975  0.91124
  0.91276  0.91425  0.91575  0.91721  0.91870  0.92013  0.92014  0.92015  0.92015  0.92017
  0.92093  0.92243  0.92391  0.92542  0.92689  0.92836  0.92984  0.93132  0.93279  0.93424
  0.93569  0.93712  0.93858  0.94002  0.94147  0.94289  0.94431  0.94573  0.94715  0.94859
  0.95000  0.95140  0.95280  0.95421  0.95560  0.95698  0.95837  0.95972  0.96108  0.96244
  0.96378  0.96425  0.96426  0.96426  0.96523  0.96666  0.96806  0.96946  0.97085  0.97225
  0.97364  0.97501  0.97640  0.97773  0.97912  0.98046  0.98180  0.98314  0.98447  0.98577
  0.98703  0.98704  0.98769  0.98914  0.99059  0.99203  0.99344  0.99484  0.99621  0.99677
  0.99844
  9.70000  0.89907  0.90060  0.90211  0.90365  0.90518  0.90670  0.90821  0.90971  0.91123
  0.91272  0.91421  0.91568  0.91716  0.91861  0.92009  0.92068  0.92068  0.92070  0.92071
  0.92088  0.92239  0.92388  0.92537  0.92686  0.92834  0.92981  0.93126  0.93275  0.93420
  0.93567  0.93712  0.93857  0.94002  0.94144  0.94287  0.94428  0.94572  0.94714  0.94855
  0.94995  0.95135  0.95274  0.95412  0.95552  0.95691  0.95827  0.95964  0.96100  0.96237
  0.96372  0.96453  0.96455  0.96456  0.96517  0.96659  0.96801  0.96940  0.97082  0.97220
  0.97357  0.97497  0.97636  0.97772  0.97908  0.98044  0.98178  0.98312  0.98445  0.98577
  0.98709  0.98713  0.98770  0.98917  0.99060  0.99204  0.99345  0.99484  0.99621  0.99678
  0.99843
  9.71250  0.89911  0.90064  0.90215  0.90368  0.90519  0.90672  0.90822  0.90973  0.91123
  0.91273  0.91423  0.91572  0.91720  0.91866  0.92015  0.92123  0.92124  0.92125  0.92125
  0.92127  0.92244  0.92393  0.92541  0.92689  0.92838  0.92985  0.93132  0.93279  0.93426
  0.93571  0.93716  0.93861  0.94003  0.94148  0.94293  0.94433  0.94576  0.94719  0.94859
  0.95000  0.95139  0.95278  0.95419  0.95559  0.95697  0.95836  0.95974  0.96110  0.96246
  0.96378  0.96482  0.96483  0.96483  0.96523  0.96666  0.96807  0.96946  0.97085  0.97225
  0.97363  0.97501  0.97641  0.97774  0.97909  0.98045  0.98178  0.98313  0.98445  0.98577
  0.98709  0.98726  0.98772  0.98917  0.99062  0.99204  0.99345  0.99485  0.99620  0.99678
  0.99843
  9.72500  0.89915  0.90067  0.90220  0.90374  0.90527  0.90676  0.90826  0.90978  0.91127
  0.91274  0.91422  0.91571  0.91717  0.91866  0.92011  0.92158  0.92177  0.92177  0.92178
  0.92180  0.92239  0.92388  0.92537  0.92685  0.92832  0.92981  0.93128  0.93275  0.93422
  0.93569  0.93713  0.93859  0.94004  0.94148  0.94291  0.94432  0.94574  0.94718  0.94859
  0.95000  0.95142  0.95280  0.95421  0.95560  0.95697  0.95834  0.95972  0.96106  0.96242
  0.96377  0.96509  0.96510  0.96512  0.96522  0.96663  0.96804  0.96946  0.97085  0.97227
  0.97364  0.97501  0.97638  0.97774  0.97913  0.98048  0.98181  0.98317  0.98449  0.98581
  0.98713  0.98738  0.98774  0.98919  0.99063  0.99204  0.99345  0.99484  0.99620  0.99678
  0.99843
  9.73750  0.89911  0.90066  0.90218  0.90369  0.90519  0.90671  0.90822  0.90974  0.91124
  0.91273  0.91421  0.91567  0.91716  0.91864  0.92011  0.92159  0.92230  0.92232  0.92233
  0.92234  0.92243  0.92391  0.92538  0.92685  0.92832  0.92981  0.93129  0.93275  0.93423
  0.93569  0.93713  0.93857  0.94002  0.94144  0.94289  0.94428  0.94570  0.94714  0.94858
  0.94998  0.95139  0.95279  0.95419  0.95559  0.95695  0.95832  0.95969  0.96108  0.96244
  0.96378  0.96512  0.96538  0.96539  0.96540  0.96665  0.96807  0.96946  0.97087  0.97225
  0.97363  0.97502  0.97642  0.97777  0.97914  0.98050  0.98184  0.98316  0.98448  0.98580
  0.98712  0.98748  0.98773  0.98918  0.99062  0.99205  0.99345  0.99483  0.99620  0.99678
  0.99844
  9.75000  0.89906  0.90058  0.90211  0.90363  0.90516  0.90666  0.90816  0.90968  0.91118
  0.91268  0.91417  0.91565  0.91711  0.91860  0.92006  0.92153  0.92285  0.92286  0.92287
  0.92287  0.92289  0.92388  0.92537  0.92685  0.92832  0.92981  0.93128  0.93274  0.93422
  0.93568  0.93711  0.93856  0.94001  0.94147  0.94292  0.94432  0.94576  0.94718  0.94859
  0.95000  0.95139  0.95276  0.95416  0.95556  0.95693  0.95831  0.95969  0.96105  0.96240
  0.96373  0.96508  0.96565  0.96566  0.96566  0.96661  0.96803  0.96943  0.97082  0.97223
  0.97360  0.97499  0.97637  0.97773  0.97909  0.98046  0.98180  0.98314  0.98447  0.98577
  0.98709  0.98760  0.98770  0.98915  0.99060  0.99202  0.99343  0.99480  0.99617  0.99676
  0.99841
  9.76250  0.89898  0.90051  0.90203  0.90355  0.90508  0.90658  0.90808  0.90958  0.91111
  0.91262  0.91409  0.91557  0.91704  0.91852  0.92000  0.92147  0.92294  0.92338  0.92339
  0.92340  0.92340  0.92387  0.92536  0.92682  0.92831  0.92977  0.93125  0.93273  0.93419
  0.93564  0.93708  0.93854  0.93999  0.94144  0.94288  0.94429  0.94573  0.94714  0.94855
  0.94998  0.95138  0.95278  0.95416  0.95555  0.95693  0.95829  0.95965  0.96102  0.96237
  0.96373  0.96507  0.96593  0.96593  0.96595  0.96665  0.96807  0.96947  0.97087  0.97228
  0.97365  0.97504  0.97640  0.97776  0.97910  0.98046  0.98181  0.98314  0.98447  0.98579
  0.98708  0.98770  0.98772  0.98915  0.99059  0.99202  0.99344  0.99481  0.99617  0.99677
  0.99841
  9.77500  0.89917  0.90069  0.90220  0.90372  0.90523  0.90674  0.90826  0.90975  0.91124
  0.91273  0.91422  0.91571  0.91716  0.91861  0.92007  0.92154  0.92299  0.92391  0.92392
  0.92392  0.92393  0.92395  0.92540  0.92687  0.92836  0.92984  0.93130  0.93275  0.93422
  0.93567  0.93711  0.93857  0.94002  0.94146  0.94289  0.94429  0.94570  0.94713  0.94855
  0.94995  0.95136  0.95275  0.95412  0.95551  0.95689  0.95825  0.95964  0.96101  0.96236
  0.96369  0.96505  0.96619  0.96621  0.96622  0.96665  0.96806  0.96947  0.97087  0.97225
  0.97363  0.97501  0.97640  0.97774  0.97909  0.98046  0.98181  0.98314  0.98447  0.98579
  0.98711  0.98783  0.98783  0.98919  0.99062  0.99204  0.99345  0.99483  0.99620  0.99678
  0.99843
  9.78750  0.89891  0.90044  0.90197  0.90347  0.90501  0.90654  0.90804  0.90957  0.91107
  0.91258  0.91409  0.91558  0.91704  0.91853  0.92000  0.92147  0.92294  0.92437  0.92444
  0.92445  0.92445  0.92447  0.92537  0.92682  0.92831  0.92979  0.93126  0.93274  0.93420
  0.93564  0.93709  0.93854  0.93999  0.94139  0.94284  0.94424  0.94567  0.94710  0.94851
  0.94993  0.95134  0.95272  0.95412  0.95551  0.95689  0.95825  0.95964  0.96101  0.96236
  0.96372  0.96505  0.96640  0.96646  0.96648  0.96666  0.96808  0.96948  0.97089  0.97227
  0.97365  0.97505  0.97642  0.97776  0.97912  0.98046  0.98178  0.98311  0.98445  0.98577
  0.98708  0.98794  0.98795  0.98915  0.99059  0.99200  0.99340  0.99481  0.99617  0.99676
  0.99841
  9.80000  0.89906  0.90057  0.90210  0.90361  0.90512  0.90663  0.90815  0.90965  0.91115
  0.91264  0.91410  0.91562  0.91708  0.91859  0.92006  0.92153  0.92300  0.92444  0.92496
  0.92497  0.92498  0.92498  0.92541  0.92686  0.92832  0.92981  0.93128  0.93275  0.93423
  0.93569  0.93714  0.93857  0.94001  0.94144  0.94288  0.94428  0.94570  0.94713  0.94854
  0.94994  0.95135  0.95274  0.95414  0.95553  0.95689  0.95828  0.95965  0.96105  0.96241
  0.96374  0.96508  0.96641  0.96672  0.96674  0.96675  0.96807  0.96947  0.97088  0.97227
  0.97365  0.97502  0.97642  0.97778  0.97914  0.98050  0.98182  0.98316  0.98449  0.98580
  0.98709  0.98804  0.98805  0.98919  0.99062  0.99203  0.99344  0.99483  0.99620  0.99678
  0.99841
  9.81250  0.89904  0.90058  0.90211  0.90361  0.90514  0.90664  0.90817  0.90966  0.91115
  0.91265  0.91414  0.91563  0.91711  0.91857  0.92006  0.92151  0.92296  0.92441  0.92548
  0.92549  0.92550  0.92550  0.92551  0.92690  0.92838  0.92985  0.93132  0.93279  0.93424
  0.93569  0.93713  0.93857  0.94001  0.94147  0.94289  0.94429  0.94570  0.94712  0.94853
  0.94993  0.95131  0.95271  0.95411  0.95548  0.95688  0.95825  0.95963  0.96101  0.96236
  0.96369  0.96505  0.96639  0.96700  0.96701  0.96702  0.96808  0.96948  0.97088  0.97229
  0.97365  0.97502  0.97642  0.97776  0.97910  0.98046  0.98181  0.98313  0.98445  0.98577
  0.98709  0.98814  0.98816  0.98918  0.99060  0.99203  0.99343  0.99481  0.99621  0.99681
  0.99844
  9.82500  0.89907  0.90060  0.90211  0.90365  0.90517  0.90668  0.90817  0.90968  0.91119
  0.91267  0.91414  0.91563  0.91710  0.91857  0.92004  0.92151  0.92296  0.92441  0.92586
  0.92599  0.92601  0.92602  0.92603  0.92693  0.92842  0.92989  0.93134  0.93281  0.93424
  0.93569  0.93712  0.93856  0.94001  0.94144  0.94289  0.94429  0.94572  0.94713  0.94854
  0.94995  0.95135  0.95274  0.95414  0.95553  0.95691  0.95827  0.95964  0.96101  0.96237
  0.96371  0.96505  0.96641  0.96725  0.96727  0.96728  0.96808  0.96948  0.97089  0.97229
  0.97365  0.97502  0.97641  0.97773  0.97909  0.98046  0.98180  0.98313  0.98447  0.98577
  0.98709  0.98826  0.98827  0.98918  0.99063  0.99204  0.99344  0.99481  0.99621  0.99681
  0.99843
  9.83750  0.89897  0.90049  0.90200  0.90352  0.90501  0.90652  0.90803  0.90953  0.91102
  0.91251  0.91401  0.91550  0.91698  0.91847  0.91993  0.92140  0.92287  0.92432  0.92579
  0.92651  0.92652  0.92654  0.92655  0.92687  0.92835  0.92981  0.93128  0.93275  0.93420
  0.93564  0.93708  0.93853  0.93997  0.94140  0.94284  0.94425  0.94567  0.94710  0.94850
  0.94990  0.95130  0.95270  0.95408  0.95548  0.95685  0.95823  0.95960  0.96096  0.96231
  0.96365  0.96501  0.96633  0.96751  0.96753  0.96754  0.96803  0.96942  0.97083  0.97223
  0.97360  0.97497  0.97635  0.97769  0.97905  0.98041  0.98173  0.98308  0.98440  0.98572
  0.98704  0.98830  0.98836  0.98915  0.99060  0.99204  0.99345  0.99484  0.99620  0.99683
  0.99843
  9.85000  0.89880  0.90034  0.90187  0.90338  0.90491  0.90642  0.90793  0.90944  0.91093
  0.91243  0.91392  0.91541  0.91688  0.91835  0.91982  0.92129  0.92274  0.92419  0.92564
  0.92703  0.92704  0.92704  0.92706  0.92707  0.92818  0.92967  0.93115  0.93262  0.93410
  0.93554  0.93698  0.93843  0.93986  0.94131  0.94275  0.94415  0.94559  0.94701  0.94842
  0.94984  0.95123  0.95265  0.95403  0.95542  0.95682  0.95820  0.95956  0.96092  0.96227
  0.96362  0.96496  0.96632  0.96764  0.96777  0.96779  0.96799  0.96940  0.97079  0.97219
  0.97356  0.97496  0.97633  0.97769  0.97905  0.98041  0.98176  0.98309  0.98441  0.98573
  0.98704  0.98831  0.98847  0.98915  0.99059  0.99203  0.99343  0.99481  0.99617  0.99687
  0.99841
  9.86250  0.89880  0.90033  0.90185  0.90336  0.90487  0.90637  0.90789  0.90940  0.91089
  0.91240  0.91388  0.91539  0.91686  0.91833  0.91980  0.92125  0.92273  0.92418  0.92560
  0.92704  0.92752  0.92753  0.92755  0.92756  0.92819  0.92967  0.93115  0.93262  0.93409
  0.93554  0.93696  0.93840  0.93985  0.94128  0.94271  0.94411  0.94556  0.94696  0.94839
  0.94981  0.95122  0.95261  0.95401  0.95539  0.95676  0.95815  0.95950  0.96087  0.96222
  0.96355  0.96490  0.96624  0.96758  0.96803  0.96804  0.96806  0.96937  0.97078  0.97218
  0.97356  0.97495  0.97633  0.97769  0.97905  0.98039  0.98173  0.98307  0.98441  0.98572
  0.98704  0.98831  0.98858  0.98915  0.99058  0.99200  0.99341  0.99481  0.99619  0.99691
  0.99841
  9.87500  0.89871  0.90023  0.90176  0.90328  0.90479  0.90631  0.90781  0.90931  0.91083
  0.91234  0.91382  0.91530  0.91677  0.91824  0.91971  0.92116  0.92263  0.92408  0.92553
  0.92695  0.92804  0.92805  0.92805  0.92807  0.92809  0.92959  0.93107  0.93255  0.93402
  0.93547  0.93688  0.93834  0.93979  0.94125  0.94269  0.94410  0.94552  0.94693  0.94837
  0.94978  0.95118  0.95258  0.95398  0.95537  0.95675  0.95812  0.95950  0.96087  0.96222
  0.96356  0.96488  0.96623  0.96757  0.96830  0.96830  0.96832  0.96935  0.97075  0.97214
  0.97352  0.97492  0.97629  0.97765  0.97903  0.98039  0.98173  0.98309  0.98441  0.98575
  0.98708  0.98834  0.98867  0.98919  0.99060  0.99203  0.99341  0.99481  0.99617  0.99694
  0.99841
  9.88750  0.89899  0.90049  0.90202  0.90352  0.90504  0.90654  0.90804  0.90955  0.91104
  0.91251  0.91401  0.91548  0.91694  0.91843  0.91988  0.92133  0.92278  0.92424  0.92572
  0.92715  0.92853  0.92854  0.92856  0.92857  0.92858  0.92976  0.93124  0.93271  0.93418
  0.93563  0.93705  0.93850  0.93994  0.94139  0.94280  0.94420  0.94561  0.94701  0.94842
  0.94985  0.95122  0.95262  0.95399  0.95539  0.95675  0.95812  0.95948  0.96087  0.96220
  0.96356  0.96492  0.96626  0.96760  0.96855  0.96856  0.96856  0.96940  0.97083  0.97223
  0.97360  0.97497  0.97635  0.97769  0.97905  0.98040  0.98175  0.98309  0.98441  0.98573
  0.98706  0.98832  0.98878  0.98915  0.99062  0.99204  0.99344  0.99483  0.99621  0.99696
  0.99841
  9.90000  0.89877  0.90029  0.90181  0.90334  0.90484  0.90636  0.90786  0.90938  0.91089
  0.91237  0.91386  0.91535  0.91681  0.91830  0.91976  0.92125  0.92272  0.92417  0.92562
  0.92704  0.92849  0.92904  0.92905  0.92906  0.92906  0.92976  0.93123  0.93269  0.93414
  0.93559  0.93701  0.93846  0.93990  0.94135  0.94278  0.94420  0.94561  0.94701  0.94845
  0.94986  0.95127  0.95267  0.95406  0.95544  0.95683  0.95816  0.95955  0.96092  0.96228
  0.96363  0.96496  0.96632  0.96766  0.96880  0.96881  0.96882  0.96944  0.97085  0.97225
  0.97364  0.97501  0.97638  0.97776  0.97910  0.98046  0.98180  0.98313  0.98447  0.98577
  0.98711  0.98838  0.98888  0.98922  0.99066  0.99205  0.99345  0.99485  0.99620  0.99700
  0.99841
  9.91250  0.89899  0.90051  0.90201  0.90354  0.90504  0.90654  0.90807  0.90957  0.91105
  0.91254  0.91401  0.91550  0.91698  0.91844  0.91989  0.92138  0.92283  0.92428  0.92572
  0.92716  0.92860  0.92954  0.92954  0.92955  0.92957  0.92981  0.93126  0.93273  0.93418
  0.93564  0.93708  0.93854  0.93997  0.94139  0.94284  0.94425  0.94568  0.94710  0.94851
  0.94991  0.95131  0.95271  0.95411  0.95548  0.95687  0.95824  0.95961  0.96097  0.96233
  0.96369  0.96501  0.96636  0.96768  0.96900  0.96904  0.96905  0.96948  0.97089  0.97225
  0.97363  0.97501  0.97638  0.97773  0.97908  0.98043  0.98177  0.98309  0.98443  0.98576
  0.98707  0.98834  0.98899  0.98918  0.99060  0.99203  0.99343  0.99483  0.99619  0.99703
  0.99843
  9.92500  0.89885  0.90038  0.90189  0.90342  0.90492  0.90641  0.90793  0.90944  0.91094
  0.91243  0.91394  0.91541  0.91688  0.91835  0.91980  0.92127  0.92273  0.92421  0.92566
  0.92708  0.92853  0.92998  0.93003  0.93003  0.93005  0.93006  0.93125  0.93269  0.93415
  0.93560  0.93705  0.93849  0.93994  0.94138  0.94280  0.94420  0.94560  0.94701  0.94844
  0.94985  0.95125  0.95265  0.95403  0.95543  0.95680  0.95816  0.95952  0.96088  0.96224
  0.96359  0.96492  0.96628  0.96760  0.96892  0.96930  0.96931  0.96943  0.97084  0.97223
  0.97361  0.97497  0.97636  0.97769  0.97904  0.98040  0.98173  0.98309  0.98441  0.98572
  0.98704  0.98831  0.98909  0.98914  0.99058  0.99200  0.99340  0.99481  0.99617  0.99705
  0.99843
  9.93750  0.89864  0.90018  0.90170  0.90321  0.90472  0.90622  0.90775  0.90926  0.91078
  0.91227  0.91374  0.91523  0.91669  0.91818  0.91963  0.92111  0.92256  0.92401  0.92546
  0.92691  0.92835  0.92979  0.93051  0.93053  0.93054  0.93055  0.93113  0.93259  0.93406
  0.93551  0.93695  0.93840  0.93985  0.94131  0.94275  0.94416  0.94559  0.94701  0.94844
  0.94986  0.95125  0.95263  0.95402  0.95540  0.95679  0.95816  0.95952  0.96088  0.96224
  0.96359  0.96494  0.96630  0.96763  0.96896  0.96955  0.96956  0.96957  0.97085  0.97225
  0.97363  0.97500  0.97636  0.97771  0.97909  0.98044  0.98176  0.98311  0.98443  0.98575
  0.98707  0.98832  0.98919  0.98919  0.99063  0.99204  0.99345  0.99484  0.99620  0.99709
  0.99841
  9.95000  0.89869  0.90022  0.90175  0.90325  0.90479  0.90628  0.90777  0.90930  0.91080
  0.91230  0.91379  0.91527  0.91673  0.91822  0.91969  0.92115  0.92263  0.92408  0.92553
  0.92695  0.92840  0.92983  0.93099  0.93101  0.93102  0.93103  0.93110  0.93256  0.93402
  0.93547  0.93688  0.93834  0.93977  0.94121  0.94262  0.94405  0.94547  0.94688  0.94831
  0.94972  0.95110  0.95252  0.95390  0.95531  0.95667  0.95807  0.95943  0.96079  0.96215
  0.96351  0.96488  0.96623  0.96755  0.96887  0.96979  0.96979  0.96981  0.97076  0.97215
  0.97354  0.97492  0.97629  0.97765  0.97901  0.98037  0.98169  0.98303  0.98435  0.98568
  0.98700  0.98827  0.98928  0.98928  0.99057  0.99200  0.99340  0.99481  0.99617  0.99712
  0.99841
  9.96250  0.89873  0.90027  0.90180  0.90333  0.90484  0.90635  0.90786  0.90936  0.91085
  0.91233  0.91379  0.91528  0.91676  0.91824  0.91971  0.92119  0.92263  0.92408  0.92553
  0.92695  0.92839  0.92981  0.93124  0.93148  0.93150  0.93151  0.93152  0.93261  0.93406
  0.93551  0.93696  0.93841  0.93986  0.94129  0.94271  0.94411  0.94554  0.94696  0.94837
  0.94978  0.95118  0.95258  0.95397  0.95535  0.95673  0.95810  0.95946  0.96079  0.96215
  0.96351  0.96487  0.96621  0.96755  0.96887  0.97003  0.97004  0.97005  0.97078  0.97216
  0.97354  0.97492  0.97629  0.97764  0.97900  0.98035  0.98168  0.98302  0.98434  0.98567
  0.98700  0.98827  0.98937  0.98939  0.99057  0.99199  0.99339  0.99476  0.99616  0.99714
  0.99841
  9.97500  0.89864  0.90016  0.90166  0.90317  0.90468  0.90620  0.90772  0.90924  0.91072
  0.91221  0.91370  0.91518  0.91664  0.91811  0.91958  0.92106  0.92252  0.92399  0.92545
  0.92687  0.92832  0.92976  0.93120  0.93196  0.93198  0.93199  0.93200  0.93259  0.93406
  0.93551  0.93696  0.93840  0.93982  0.94126  0.94270  0.94411  0.94552  0.94695  0.94837
  0.94978  0.95120  0.95259  0.95399  0.95535  0.95674  0.95811  0.95948  0.96084  0.96220
  0.96354  0.96487  0.96624  0.96758  0.96890  0.97022  0.97027  0.97028  0.97080  0.97220
  0.97359  0.97497  0.97635  0.97768  0.97905  0.98041  0.98175  0.98309  0.98440  0.98572
  0.98703  0.98829  0.98948  0.98949  0.99058  0.99200  0.99340  0.99477  0.99615  0.99718
  0.99841
  9.98750  0.89884  0.90038  0.90189  0.90339  0.90490  0.90641  0.90789  0.90938  0.91085
  0.91234  0.91383  0.91531  0.91677  0.91824  0.91971  0.92118  0.92261  0.92406  0.92550
  0.92695  0.92838  0.92981  0.93125  0.93244  0.93244  0.93246  0.93247  0.93268  0.93414
  0.93559  0.93703  0.93848  0.93992  0.94134  0.94276  0.94416  0.94560  0.94701  0.94842
  0.94982  0.95122  0.95261  0.95402  0.95543  0.95680  0.95816  0.95954  0.96091  0.96228
  0.96362  0.96496  0.96630  0.96763  0.96896  0.97027  0.97050  0.97052  0.97088  0.97228
  0.97365  0.97504  0.97641  0.97774  0.97909  0.98045  0.98177  0.98313  0.98445  0.98577
  0.98708  0.98835  0.98957  0.98958  0.99064  0.99204  0.99344  0.99481  0.99617  0.99721
  0.99841
 10.00000  0.89865  0.90017  0.90167  0.90317  0.90469  0.90619  0.90769  0.90922  0.91070
  0.91217  0.91368  0.91515  0.91664  0.91811  0.91958  0.92105  0.92250  0.92396  0.92542
  0.92685  0.92830  0.92975  0.93119  0.93261  0.93292  0.93292  0.93293  0.93295  0.93407
  0.93554  0.93696  0.93841  0.93986  0.94130  0.94274  0.94411  0.94554  0.94695  0.94835
  0.94976  0.95114  0.95256  0.95395  0.95534  0.95671  0.95806  0.95943  0.96079  0.96214
  0.96349  0.96483  0.96618  0.96751  0.96882  0.97016  0.97075  0.97076  0.97076  0.97216
  0.97352  0.97490  0.97628  0.97764  0.97901  0.98037  0.98171  0.98305  0.98438  0.98568
  0.98700  0.98827  0.98958  0.98967  0.99060  0.99200  0.99340  0.99480  0.99617  0.99724
  0.99841
 10.01250  0.89868  0.90018  0.90171  0.90321  0.90472  0.90622  0.90771  0.90920  0.91071
  0.91219  0.91366  0.91515  0.91664  0.91811  0.91958  0.92103  0.92248  0.92393  0.92538
  0.92681  0.92825  0.92968  0.93111  0.93253  0.93339  0.93340  0.93341  0.93341  0.93404
  0.93550  0.93691  0.93836  0.93981  0.94126  0.94269  0.94409  0.94551  0.94692  0.94831
  0.94971  0.95110  0.95250  0.95389  0.95526  0.95665  0.95803  0.95939  0.96077  0.96213
  0.96347  0.96479  0.96615  0.96749  0.96881  0.97013  0.97098  0.97100  0.97101  0.97214
  0.97352  0.97491  0.97628  0.97764  0.97900  0.98035  0.98169  0.98302  0.98436  0.98568
  0.98700  0.98826  0.98954  0.98976  0.99055  0.99196  0.99338  0.99476  0.99615  0.99726
  0.99841
 10.02500  0.89872  0.90027  0.90179  0.90330  0.90483  0.90632  0.90784  0.90933  0.91083
  0.91230  0.91379  0.91528  0.91675  0.91822  0.91967  0.92116  0.92263  0.92410  0.92555
  0.92696  0.92842  0.92985  0.93128  0.93270  0.93385  0.93387  0.93388  0.93389  0.93414
  0.93559  0.93700  0.93845  0.93990  0.94131  0.94274  0.94412  0.94555  0.94697  0.94839
  0.94978  0.95118  0.95256  0.95395  0.95533  0.95670  0.95807  0.95943  0.96079  0.96216
  0.96351  0.96487  0.96621  0.96755  0.96887  0.97019  0.97122  0.97123  0.97124  0.97220
  0.97356  0.97495  0.97633  0.97769  0.97907  0.98043  0.98177  0.98309  0.98441  0.98572
  0.98704  0.98831  0.98961  0.98985  0.99060  0.99202  0.99341  0.99481  0.99617  0.99729
  0.99843
 10.03750  0.89868  0.90022  0.90172  0.90325  0.90475  0.90626  0.90776  0.90926  0.91076
  0.91224  0.91372  0.91519  0.91666  0.91813  0.91961  0.92106  0.92252  0.92397  0.92542
  0.92686  0.92830  0.92975  0.93116  0.93259  0.93402  0.93432  0.93433  0.93433  0.93435
  0.93551  0.93696  0.93843  0.93984  0.94128  0.94271  0.94411  0.94554  0.94695  0.94837
  0.94978  0.95117  0.95257  0.95397  0.95535  0.95673  0.95807  0.95944  0.96080  0.96215
  0.96349  0.96483  0.96619  0.96751  0.96883  0.97016  0.97145  0.97146  0.97146  0.97219
  0.97355  0.97493  0.97631  0.97767  0.97904  0.98041  0.98173  0.98307  0.98438  0.98568
  0.98700  0.98826  0.98954  0.98994  0.99058  0.99199  0.99339  0.99479  0.99617  0.99731
  0.99841
 10.05000  0.89869  0.90023  0.90175  0.90325  0.90477  0.90628  0.90780  0.90929  0.91076
  0.91228  0.91375  0.91523  0.91672  0.91820  0.91966  0.92112  0.92256  0.92402  0.92546
  0.92689  0.92835  0.92976  0.93117  0.93261  0.93402  0.93479  0.93480  0.93481  0.93481
  0.93559  0.93700  0.93845  0.93989  0.94131  0.94275  0.94414  0.94557  0.94700  0.94841
  0.94981  0.95122  0.95261  0.95399  0.95539  0.95679  0.95815  0.95951  0.96086  0.96222
  0.96356  0.96491  0.96624  0.96757  0.96887  0.97019  0.97150  0.97168  0.97168  0.97221
  0.97359  0.97497  0.97633  0.97768  0.97903  0.98039  0.98172  0.98305  0.98436  0.98570
  0.98700  0.98829  0.98958  0.99003  0.99060  0.99202  0.99341  0.99481  0.99617  0.99735
  0.99841
 10.06250  0.89859  0.90010  0.90161  0.90312  0.90461  0.90611  0.90763  0.90913  0.91063
  0.91212  0.91361  0.91509  0.91655  0.91803  0.91949  0.92097  0.92242  0.92388  0.92533
  0.92676  0.92818  0.92961  0.93104  0.93248  0.93391  0.93525  0.93525  0.93527  0.93528
  0.93547  0.93690  0.93834  0.93977  0.94122  0.94267  0.94407  0.94547  0.94688  0.94831
  0.94969  0.95109  0.95250  0.95390  0.95527  0.95666  0.95802  0.95939  0.96075  0.96210
  0.96343  0.96479  0.96613  0.96746  0.96878  0.97010  0.97141  0.97190  0.97192  0.97214
  0.97351  0.97488  0.97625  0.97760  0.97896  0.98032  0.98166  0.98299  0.98432  0.98563
  0.98695  0.98821  0.98950  0.99013  0.99055  0.99196  0.99336  0.99476  0.99615  0.99736
  0.99841
 10.07500  0.89860  0.90014  0.90166  0.90317  0.90468  0.90619  0.90769  0.90918  0.91069
  0.91216  0.91365  0.91514  0.91659  0.91809  0.91956  0.92102  0.92247  0.92392  0.92538
  0.92681  0.92825  0.92970  0.93111  0.93253  0.93397  0.93538  0.93569  0.93571  0.93572
  0.93573  0.93700  0.93845  0.93986  0.94131  0.94274  0.94414  0.94556  0.94696  0.94837
  0.94978  0.95116  0.95254  0.95395  0.95531  0.95670  0.95807  0.95943  0.96079  0.96215
  0.96349  0.96485  0.96618  0.96753  0.96883  0.97014  0.97146  0.97214  0.97215  0.97219
  0.97356  0.97493  0.97631  0.97765  0.97901  0.98040  0.98173  0.98307  0.98439  0.98571
  0.98703  0.98830  0.98958  0.99022  0.99059  0.99200  0.99340  0.99479  0.99615  0.99740
  0.99840
 10.08750  0.89864  0.90016  0.90167  0.90319  0.90468  0.90619  0.90768  0.90918  0.91067
  0.91216  0.91363  0.91510  0.91655  0.91804  0.91951  0.92098  0.92243  0.92390  0.92533
  0.92677  0.92821  0.92965  0.93107  0.93251  0.93391  0.93533  0.93616  0.93617  0.93617
  0.93619  0.93696  0.93840  0.93984  0.94130  0.94271  0.94411  0.94552  0.94692  0.94833
  0.94973  0.95114  0.95254  0.95393  0.95531  0.95669  0.95806  0.95942  0.96079  0.96213
  0.96347  0.96482  0.96615  0.96749  0.96881  0.97014  0.97144  0.97236  0.97237  0.97238
  0.97354  0.97492  0.97631  0.97765  0.97901  0.98037  0.98171  0.98305  0.98436  0.98568
  0.98700  0.98827  0.98956  0.99031  0.99059  0.99199  0.99340  0.99480  0.99617  0.99743
  0.99841
 10.10000  0.89850  0.90003  0.90154  0.90304  0.90455  0.90606  0.90755  0.90904  0.91054
  0.91202  0.91352  0.91499  0.91646  0.91793  0.91940  0.92088  0.92234  0.92379  0.92524
  0.92669  0.92813  0.92955  0.93099  0.93240  0.93383  0.93525  0.93661  0.93661  0.93663
  0.93664  0.93683  0.93830  0.93973  0.94118  0.94262  0.94403  0.94545  0.94686  0.94826
  0.94965  0.95108  0.95246  0.95385  0.95522  0.95661  0.95798  0.95934  0.96070  0.96205
  0.96338  0.96474  0.96608  0.96742  0.96876  0.97006  0.97139  0.97259  0.97260  0.97260
  0.97351  0.97490  0.97629  0.97763  0.97900  0.98035  0.98168  0.98300  0.98435  0.98566
  0.98698  0.98825  0.98953  0.99040  0.99055  0.99196  0.99336  0.99476  0.99615  0.99744
  0.99841
 10.11250  0.89864  0.90017  0.90168  0.90317  0.90468  0.90618  0.90768  0.90918  0.91067
  0.91216  0.91364  0.91513  0.91660  0.91809  0.91954  0.92101  0.92247  0.92392  0.92537
  0.92681  0.92825  0.92967  0.93111  0.93253  0.93396  0.93538  0.93678  0.93705  0.93707
  0.93708  0.93709  0.93849  0.93992  0.94137  0.94279  0.94419  0.94560  0.94700  0.94841
  0.94980  0.95118  0.95256  0.95395  0.95534  0.95671  0.95809  0.95944  0.96080  0.96216
  0.96351  0.96485  0.96618  0.96751  0.96882  0.97014  0.97145  0.97275  0.97281  0.97282
  0.97356  0.97493  0.97632  0.97765  0.97903  0.98039  0.98171  0.98305  0.98436  0.98568
  0.98700  0.98826  0.98954  0.99049  0.99059  0.99202  0.99341  0.99480  0.99616  0.99748
  0.99841
 10.12500  0.89856  0.90010  0.90161  0.90312  0.90462  0.90614  0.90764  0.90913  0.91065
  0.91215  0.91364  0.91510  0.91657  0.91804  0.91951  0.92098  0.92242  0.92387  0.92532
  0.92673  0.92818  0.92959  0.93103  0.93246  0.93385  0.93529  0.93670  0.93749  0.93751
  0.93752  0.93753  0.93836  0.93981  0.94125  0.94266  0.94407  0.94548  0.94691  0.94832
  0.94973  0.95112  0.95252  0.95390  0.95526  0.95665  0.95802  0.95938  0.96073  0.96209
  0.96345  0.96481  0.96614  0.96746  0.96878  0.97010  0.97141  0.97272  0.97303  0.97304
  0.97354  0.97492  0.97629  0.97765  0.97901  0.98036  0.98168  0.98302  0.98436  0.98568
  0.98700  0.98826  0.98956  0.99057  0.99058  0.99200  0.99340  0.99479  0.99617  0.99751
  0.99843
 10.13750  0.89847  0.89999  0.90152  0.90302  0.90453  0.90604  0.90755  0.90905  0.91056
  0.91203  0.91353  0.91501  0.91649  0.91795  0.91943  0.92090  0.92237  0.92384  0.92529
  0.92673  0.92818  0.92961  0.93103  0.93244  0.93388  0.93529  0.93669  0.93795  0.93796
  0.93797  0.93797  0.93836  0.93980  0.94122  0.94266  0.94406  0.94548  0.94692  0.94833
  0.94973  0.95114  0.95254  0.95393  0.95530  0.95667  0.95803  0.95941  0.96075  0.96213
  0.96347  0.96482  0.96618  0.96750  0.96882  0.97013  0.97144  0.97273  0.97325  0.97326
  0.97356  0.97493  0.97631  0.97765  0.97901  0.98036  0.98168  0.98302  0.98434  0.98564
  0.98698  0.98826  0.98954  0.99066  0.99067  0.99200  0.99340  0.99479  0.99616  0.99749
  0.99841
 10.15000  0.89860  0.90012  0.90165  0.90316  0.90469  0.90619  0.90768  0.90918  0.91067
  0.91216  0.91364  0.91511  0.91657  0.91803  0.91949  0.92094  0.92239  0.92383  0.92529
  0.92669  0.92814  0.92954  0.93097  0.93240  0.93380  0.93520  0.93661  0.93800  0.93839
  0.93840  0.93841  0.93841  0.93975  0.94118  0.94262  0.94402  0.94543  0.94686  0.94826
  0.94967  0.95107  0.95246  0.95385  0.95525  0.95663  0.95801  0.95937  0.96074  0.96209
  0.96343  0.96478  0.96613  0.96746  0.96878  0.97010  0.97140  0.97269  0.97347  0.97348
  0.97355  0.97491  0.97629  0.97765  0.97901  0.98035  0.98168  0.98302  0.98436  0.98568
  0.98700  0.98827  0.98956  0.99075  0.99076  0.99200  0.99343  0.99481  0.99616  0.99749
  0.99841
 10.16250  0.89859  0.90012  0.90159  0.90311  0.90460  0.90610  0.90760  0.90912  0.91061
  0.91211  0.91357  0.91505  0.91651  0.91798  0.91945  0.92093  0.92239  0.92384  0.92529
  0.92676  0.92817  0.92959  0.93103  0.93244  0.93385  0.93527  0.93665  0.93806  0.93881
  0.93883  0.93884  0.93885  0.93985  0.94129  0.94271  0.94414  0.94554  0.94696  0.94837
  0.94978  0.95116  0.95256  0.95394  0.95531  0.95671  0.95807  0.95942  0.96078  0.96214
  0.96347  0.96479  0.96615  0.96749  0.96881  0.97012  0.97142  0.97273  0.97368  0.97369
  0.97370  0.97493  0.97632  0.97765  0.97901  0.98037  0.98172  0.98305  0.98436  0.98568
  0.98700  0.98827  0.98954  0.99080  0.99082  0.99200  0.99340  0.99481  0.99617  0.99752
  0.99841
 10.17500  0.89840  0.89992  0.90144  0.90295  0.90444  0.90595  0.90746  0.90896  0.91047
  0.91194  0.91344  0.91492  0.91638  0.91786  0.91934  0.92081  0.92226  0.92371  0.92515
  0.92659  0.92804  0.92946  0.93090  0.93231  0.93372  0.93514  0.93652  0.93792  0.93925
  0.93927  0.93928  0.93929  0.93972  0.94116  0.94258  0.94399  0.94539  0.94679  0.94822
  0.94962  0.95103  0.95241  0.95379  0.95517  0.95654  0.95792  0.95929  0.96064  0.96201
  0.96334  0.96469  0.96605  0.96738  0.96870  0.97003  0.97133  0.97265  0.97388  0.97390
  0.97391  0.97490  0.97628  0.97763  0.97899  0.98035  0.98169  0.98303  0.98436  0.98568
  0.98699  0.98826  0.98956  0.99082  0.99092  0.99200  0.99341  0.99479  0.99616  0.99751
  0.99841
 10.18750  0.89851  0.90003  0.90154  0.90306  0.90457  0.90606  0.90756  0.90905  0.91054
  0.91203  0.91350  0.91497  0.91642  0.91790  0.91936  0.92084  0.92230  0.92374  0.92518
  0.92661  0.92805  0.92949  0.93091  0.93235  0.93376  0.93518  0.93659  0.93797  0.93936
  0.93968  0.93970  0.93971  0.93979  0.94121  0.94265  0.94403  0.94546  0.94687  0.94827
  0.94969  0.95108  0.95245  0.95382  0.95521  0.95658  0.95796  0.95933  0.96069  0.96204
  0.96337  0.96470  0.96605  0.96738  0.96870  0.97003  0.97133  0.97265  0.97394  0.97411
  0.97412  0.97490  0.97627  0.97760  0.97896  0.98032  0.98164  0.98299  0.98431  0.98564
  0.98695  0.98822  0.98952  0.99079  0.99099  0.99196  0.99338  0.99477  0.99615  0.99751
  0.99841
 10.20000  0.89846  0.89999  0.90148  0.90299  0.90451  0.90602  0.90753  0.90903  0.91053
  0.91201  0.91350  0.91497  0.91642  0.91791  0.91936  0.92081  0.92228  0.92371  0.92515
  0.92660  0.92804  0.92948  0.93090  0.93233  0.93375  0.93518  0.93659  0.93795  0.93936
  0.94012  0.94012  0.94014  0.94015  0.94124  0.94266  0.94407  0.94547  0.94688  0.94829
  0.94971  0.95110  0.95250  0.95389  0.95526  0.95662  0.95801  0.95937  0.96073  0.96207
  0.96343  0.96478  0.96610  0.96744  0.96874  0.97006  0.97137  0.97268  0.97398  0.97431
  0.97433  0.97493  0.97631  0.97765  0.97901  0.98039  0.98172  0.98305  0.98436  0.98568
  0.98700  0.98827  0.98956  0.99082  0.99108  0.99203  0.99343  0.99481  0.99617  0.99752
  0.99841
 10.21250  0.89838  0.89992  0.90144  0.90295  0.90446  0.90596  0.90747  0.90895  0.91044
  0.91194  0.91343  0.91491  0.91638  0.91785  0.91931  0.92077  0.92222  0.92366  0.92511
  0.92654  0.92797  0.92941  0.93085  0.93227  0.93369  0.93511  0.93652  0.93791  0.93929
  0.94054  0.94055  0.94056  0.94056  0.94113  0.94258  0.94398  0.94542  0.94684  0.94824
  0.94964  0.95104  0.95244  0.95384  0.95521  0.95658  0.95794  0.95929  0.96066  0.96201
  0.96334  0.96470  0.96604  0.96737  0.96868  0.97001  0.97132  0.97260  0.97390  0.97453
  0.97453  0.97488  0.97625  0.97761  0.97899  0.98033  0.98168  0.98303  0.98436  0.98567
  0.98700  0.98825  0.98953  0.99080  0.99116  0.99200  0.99341  0.99479  0.99616  0.99749
  0.99841
 10.22500  0.89860  0.90013  0.90163  0.90316  0.90466  0.90615  0.90764  0.90913  0.91063
  0.91212  0.91360  0.91506  0.91651  0.91796  0.91943  0.92090  0.92234  0.92379  0.92524
  0.92667  0.92812  0.92954  0.93097  0.93237  0.93380  0.93520  0.93660  0.93800  0.93938
  0.94078  0.94096  0.94098  0.94099  0.94125  0.94267  0.94407  0.94547  0.94688  0.94829
  0.94971  0.95109  0.95249  0.95389  0.95526  0.95666  0.95802  0.95938  0.96075  0.96210
  0.96345  0.96478  0.96611  0.96745  0.96876  0.97009  0.97141  0.97272  0.97400  0.97473
  0.97474  0.97497  0.97635  0.97769  0.97905  0.98040  0.98172  0.98305  0.98436  0.98568
  0.98700  0.98827  0.98956  0.99084  0.99124  0.99200  0.99340  0.99479  0.99615  0.99748
  0.99841
 10.23750  0.89852  0.90004  0.90154  0.90306  0.90455  0.90606  0.90756  0.90904  0.91052
  0.91199  0.91348  0.91496  0.91641  0.91787  0.91932  0.92081  0.92226  0.92373  0.92515
  0.92659  0.92803  0.92945  0.93090  0.93233  0.93375  0.93515  0.93656  0.93793  0.93933
  0.94072  0.94139  0.94139  0.94140  0.94142  0.94263  0.94405  0.94547  0.94688  0.94829
  0.94969  0.95109  0.95249  0.95386  0.95524  0.95662  0.95798  0.95934  0.96071  0.96207
  0.96339  0.96474  0.96610  0.96742  0.96874  0.97005  0.97136  0.97264  0.97392  0.97493
  0.97495  0.97496  0.97627  0.97761  0.97897  0.98033  0.98167  0.98300  0.98434  0.98564
  0.98695  0.98822  0.98953  0.99080  0.99132  0.99200  0.99340  0.99479  0.99617  0.99752
  0.99841
 10.25000  0.89838  0.89988  0.90141  0.90292  0.90440  0.90592  0.90741  0.90891  0.91041
  0.91190  0.91338  0.91484  0.91632  0.91778  0.91925  0.92071  0.92216  0.92361  0.92507
  0.92649  0.92792  0.92936  0.93079  0.93222  0.93363  0.93506  0.93647  0.93786  0.93925
  0.94065  0.94181  0.94182  0.94183  0.94183  0.94256  0.94397  0.94538  0.94679  0.94820
  0.94960  0.95099  0.95239  0.95381  0.95517  0.95657  0.95794  0.95930  0.96066  0.96201
  0.96334  0.96468  0.96602  0.96734  0.96867  0.97000  0.97131  0.97262  0.97392  0.97514
  0.97514  0.97515  0.97627  0.97760  0.97896  0.98031  0.98164  0.98299  0.98431  0.98563
  0.98694  0.98822  0.98950  0.99077  0.99139  0.99198  0.99339  0.99479  0.99615  0.99749
  0.99841
 10.26250  0.89845  0.89996  0.90148  0.90298  0.90448  0.90598  0.90750  0.90899  0.91048
  0.91195  0.91343  0.91489  0.91636  0.91782  0.91932  0.92076  0.92221  0.92368  0.92511
  0.92655  0.92799  0.92944  0.93086  0.93226  0.93369  0.93507  0.93648  0.93788  0.93925
  0.94065  0.94203  0.94222  0.94223  0.94223  0.94261  0.94399  0.94541  0.94683  0.94824
  0.94965  0.95105  0.95245  0.95384  0.95522  0.95661  0.95796  0.95932  0.96068  0.96202
  0.96336  0.96470  0.96602  0.96736  0.96867  0.97000  0.97131  0.97260  0.97387  0.97517
  0.97534  0.97535  0.97624  0.97758  0.97894  0.98030  0.98164  0.98296  0.98431  0.98562
  0.98693  0.98820  0.98950  0.99076  0.99147  0.99196  0.99338  0.99477  0.99615  0.99749
  0.99841
 10.27500  0.89856  0.90007  0.90158  0.90308  0.90460  0.90610  0.90760  0.90909  0.91057
  0.91207  0.91352  0.91499  0.91644  0.91790  0.91936  0.92081  0.92226  0.92371  0.92515
  0.92660  0.92804  0.92946  0.93089  0.93233  0.93372  0.93514  0.93654  0.93792  0.93929
  0.94069  0.94208  0.94262  0.94263  0.94265  0.94267  0.94406  0.94547  0.94686  0.94826
  0.94965  0.95105  0.95245  0.95382  0.95521  0.95658  0.95794  0.95932  0.96068  0.96204
  0.96338  0.96473  0.96606  0.96740  0.96872  0.97005  0.97136  0.97265  0.97394  0.97523
  0.97554  0.97556  0.97632  0.97767  0.97901  0.98036  0.98171  0.98303  0.98435  0.98567
  0.98699  0.98826  0.98953  0.99080  0.99156  0.99202  0.99343  0.99480  0.99617  0.99749
  0.99841
 10.28750  0.89832  0.89985  0.90137  0.90288  0.90439  0.90589  0.90740  0.90891  0.91041
  0.91189  0.91338  0.91484  0.91629  0.91776  0.91921  0.92067  0.92213  0.92357  0.92502
  0.92646  0.92790  0.92932  0.93075  0.93218  0.93360  0.93499  0.93642  0.93780  0.93919
  0.94056  0.94195  0.94304  0.94305  0.94306  0.94306  0.94397  0.94538  0.94679  0.94820
  0.94960  0.95099  0.95237  0.95377  0.95513  0.95649  0.95786  0.95921  0.96057  0.96196
  0.96329  0.96465  0.96600  0.96733  0.96865  0.96999  0.97129  0.97260  0.97387  0.97515
  0.97575  0.97576  0.97623  0.97758  0.97894  0.98030  0.98163  0.98296  0.98427  0.98561
  0.98693  0.98818  0.98948  0.99075  0.99164  0.99196  0.99339  0.99476  0.99613  0.99749
  0.99841
 10.30000  0.89834  0.89988  0.90139  0.90290  0.90442  0.90592  0.90741  0.90890  0.91040
  0.91189  0.91337  0.91484  0.91631  0.91778  0.91925  0.92070  0.92217  0.92362  0.92507
  0.92649  0.92791  0.92932  0.93073  0.93216  0.93357  0.93497  0.93638  0.93775  0.93915
  0.94054  0.94192  0.94330  0.94345  0.94346  0.94346  0.94392  0.94534  0.94674  0.94815
  0.94955  0.95096  0.95232  0.95371  0.95508  0.95645  0.95784  0.95920  0.96056  0.96191
  0.96324  0.96457  0.96592  0.96725  0.96858  0.96990  0.97122  0.97251  0.97379  0.97510
  0.97593  0.97594  0.97619  0.97754  0.97891  0.98027  0.98160  0.98292  0.98426  0.98557
  0.98689  0.98816  0.98945  0.99073  0.99172  0.99195  0.99335  0.99475  0.99612  0.99748
  0.99840
 10.31250  0.89845  0.89996  0.90148  0.90299  0.90448  0.90598  0.90749  0.90898  0.91045
  0.91194  0.91343  0.91489  0.91636  0.91782  0.91930  0.92076  0.92222  0.92369  0.92513
  0.92655  0.92799  0.92941  0.93084  0.93226  0.93367  0.93507  0.93648  0.93787  0.93927
  0.94065  0.94203  0.94341  0.94385  0.94387  0.94388  0.94410  0.94551  0.94692  0.94833
  0.94973  0.95110  0.95250  0.95390  0.95529  0.95666  0.95803  0.95938  0.96073  0.96207
  0.96341  0.96472  0.96606  0.96741  0.96872  0.97004  0.97133  0.97264  0.97394  0.97523
  0.97614  0.97615  0.97633  0.97765  0.97899  0.98036  0.98169  0.98303  0.98434  0.98566
  0.98698  0.98825  0.98954  0.99081  0.99178  0.99198  0.99339  0.99476  0.99615  0.99749
  0.99841
 10.32500  0.89842  0.89992  0.90143  0.90295  0.90446  0.90596  0.90746  0.90895  0.91044
  0.91190  0.91339  0.91487  0.91633  0.91778  0.91923  0.92070  0.92213  0.92357  0.92503
  0.92647  0.92792  0.92936  0.93079  0.93220  0.93362  0.93502  0.93642  0.93780  0.93920
  0.94058  0.94196  0.94333  0.94425  0.94427  0.94428  0.94429  0.94539  0.94679  0.94820
  0.94960  0.95099  0.95237  0.95376  0.95513  0.95649  0.95786  0.95922  0.96058  0.96193
  0.96325  0.96460  0.96593  0.96728  0.96860  0.96992  0.97124  0.97255  0.97383  0.97512
  0.97633  0.97633  0.97635  0.97758  0.97892  0.98030  0.98164  0.98296  0.98427  0.98561
  0.98693  0.98820  0.98950  0.99077  0.99187  0.99200  0.99341  0.99480  0.99617  0.99751
  0.99841
 10.33750  0.89838  0.89988  0.90140  0.90290  0.90440  0.90589  0.90738  0.90889  0.91036
  0.91185  0.91334  0.91480  0.91625  0.91773  0.91918  0.92063  0.92210  0.92355  0.92500
  0.92643  0.92787  0.92931  0.93073  0.93214  0.93357  0.93499  0.93638  0.93778  0.93919
  0.94056  0.94196  0.94332  0.94466  0.94467  0.94468  0.94468  0.94539  0.94679  0.94820
  0.94960  0.95101  0.95241  0.95380  0.95517  0.95654  0.95790  0.95926  0.96061  0.96196
  0.96330  0.96464  0.96597  0.96732  0.96864  0.96995  0.97128  0.97258  0.97386  0.97514
  0.97642  0.97653  0.97654  0.97760  0.97896  0.98031  0.98163  0.98296  0.98430  0.98563
  0.98697  0.98822  0.98953  0.99079  0.99194  0.99200  0.99340  0.99479  0.99615  0.99749
  0.99841
 10.35000  0.89843  0.89996  0.90146  0.90298  0.90447  0.90598  0.90749  0.90896  0.91045
  0.91194  0.91339  0.91486  0.91632  0.91777  0.91923  0.92070  0.92216  0.92361  0.92505
  0.92649  0.92791  0.92933  0.93076  0.93218  0.93362  0.93502  0.93643  0.93779  0.93918
  0.94058  0.94194  0.94332  0.94467  0.94506  0.94507  0.94508  0.94538  0.94678  0.94818
  0.94956  0.95096  0.95235  0.95372  0.95509  0.95648  0.95785  0.95921  0.96057  0.96194
  0.96328  0.96461  0.96593  0.96727  0.96859  0.96991  0.97122  0.97254  0.97383  0.97513
  0.97642  0.97672  0.97672  0.97760  0.97894  0.98028  0.98164  0.98298  0.98431  0.98562
  0.98694  0.98818  0.98950  0.99076  0.99200  0.99202  0.99338  0.99476  0.99612  0.99748
  0.99841
 10.36250  0.89829  0.89983  0.90134  0.90285  0.90435  0.90586  0.90736  0.90883  0.91032
  0.91181  0.91329  0.91475  0.91620  0.91765  0.91913  0.92059  0.92203  0.92349  0.92492
  0.92638  0.92779  0.92923  0.93064  0.93208  0.93350  0.93492  0.93633  0.93771  0.93910
  0.94047  0.94186  0.94323  0.94458  0.94545  0.94546  0.94547  0.94547  0.94677  0.94816
  0.94959  0.95099  0.95236  0.95376  0.95515  0.95651  0.95789  0.95925  0.96058  0.96194
  0.96329  0.96463  0.96596  0.96729  0.96861  0.96996  0.97126  0.97256  0.97383  0.97513
  0.97641  0.97690  0.97692  0.97759  0.97895  0.98030  0.98164  0.98299  0.98431  0.98563
  0.98694  0.98821  0.98950  0.99077  0.99202  0.99209  0.99338  0.99476  0.99613  0.99748
  0.99841
 10.37500  0.89829  0.89982  0.90132  0.90282  0.90431  0.90583  0.90732  0.90879  0.91030
  0.91177  0.91326  0.91474  0.91622  0.91765  0.91912  0.92057  0.92202  0.92345  0.92491
  0.92634  0.92778  0.92921  0.93063  0.93204  0.93345  0.93486  0.93626  0.93766  0.93906
  0.94045  0.94186  0.94323  0.94458  0.94583  0.94585  0.94586  0.94587  0.94678  0.94818
  0.94956  0.95096  0.95235  0.95373  0.95511  0.95649  0.95785  0.95921  0.96056  0.96191
  0.96325  0.96457  0.96591  0.96723  0.96856  0.96987  0.97119  0.97249  0.97378  0.97508
  0.97636  0.97710  0.97711  0.97755  0.97890  0.98026  0.98159  0.98294  0.98426  0.98559
  0.98690  0.98816  0.98945  0.99073  0.99198  0.99216  0.99335  0.99475  0.99612  0.99747
  0.99840
 10.38750  0.89834  0.89987  0.90137  0.90286  0.90437  0.90587  0.90737  0.90886  0.91032
  0.91180  0.91325  0.91471  0.91619  0.91765  0.91912  0.92058  0.92203  0.92347  0.92491
  0.92634  0.92777  0.92919  0.93064  0.93205  0.93348  0.93490  0.93630  0.93769  0.93909
  0.94047  0.94187  0.94324  0.94460  0.94596  0.94622  0.94624  0.94625  0.94679  0.94820
  0.94962  0.95100  0.95241  0.95379  0.95517  0.95654  0.95790  0.95926  0.96061  0.96196
  0.96328  0.96460  0.96592  0.96724  0.96855  0.96987  0.97118  0.97249  0.97378  0.97509
  0.97637  0.97729  0.97730  0.97756  0.97892  0.98028  0.98162  0.98295  0.98427  0.98559
  0.98691  0.98818  0.98950  0.99077  0.99200  0.99224  0.99338  0.99476  0.99612  0.99749
  0.99841
 10.40000  0.89825  0.89978  0.90130  0.90280  0.90431  0.90582  0.90731  0.90879  0.91028
  0.91177  0.91325  0.91471  0.91619  0.91764  0.91910  0.92057  0.92202  0.92344  0.92488
  0.92632  0.92774  0.92918  0.93062  0.93204  0.93345  0.93485  0.93626  0.93765  0.93905
  0.94043  0.94181  0.94319  0.94453  0.94591  0.94662  0.94662  0.94664  0.94669  0.94811
  0.94950  0.95090  0.95228  0.95367  0.95504  0.95640  0.95776  0.95912  0.96049  0.96185
  0.96317  0.96452  0.96584  0.96718  0.96851  0.96983  0.97115  0.97247  0.97376  0.97505
  0.97633  0.97747  0.97747  0.97752  0.97888  0.98024  0.98155  0.98289  0.98423  0.98554
  0.98687  0.98814  0.98945  0.99072  0.99198  0.99231  0.99336  0.99475  0.99612  0.99747
  0.99841
 10.41250  0.89829  0.89981  0.90131  0.90281  0.90433  0.90580  0.90729  0.90878  0.91028
  0.91177  0.91325  0.91474  0.91620  0.91765  0.91913  0.92059  0.92204  0.92348  0.92493
  0.92637  0.92779  0.92919  0.93062  0.93204  0.93344  0.93485  0.93626  0.93762  0.93902
  0.94043  0.94182  0.94319  0.94456  0.94592  0.94700  0.94701  0.94701  0.94703  0.94816
  0.94960  0.95099  0.95237  0.95376  0.95513  0.95651  0.95788  0.95924  0.96058  0.96193
  0.96325  0.96460  0.96593  0.96727  0.96858  0.96990  0.97122  0.97251  0.97379  0.97509
  0.97637  0.97764  0.97765  0.97767  0.97892  0.98027  0.98160  0.98294  0.98426  0.98558
  0.98690  0.98818  0.98946  0.99073  0.99199  0.99238  0.99338  0.99476  0.99612  0.99749
  0.99841
 10.42500  0.89845  0.89996  0.90148  0.90298  0.90448  0.90597  0.90746  0.90895  0.91044
  0.91190  0.91339  0.91486  0.91631  0.91777  0.91923  0.92070  0.92213  0.92358  0.92502
  0.92646  0.92788  0.92932  0.93073  0.93214  0.93357  0.93497  0.93639  0.93777  0.93915
  0.94056  0.94195  0.94332  0.94468  0.94605  0.94737  0.94739  0.94740  0.94741  0.94828
  0.94969  0.95105  0.95245  0.95384  0.95521  0.95657  0.95794  0.95930  0.96066  0.96201
  0.96334  0.96468  0.96602  0.96734  0.96865  0.96997  0.97128  0.97260  0.97390  0.97519
  0.97646  0.97773  0.97783  0.97785  0.97903  0.98037  0.98172  0.98303  0.98434  0.98567
  0.98698  0.98826  0.98954  0.99080  0.99204  0.99244  0.99341  0.99481  0.99617  0.99749
  0.99841
 10.43750  0.89827  0.89979  0.90131  0.90281  0.90431  0.90580  0.90732  0.90878  0.91027
  0.91176  0.91324  0.91469  0.91614  0.91760  0.91904  0.92050  0.92195  0.92338  0.92480
  0.92625  0.92769  0.92913  0.93055  0.93195  0.93336  0.93477  0.93617  0.93757  0.93896
  0.94037  0.94174  0.94313  0.94449  0.94585  0.94721  0.94776  0.94776  0.94778  0.94807
  0.94949  0.95087  0.95226  0.95362  0.95500  0.95639  0.95776  0.95912  0.96048  0.96185
  0.96320  0.96452  0.96584  0.96719  0.96851  0.96983  0.97115  0.97245  0.97374  0.97504
  0.97632  0.97759  0.97802  0.97803  0.97891  0.98026  0.98160  0.98291  0.98423  0.98555
  0.98686  0.98813  0.98944  0.99072  0.99195  0.99252  0.99332  0.99472  0.99610  0.99746
  0.99839
 10.45000  0.89829  0.89982  0.90131  0.90284  0.90434  0.90586  0.90734  0.90883  0.91032
  0.91181  0.91326  0.91474  0.91620  0.91765  0.91910  0.92057  0.92203  0.92348  0.92489
  0.92632  0.92774  0.92917  0.93058  0.93200  0.93343  0.93485  0.93624  0.93762  0.93902
  0.94041  0.94182  0.94319  0.94455  0.94592  0.94730  0.94814  0.94815  0.94815  0.94819
  0.94960  0.95098  0.95236  0.95373  0.95511  0.95648  0.95783  0.95917  0.96051  0.96187
  0.96321  0.96456  0.96591  0.96724  0.96856  0.96988  0.97120  0.97250  0.97378  0.97509
  0.97637  0.97764  0.97820  0.97821  0.97896  0.98030  0.98163  0.98296  0.98428  0.98561
  0.98694  0.98818  0.98950  0.99077  0.99203  0.99259  0.99340  0.99480  0.99615  0.99749
  0.99841
 10.46250  0.89820  0.89972  0.90122  0.90273  0.90422  0.90571  0.90720  0.90869  0.91017
  0.91164  0.91313  0.91461  0.91606  0.91750  0.91896  0.92040  0.92186  0.92329  0.92475
  0.92619  0.92761  0.92902  0.93042  0.93186  0.93326  0.93467  0.93608  0.93745  0.93885
  0.94025  0.94165  0.94302  0.94438  0.94576  0.94713  0.94850  0.94851  0.94853  0.94854
  0.94947  0.95086  0.95226  0.95364  0.95502  0.95639  0.95775  0.95911  0.96047  0.96183
  0.96317  0.96451  0.96584  0.96718  0.96847  0.96982  0.97115  0.97247  0.97376  0.97505
  0.97633  0.97760  0.97838  0.97839  0.97892  0.98027  0.98160  0.98292  0.98426  0.98559
  0.98690  0.98818  0.98946  0.99073  0.99199  0.99266  0.99336  0.99475  0.99612  0.99748
  0.99840
 10.47500  0.89823  0.89973  0.90124  0.90273  0.90422  0.90571  0.90721  0.90870  0.91019
  0.91167  0.91315  0.91462  0.91609  0.91752  0.91899  0.92045  0.92190  0.92334  0.92478
  0.92619  0.92761  0.92904  0.93047  0.93189  0.93330  0.93472  0.93613  0.93753  0.93893
  0.94030  0.94170  0.94306  0.94442  0.94578  0.94714  0.94850  0.94889  0.94890  0.94890
  0.94945  0.95085  0.95223  0.95360  0.95499  0.95636  0.95775  0.95911  0.96047  0.96183
  0.96319  0.96453  0.96588  0.96720  0.96852  0.96983  0.97115  0.97245  0.97372  0.97501
  0.97631  0.97756  0.97856  0.97857  0.97890  0.98023  0.98156  0.98291  0.98425  0.98555
  0.98686  0.98814  0.98945  0.99073  0.99199  0.99272  0.99336  0.99476  0.99613  0.99748
  0.99841
 10.48750  0.89830  0.89983  0.90134  0.90284  0.90434  0.90584  0.90733  0.90882  0.91028
  0.91177  0.91325  0.91471  0.91616  0.91761  0.91906  0.92053  0.92198  0.92343  0.92488
  0.92629  0.92773  0.92915  0.93056  0.93199  0.93339  0.93480  0.93617  0.93757  0.93898
  0.94036  0.94174  0.94311  0.94447  0.94585  0.94723  0.94858  0.94925  0.94927  0.94928
  0.94956  0.95096  0.95235  0.95371  0.95509  0.95645  0.95783  0.95917  0.96053  0.96187
  0.96323  0.96456  0.96589  0.96724  0.96856  0.96987  0.97118  0.97247  0.97378  0.97505
  0.97633  0.97759  0.97874  0.97874  0.97892  0.98027  0.98160  0.98294  0.98426  0.98557
  0.98687  0.98814  0.98944  0.99073  0.99198  0.99279  0.99339  0.99476  0.99613  0.99749
  0.99841
 10.50000  0.89825  0.89978  0.90131  0.90281  0.90431  0.90580  0.90731  0.90882  0.91028
  0.91177  0.91324  0.91471  0.91618  0.91763  0.91908  0.92054  0.92199  0.92344  0.92488
  0.92633  0.92773  0.92915  0.93058  0.93199  0.93340  0.93481  0.93620  0.93758  0.93898
  0.94038  0.94175  0.94315  0.94450  0.94586  0.94722  0.94857  0.94962  0.94963  0.94964
  0.94964  0.95094  0.95231  0.95371  0.95509  0.95645  0.95784  0.95917  0.96052  0.96185
  0.96320  0.96452  0.96587  0.96720  0.96852  0.96984  0.97114  0.97246  0.97373  0.97501
  0.97629  0.97756  0.97883  0.97891  0.97892  0.98024  0.98159  0.98292  0.98426  0.98558
  0.98686  0.98813  0.98943  0.99072  0.99199  0.99286  0.99339  0.99476  0.99612  0.99748
  0.99841
 10.51250  0.89829  0.89979  0.90131  0.90281  0.90431  0.90580  0.90729  0.90879  0.91027
  0.91175  0.91322  0.91471  0.91618  0.91764  0.91910  0.92055  0.92199  0.92344  0.92489
  0.92632  0.92773  0.92917  0.93058  0.93200  0.93340  0.93479  0.93619  0.93758  0.93898
  0.94037  0.94175  0.94314  0.94449  0.94587  0.94723  0.94858  0.94993  0.94999  0.95000
  0.95000  0.95098  0.95236  0.95373  0.95509  0.95645  0.95783  0.95920  0.96057  0.96192
  0.96325  0.96460  0.96593  0.96725  0.96856  0.96988  0.97119  0.97250  0.97378  0.97508
  0.97637  0.97763  0.97890  0.97909  0.97909  0.98031  0.98164  0.98299  0.98432  0.98563
  0.98694  0.98818  0.98950  0.99076  0.99203  0.99292  0.99341  0.99481  0.99616  0.99748
  0.99841
 10.52500  0.89824  0.89977  0.90128  0.90279  0.90428  0.90576  0.90727  0.90876  0.91025
  0.91172  0.91320  0.91465  0.91611  0.91756  0.91900  0.92046  0.92193  0.92336  0.92481
  0.92625  0.92768  0.92910  0.93054  0.93195  0.93336  0.93477  0.93616  0.93755  0.93894
  0.94034  0.94174  0.94310  0.94446  0.94582  0.94719  0.94854  0.94990  0.95035  0.95035
  0.95037  0.95096  0.95236  0.95373  0.95512  0.95649  0.95785  0.95920  0.96056  0.96189
  0.96323  0.96457  0.96592  0.96725  0.96856  0.96987  0.97119  0.97249  0.97377  0.97506
  0.97632  0.97758  0.97886  0.97926  0.97927  0.98028  0.98163  0.98296  0.98430  0.98563
  0.98693  0.98818  0.98948  0.99075  0.99200  0.99299  0.99338  0.99476  0.99613  0.99748
  0.99840
 10.53750  0.89825  0.89978  0.90130  0.90280  0.90429  0.90578  0.90728  0.90877  0.91027
  0.91175  0.91322  0.91469  0.91615  0.91760  0.91906  0.92052  0.92195  0.92339  0.92483
  0.92625  0.92766  0.92909  0.93050  0.93191  0.93331  0.93471  0.93611  0.93749  0.93889
  0.94026  0.94166  0.94304  0.94440  0.94578  0.94714  0.94850  0.94984  0.95070  0.95072
  0.95073  0.95092  0.95230  0.95367  0.95504  0.95641  0.95777  0.95912  0.96048  0.96183
  0.96317  0.96452  0.96586  0.96719  0.96850  0.96981  0.97111  0.97243  0.97373  0.97501
  0.97629  0.97755  0.97883  0.97943  0.97944  0.98027  0.98160  0.98292  0.98425  0.98555
  0.98687  0.98813  0.98943  0.99072  0.99198  0.99305  0.99340  0.99476  0.99615  0.99749
  0.99843
 10.55000  0.89820  0.89970  0.90119  0.90272  0.90421  0.90573  0.90720  0.90872  0.91019
  0.91167  0.91313  0.91461  0.91609  0.91752  0.91899  0.92046  0.92190  0.92334  0.92480
  0.92621  0.92763  0.92908  0.93050  0.93191  0.93332  0.93472  0.93613  0.93751  0.93889
  0.94028  0.94166  0.94304  0.94440  0.94578  0.94713  0.94849  0.94984  0.95107  0.95108
  0.95109  0.95109  0.95232  0.95371  0.95507  0.95644  0.95780  0.95913  0.96049  0.96183
  0.96317  0.96451  0.96584  0.96718  0.96850  0.96982  0.97113  0.97242  0.97372  0.97501
  0.97629  0.97756  0.97883  0.97960  0.97961  0.98028  0.98163  0.98296  0.98428  0.98559
  0.98691  0.98816  0.98945  0.99072  0.99196  0.99312  0.99338  0.99476  0.99612  0.99748
  0.99841
 10.56250  0.89819  0.89972  0.90123  0.90275  0.90425  0.90575  0.90725  0.90873  0.91022
  0.91172  0.91317  0.91465  0.91611  0.91756  0.91901  0.92046  0.92191  0.92336  0.92480
  0.92624  0.92766  0.92908  0.93051  0.93192  0.93335  0.93475  0.93615  0.93753  0.93894
  0.94033  0.94173  0.94310  0.94445  0.94582  0.94717  0.94851  0.94986  0.95121  0.95143
  0.95144  0.95144  0.95237  0.95375  0.95512  0.95649  0.95786  0.95924  0.96060  0.96193
  0.96325  0.96460  0.96592  0.96724  0.96856  0.96988  0.97119  0.97250  0.97378  0.97506
  0.97633  0.97760  0.97887  0.97976  0.97978  0.98028  0.98162  0.98296  0.98427  0.98557
  0.98686  0.98813  0.98941  0.99068  0.99195  0.99318  0.99336  0.99475  0.99612  0.99747
  0.99840
 10.57500  0.89815  0.89966  0.90119  0.90270  0.90422  0.90571  0.90719  0.90869  0.91018
  0.91164  0.91313  0.91460  0.91605  0.91750  0.91895  0.92039  0.92184  0.92327  0.92471
  0.92615  0.92757  0.92898  0.93041  0.93182  0.93322  0.93464  0.93604  0.93744  0.93885
  0.94024  0.94161  0.94301  0.94437  0.94574  0.94710  0.94846  0.94981  0.95116  0.95178
  0.95179  0.95180  0.95232  0.95372  0.95509  0.95645  0.95785  0.95920  0.96056  0.96191
  0.96325  0.96459  0.96592  0.96725  0.96856  0.96988  0.97119  0.97250  0.97378  0.97506
  0.97633  0.97760  0.97885  0.97993  0.97993  0.98028  0.98159  0.98292  0.98425  0.98555
  0.98686  0.98813  0.98941  0.99071  0.99195  0.99318  0.99335  0.99475  0.99612  0.99747
  0.99840
 10.58750  0.89807  0.89961  0.90110  0.90259  0.90408  0.90557  0.90707  0.90856  0.91004
  0.91153  0.91300  0.91448  0.91593  0.91737  0.91883  0.92027  0.92172  0.92316  0.92461
  0.92605  0.92746  0.92887  0.93029  0.93173  0.93314  0.93453  0.93594  0.93731  0.93872
  0.94012  0.94151  0.94288  0.94421  0.94559  0.94696  0.94831  0.94965  0.95101  0.95213
  0.95214  0.95215  0.95217  0.95355  0.95494  0.95632  0.95768  0.95904  0.96040  0.96176
  0.96311  0.96444  0.96580  0.96712  0.96845  0.96975  0.97106  0.97236  0.97365  0.97495
  0.97624  0.97751  0.97879  0.98006  0.98010  0.98026  0.98159  0.98291  0.98425  0.98555
  0.98687  0.98813  0.98945  0.99072  0.99196  0.99322  0.99338  0.99476  0.99615  0.99749
  0.99843
 10.60000  0.89820  0.89973  0.90123  0.90273  0.90425  0.90575  0.90725  0.90873  0.91022
  0.91168  0.91317  0.91462  0.91611  0.91756  0.91901  0.92046  0.92191  0.92335  0.92476
  0.92621  0.92761  0.92904  0.93045  0.93187  0.93328  0.93468  0.93609  0.93747  0.93885
  0.94024  0.94162  0.94302  0.94437  0.94572  0.94708  0.94842  0.94978  0.95112  0.95245
  0.95248  0.95249  0.95250  0.95368  0.95509  0.95645  0.95781  0.95916  0.96051  0.96185
  0.96319  0.96452  0.96584  0.96718  0.96850  0.96981  0.97111  0.97242  0.97370  0.97499
  0.97628  0.97752  0.97879  0.98005  0.98026  0.98027  0.98158  0.98290  0.98423  0.98554
  0.98687  0.98813  0.98941  0.99069  0.99195  0.99321  0.99338  0.99475  0.99612  0.99748
  0.99841
 10.61250  0.89820  0.89970  0.90121  0.90270  0.90420  0.90571  0.90720  0.90868  0.91015
  0.91163  0.91308  0.91453  0.91600  0.91746  0.91892  0.92035  0.92180  0.92326  0.92471
  0.92615  0.92756  0.92898  0.93042  0.93186  0.93327  0.93468  0.93608  0.93744  0.93885
  0.94024  0.94161  0.94300  0.94434  0.94569  0.94705  0.94841  0.94974  0.95109  0.95243
  0.95281  0.95283  0.95284  0.95363  0.95500  0.95636  0.95774  0.95908  0.96044  0.96180
  0.96314  0.96448  0.96580  0.96714  0.96845  0.96978  0.97109  0.97238  0.97369  0.97497
  0.97627  0.97751  0.97879  0.98006  0.98043  0.98044  0.98159  0.98294  0.98426  0.98559
  0.98691  0.98816  0.98945  0.99073  0.99196  0.99322  0.99343  0.99477  0.99615  0.99748
  0.99843
 10.62500  0.89816  0.89970  0.90123  0.90273  0.90425  0.90573  0.90723  0.90870  0.91019
  0.91164  0.91309  0.91456  0.91602  0.91747  0.91892  0.92037  0.92180  0.92325  0.92467
  0.92610  0.92753  0.92895  0.93037  0.93178  0.93319  0.93459  0.93599  0.93736  0.93876
  0.94014  0.94153  0.94291  0.94427  0.94563  0.94699  0.94835  0.94968  0.95103  0.95236
  0.95316  0.95318  0.95319  0.95359  0.95498  0.95635  0.95771  0.95906  0.96042  0.96178
  0.96312  0.96444  0.96578  0.96711  0.96843  0.96974  0.97105  0.97238  0.97366  0.97497
  0.97624  0.97751  0.97877  0.98002  0.98059  0.98059  0.98155  0.98289  0.98421  0.98553
  0.98684  0.98810  0.98941  0.99068  0.99195  0.99322  0.99349  0.99476  0.99615  0.99749
  0.99841
 10.63750  0.89823  0.89973  0.90123  0.90273  0.90422  0.90571  0.90720  0.90868  0.91015
  0.91163  0.91311  0.91458  0.91605  0.91748  0.91894  0.92040  0.92186  0.92329  0.92471
  0.92614  0.92755  0.92900  0.93041  0.93182  0.93323  0.93463  0.93600  0.93736  0.93876
  0.94015  0.94155  0.94292  0.94427  0.94564  0.94699  0.94835  0.94969  0.95104  0.95237
  0.95351  0.95351  0.95353  0.95360  0.95499  0.95636  0.95776  0.95912  0.96047  0.96180
  0.96316  0.96450  0.96584  0.96716  0.96847  0.96979  0.97111  0.97241  0.97370  0.97500
  0.97628  0.97752  0.97879  0.98006  0.98075  0.98076  0.98159  0.98290  0.98423  0.98554
  0.98685  0.98812  0.98941  0.99067  0.99193  0.99318  0.99354  0.99472  0.99611  0.99744
  0.99840
 10.65000  0.89825  0.89978  0.90128  0.90276  0.90426  0.90575  0.90723  0.90870  0.91019
  0.91164  0.91311  0.91457  0.91602  0.91747  0.91891  0.92036  0.92180  0.92322  0.92466
  0.92608  0.92748  0.92893  0.93034  0.93178  0.93318  0.93459  0.93599  0.93739  0.93878
  0.94016  0.94156  0.94295  0.94429  0.94567  0.94703  0.94837  0.94973  0.95107  0.95241
  0.95373  0.95385  0.95386  0.95386  0.95505  0.95644  0.95781  0.95917  0.96051  0.96187
  0.96321  0.96455  0.96588  0.96720  0.96851  0.96982  0.97114  0.97243  0.97372  0.97501
  0.97631  0.97755  0.97881  0.98006  0.98090  0.98092  0.98160  0.98291  0.98423  0.98555
  0.98685  0.98810  0.98941  0.99071  0.99199  0.99322  0.99361  0.99476  0.99612  0.99747
  0.99841
 10.66250  0.89815  0.89965  0.90115  0.90267  0.90415  0.90563  0.90712  0.90861  0.91009
  0.91157  0.91302  0.91451  0.91598  0.91741  0.91886  0.92031  0.92177  0.92322  0.92466
  0.92610  0.92752  0.92893  0.93036  0.93178  0.93319  0.93459  0.93599  0.93738  0.93879
  0.94017  0.94155  0.94293  0.94429  0.94568  0.94705  0.94840  0.94976  0.95109  0.95244
  0.95376  0.95419  0.95420  0.95421  0.95507  0.95644  0.95779  0.95912  0.96048  0.96184
  0.96317  0.96452  0.96586  0.96718  0.96851  0.96983  0.97115  0.97245  0.97374  0.97502
  0.97631  0.97756  0.97882  0.98009  0.98107  0.98107  0.98160  0.98295  0.98427  0.98557
  0.98689  0.98814  0.98945  0.99073  0.99196  0.99321  0.99367  0.99476  0.99613  0.99749
  0.99841
 10.67500  0.89821  0.89973  0.90123  0.90273  0.90422  0.90570  0.90718  0.90865  0.91013
  0.91161  0.91308  0.91453  0.91600  0.91747  0.91890  0.92033  0.92180  0.92325  0.92470
  0.92612  0.92755  0.92897  0.93038  0.93182  0.93323  0.93463  0.93604  0.93742  0.93883
  0.94021  0.94160  0.94298  0.94433  0.94569  0.94704  0.94841  0.94977  0.95109  0.95243
  0.95376  0.95452  0.95452  0.95454  0.95504  0.95641  0.95776  0.95911  0.96044  0.96180
  0.96312  0.96444  0.96578  0.96710  0.96843  0.96974  0.97105  0.97237  0.97365  0.97493
  0.97620  0.97746  0.97873  0.97998  0.98122  0.98123  0.98155  0.98287  0.98419  0.98550
  0.98682  0.98809  0.98937  0.99066  0.99191  0.99317  0.99373  0.99472  0.99610  0.99744
  0.99841
 10.68750  0.89824  0.89976  0.90124  0.90273  0.90424  0.90575  0.90724  0.90873  0.91021
  0.91168  0.91313  0.91460  0.91605  0.91750  0.91895  0.92039  0.92184  0.92327  0.92471
  0.92615  0.92756  0.92898  0.93040  0.93182  0.93322  0.93463  0.93603  0.93740  0.93880
  0.94017  0.94157  0.94295  0.94431  0.94568  0.94705  0.94840  0.94974  0.95108  0.95240
  0.95373  0.95485  0.95486  0.95487  0.95504  0.95643  0.95780  0.95917  0.96051  0.96185
  0.96319  0.96451  0.96584  0.96716  0.96847  0.96978  0.97107  0.97238  0.97366  0.97496
  0.97624  0.97750  0.97875  0.98002  0.98127  0.98138  0.98159  0.98291  0.98423  0.98555
  0.98686  0.98810  0.98941  0.99068  0.99194  0.99319  0.99379  0.99476  0.99612  0.99748
  0.99843
 10.70000  0.89823  0.89974  0.90123  0.90273  0.90422  0.90571  0.90720  0.90867  0.91014
  0.91163  0.91309  0.91457  0.91602  0.91747  0.91892  0.92039  0.92182  0.92327  0.92472
  0.92616  0.92759  0.92901  0.93044  0.93185  0.93327  0.93468  0.93608  0.93744  0.93884
  0.94023  0.94161  0.94297  0.94433  0.94569  0.94705  0.94840  0.94973  0.95108  0.95241
  0.95375  0.95508  0.95517  0.95518  0.95520  0.95645  0.95781  0.95916  0.96052  0.96187
  0.96321  0.96453  0.96588  0.96720  0.96852  0.96983  0.97114  0.97243  0.97370  0.97499
  0.97627  0.97752  0.97879  0.98006  0.98132  0.98153  0.98163  0.98296  0.98427  0.98559
  0.98690  0.98814  0.98945  0.99071  0.99198  0.99323  0.99384  0.99477  0.99613  0.99748
  0.99845
 10.71250  0.89820  0.89972  0.90121  0.90270  0.90418  0.90567  0.90716  0.90865  0.91012
  0.91159  0.91306  0.91453  0.91598  0.91743  0.91887  0.92032  0.92176  0.92321  0.92465
  0.92608  0.92750  0.92895  0.93037  0.93177  0.93319  0.93459  0.93599  0.93738  0.93876
  0.94016  0.94155  0.94292  0.94427  0.94563  0.94699  0.94835  0.94968  0.95101  0.95236
  0.95368  0.95500  0.95551  0.95552  0.95553  0.95636  0.95774  0.95908  0.96046  0.96180
  0.96314  0.96448  0.96580  0.96712  0.96845  0.96975  0.97106  0.97238  0.97368  0.97497
  0.97625  0.97751  0.97878  0.98004  0.98129  0.98168  0.98169  0.98291  0.98423  0.98553
  0.98685  0.98809  0.98939  0.99067  0.99193  0.99318  0.99389  0.99475  0.99612  0.99747
  0.99847
 10.72500  0.89827  0.89978  0.90128  0.90279  0.90428  0.90575  0.90721  0.90869  0.91017
  0.91164  0.91312  0.91458  0.91602  0.91746  0.91891  0.92037  0.92181  0.92323  0.92467
  0.92611  0.92752  0.92893  0.93033  0.93177  0.93319  0.93459  0.93599  0.93736  0.93876
  0.94016  0.94153  0.94293  0.94427  0.94563  0.94697  0.94833  0.94969  0.95101  0.95234
  0.95367  0.95499  0.95583  0.95584  0.95586  0.95639  0.95776  0.95912  0.96047  0.96180
  0.96312  0.96444  0.96579  0.96711  0.96843  0.96975  0.97106  0.97236  0.97365  0.97495
  0.97624  0.97747  0.97874  0.98000  0.98125  0.98184  0.98185  0.98291  0.98423  0.98555
  0.98687  0.98813  0.98943  0.99069  0.99196  0.99322  0.99396  0.99477  0.99615  0.99748
  0.99848
 10.73750  0.89812  0.89964  0.90114  0.90264  0.90412  0.90558  0.90707  0.90856  0.91006
  0.91153  0.91302  0.91448  0.91594  0.91739  0.91883  0.92028  0.92173  0.92318  0.92461
  0.92605  0.92748  0.92888  0.93032  0.93174  0.93316  0.93455  0.93597  0.93736  0.93874
  0.94011  0.94151  0.94289  0.94424  0.94559  0.94697  0.94832  0.94967  0.95100  0.95232
  0.95364  0.95496  0.95616  0.95617  0.95618  0.95638  0.95775  0.95910  0.96047  0.96181
  0.96315  0.96448  0.96580  0.96715  0.96846  0.96977  0.97110  0.97241  0.97370  0.97497
  0.97625  0.97752  0.97879  0.98004  0.98129  0.98199  0.98199  0.98295  0.98427  0.98557
  0.98687  0.98814  0.98941  0.99068  0.99195  0.99319  0.99402  0.99476  0.99612  0.99749
  0.99849
 10.75000  0.89815  0.89968  0.90118  0.90268  0.90417  0.90566  0.90714  0.90863  0.91012
  0.91161  0.91308  0.91457  0.91602  0.91747  0.91892  0.92039  0.92182  0.92327  0.92471
  0.92615  0.92756  0.92897  0.93038  0.93178  0.93319  0.93461  0.93600  0.93739  0.93876
  0.94015  0.94153  0.94292  0.94428  0.94563  0.94697  0.94833  0.94969  0.95101  0.95234
  0.95364  0.95498  0.95628  0.95648  0.95649  0.95649  0.95775  0.95908  0.96044  0.96179
  0.96312  0.96446  0.96579  0.96711  0.96842  0.96973  0.97104  0.97233  0.97361  0.97490
  0.97618  0.97743  0.97872  0.97998  0.98123  0.98213  0.98215  0.98289  0.98421  0.98550
  0.98682  0.98808  0.98937  0.99064  0.99191  0.99317  0.99406  0.99474  0.99612  0.99747
  0.99850
 10.76250  0.89818  0.89968  0.90118  0.90268  0.90417  0.90566  0.90714  0.90861  0.91009
  0.91157  0.91304  0.91449  0.91596  0.91739  0.91884  0.92030  0.92173  0.92317  0.92461
  0.92603  0.92746  0.92888  0.93029  0.93172  0.93314  0.93455  0.93595  0.93734  0.93872
  0.94011  0.94148  0.94287  0.94420  0.94557  0.94695  0.94829  0.94964  0.95098  0.95230
  0.95363  0.95496  0.95628  0.95680  0.95680  0.95682  0.95775  0.95908  0.96044  0.96179
  0.96315  0.96448  0.96582  0.96715  0.96846  0.96978  0.97110  0.97241  0.97368  0.97499
  0.97627  0.97751  0.97878  0.98004  0.98127  0.98229  0.98230  0.98292  0.98423  0.98555
  0.98686  0.98813  0.98941  0.99069  0.99195  0.99321  0.99413  0.99476  0.99612  0.99747
  0.99853
 10.77500  0.89812  0.89964  0.90114  0.90263  0.90409  0.90558  0.90707  0.90856  0.91005
  0.91150  0.91299  0.91444  0.91590  0.91737  0.91883  0.92027  0.92171  0.92314  0.92458
  0.92602  0.92744  0.92886  0.93028  0.93169  0.93312  0.93453  0.93594  0.93731  0.93868
  0.94008  0.94147  0.94284  0.94418  0.94555  0.94691  0.94826  0.94960  0.95096  0.95228
  0.95359  0.95491  0.95621  0.95711  0.95713  0.95714  0.95771  0.95906  0.96044  0.96178
  0.96311  0.96444  0.96580  0.96712  0.96846  0.96977  0.97109  0.97237  0.97365  0.97496
  0.97623  0.97747  0.97874  0.97998  0.98122  0.98243  0.98245  0.98290  0.98421  0.98554
  0.98685  0.98810  0.98939  0.99067  0.99191  0.99316  0.99418  0.99472  0.99612  0.99746
  0.99854
 10.78750  0.89805  0.89956  0.90106  0.90255  0.90407  0.90556  0.90705  0.90852  0.91001
  0.91149  0.91295  0.91442  0.91589  0.91733  0.91877  0.92022  0.92164  0.92309  0.92454
  0.92599  0.92739  0.92883  0.93024  0.93165  0.93308  0.93449  0.93587  0.93723  0.93865
  0.94006  0.94144  0.94282  0.94416  0.94552  0.94688  0.94824  0.94959  0.95092  0.95224
  0.95358  0.95490  0.95622  0.95744  0.95745  0.95746  0.95771  0.95907  0.96043  0.96178
  0.96311  0.96443  0.96576  0.96710  0.96839  0.96970  0.97102  0.97232  0.97361  0.97490
  0.97619  0.97743  0.97870  0.97997  0.98120  0.98243  0.98257  0.98287  0.98421  0.98550
  0.98682  0.98809  0.98941  0.99067  0.99193  0.99318  0.99424  0.99475  0.99612  0.99747
  0.99856
 10.80000  0.89825  0.89978  0.90128  0.90277  0.90426  0.90575  0.90725  0.90874  0.91022
  0.91168  0.91315  0.91461  0.91603  0.91748  0.91894  0.92039  0.92182  0.92327  0.92470
  0.92612  0.92752  0.92895  0.93037  0.93177  0.93319  0.93459  0.93599  0.93736  0.93876
  0.94015  0.94152  0.94291  0.94425  0.94561  0.94697  0.94833  0.94967  0.95101  0.95235
  0.95367  0.95500  0.95632  0.95763  0.95775  0.95776  0.95780  0.95912  0.96048  0.96183
  0.96316  0.96448  0.96580  0.96714  0.96843  0.96975  0.97106  0.97237  0.97365  0.97493
  0.97622  0.97747  0.97872  0.97997  0.98122  0.98247  0.98273  0.98291  0.98422  0.98555
  0.98686  0.98812  0.98941  0.99067  0.99193  0.99318  0.99428  0.99476  0.99613  0.99749
  0.99857
 10.81250  0.89812  0.89963  0.90113  0.90263  0.90413  0.90562  0.90711  0.90861  0.91008
  0.91154  0.91300  0.91445  0.91590  0.91734  0.91879  0.92024  0.92168  0.92312  0.92456
  0.92599  0.92740  0.92884  0.93027  0.93167  0.93306  0.93446  0.93586  0.93723  0.93863
  0.94002  0.94139  0.94278  0.94412  0.94550  0.94687  0.94822  0.94956  0.95090  0.95223
  0.95358  0.95490  0.95622  0.95753  0.95806  0.95807  0.95807  0.95908  0.96043  0.96176
  0.96311  0.96444  0.96578  0.96709  0.96839  0.96970  0.97102  0.97232  0.97359  0.97488
  0.97618  0.97743  0.97870  0.97997  0.98122  0.98246  0.98287  0.98291  0.98422  0.98554
  0.98684  0.98809  0.98939  0.99066  0.99191  0.99317  0.99433  0.99475  0.99612  0.99748
  0.99858
 10.82500  0.89810  0.89961  0.90114  0.90264  0.90415  0.90562  0.90712  0.90861  0.91010
  0.91157  0.91304  0.91452  0.91597  0.91741  0.91886  0.92030  0.92173  0.92317  0.92462
  0.92603  0.92746  0.92887  0.93028  0.93169  0.93310  0.93449  0.93590  0.93726  0.93865
  0.94004  0.94142  0.94280  0.94415  0.94551  0.94687  0.94823  0.94958  0.95092  0.95226
  0.95359  0.95491  0.95623  0.95754  0.95837  0.95838  0.95838  0.95907  0.96042  0.96176
  0.96308  0.96443  0.96575  0.96707  0.96839  0.96970  0.97102  0.97232  0.97359  0.97488
  0.97616  0.97743  0.97870  0.97996  0.98120  0.98243  0.98300  0.98302  0.98419  0.98550
  0.98682  0.98809  0.98937  0.99064  0.99190  0.99314  0.99439  0.99474  0.99612  0.99747
  0.99859
 10.83750  0.89820  0.89970  0.90119  0.90270  0.90420  0.90567  0.90715  0.90865  0.91012
  0.91161  0.91307  0.91453  0.91598  0.91743  0.91888  0.92033  0.92176  0.92320  0.92463
  0.92605  0.92746  0.92886  0.93028  0.93169  0.93310  0.93450  0.93587  0.93725  0.93863
  0.94003  0.94140  0.94276  0.94412  0.94550  0.94686  0.94820  0.94952  0.95086  0.95219
  0.95351  0.95483  0.95614  0.95746  0.95868  0.95869  0.95869  0.95902  0.96039  0.96174
  0.96308  0.96442  0.96574  0.96707  0.96836  0.96968  0.97100  0.97229  0.97359  0.97488
  0.97615  0.97743  0.97869  0.97993  0.98120  0.98243  0.98316  0.98317  0.98421  0.98551
  0.98684  0.98809  0.98940  0.99067  0.99193  0.99318  0.99441  0.99475  0.99612  0.99747
  0.99862
 10.85000  0.89803  0.89952  0.90102  0.90254  0.90403  0.90551  0.90701  0.90848  0.90996
  0.91145  0.91293  0.91438  0.91583  0.91729  0.91873  0.92017  0.92160  0.92305  0.92448
  0.92590  0.92733  0.92874  0.93016  0.93159  0.93301  0.93442  0.93582  0.93720  0.93858
  0.93997  0.94135  0.94273  0.94409  0.94545  0.94679  0.94815  0.94951  0.95086  0.95219
  0.95351  0.95483  0.95617  0.95748  0.95877  0.95898  0.95899  0.95902  0.96039  0.96172
  0.96307  0.96439  0.96574  0.96707  0.96839  0.96969  0.97100  0.97232  0.97360  0.97488
  0.97618  0.97743  0.97870  0.97998  0.98123  0.98247  0.98330  0.98331  0.98423  0.98557
  0.98687  0.98814  0.98941  0.99068  0.99194  0.99318  0.99441  0.99476  0.99613  0.99747
  0.99863
 10.86250  0.89810  0.89961  0.90110  0.90259  0.90407  0.90556  0.90706  0.90854  0.91003
  0.91149  0.91295  0.91442  0.91588  0.91732  0.91877  0.92019  0.92164  0.92307  0.92452
  0.92594  0.92738  0.92880  0.93023  0.93165  0.93305  0.93444  0.93584  0.93722  0.93859
  0.93998  0.94135  0.94273  0.94407  0.94543  0.94679  0.94815  0.94950  0.95083  0.95218
  0.95350  0.95482  0.95613  0.95742  0.95873  0.95928  0.95929  0.95930  0.96035  0.96170
  0.96306  0.96438  0.96573  0.96705  0.96834  0.96966  0.97097  0.97225  0.97354  0.97483
  0.97611  0.97738  0.97866  0.97992  0.98116  0.98241  0.98344  0.98344  0.98419  0.98549
  0.98678  0.98805  0.98936  0.99064  0.99190  0.99314  0.99437  0.99472  0.99611  0.99744
  0.99865
 10.87500  0.89802  0.89952  0.90102  0.90251  0.90400  0.90548  0.90697  0.90846  0.90992
  0.91141  0.91287  0.91434  0.91579  0.91723  0.91869  0.92013  0.92158  0.92301  0.92445
  0.92590  0.92734  0.92874  0.93016  0.93159  0.93300  0.93441  0.93581  0.93718  0.93858
  0.93995  0.94135  0.94273  0.94407  0.94543  0.94679  0.94815  0.94951  0.95086  0.95218
  0.95351  0.95485  0.95617  0.95749  0.95880  0.95959  0.95960  0.95961  0.96042  0.96176
  0.96310  0.96442  0.96575  0.96707  0.96839  0.96970  0.97101  0.97230  0.97357  0.97487
  0.97615  0.97741  0.97868  0.97993  0.98120  0.98243  0.98357  0.98357  0.98419  0.98550
  0.98682  0.98807  0.98936  0.99064  0.99191  0.99317  0.99440  0.99474  0.99611  0.99746
  0.99866
 10.88750  0.89821  0.89970  0.90121  0.90270  0.90418  0.90567  0.90715  0.90863  0.91010
  0.91158  0.91306  0.91452  0.91598  0.91743  0.91886  0.92031  0.92175  0.92318  0.92463
  0.92608  0.92750  0.92893  0.93034  0.93173  0.93314  0.93454  0.93594  0.93731  0.93870
  0.94007  0.94146  0.94282  0.94416  0.94552  0.94688  0.94826  0.94960  0.95092  0.95226
  0.95359  0.95493  0.95623  0.95754  0.95885  0.95987  0.95989  0.95990  0.96049  0.96184
  0.96316  0.96448  0.96583  0.96716  0.96846  0.96977  0.97106  0.97236  0.97364  0.97492
  0.97620  0.97747  0.97874  0.98000  0.98123  0.98246  0.98369  0.98370  0.98423  0.98555
  0.98686  0.98809  0.98940  0.99067  0.99191  0.99316  0.99440  0.99476  0.99611  0.99747
  0.99867
 10.90000  0.89816  0.89968  0.90117  0.90268  0.90417  0.90566  0.90714  0.90861  0.91009
  0.91157  0.91303  0.91449  0.91594  0.91739  0.91883  0.92030  0.92176  0.92321  0.92463
  0.92608  0.92748  0.92891  0.93032  0.93174  0.93314  0.93455  0.93595  0.93731  0.93871
  0.94008  0.94146  0.94284  0.94418  0.94552  0.94688  0.94824  0.94960  0.95092  0.95226
  0.95359  0.95491  0.95623  0.95753  0.95884  0.96013  0.96018  0.96018  0.96048  0.96183
  0.96315  0.96448  0.96580  0.96712  0.96843  0.96975  0.97106  0.97237  0.97365  0.97493
  0.97624  0.97749  0.97875  0.98000  0.98125  0.98250  0.98371  0.98384  0.98426  0.98557
  0.98689  0.98814  0.98944  0.99071  0.99195  0.99319  0.99441  0.99476  0.99612  0.99747
  0.99869
 10.91250  0.89811  0.89961  0.90113  0.90262  0.90412  0.90561  0.90709  0.90857  0.91006
  0.91154  0.91299  0.91445  0.91593  0.91738  0.91883  0.92028  0.92173  0.92317  0.92461
  0.92605  0.92746  0.92888  0.93029  0.93172  0.93313  0.93450  0.93590  0.93729  0.93867
  0.94003  0.94142  0.94279  0.94411  0.94548  0.94684  0.94819  0.94955  0.95088  0.95221
  0.95353  0.95486  0.95618  0.95746  0.95877  0.96007  0.96048  0.96049  0.96049  0.96175
  0.96307  0.96439  0.96574  0.96707  0.96838  0.96970  0.97102  0.97230  0.97359  0.97488
  0.97615  0.97742  0.97870  0.97995  0.98120  0.98243  0.98365  0.98397  0.98422  0.98553
  0.98684  0.98809  0.98936  0.99064  0.99190  0.99317  0.99440  0.99475  0.99611  0.99744
  0.99870
 10.92500  0.89801  0.89950  0.90099  0.90251  0.90399  0.90549  0.90698  0.90848  0.90996
  0.91144  0.91291  0.91436  0.91581  0.91725  0.91870  0.92015  0.92160  0.92305  0.92449
  0.92590  0.92733  0.92874  0.93016  0.93156  0.93297  0.93437  0.93576  0.93714  0.93853
  0.93992  0.94131  0.94269  0.94403  0.94542  0.94678  0.94814  0.94949  0.95082  0.95215
  0.95349  0.95481  0.95612  0.95744  0.95873  0.96004  0.96077  0.96078  0.96079  0.96176
  0.96310  0.96442  0.96574  0.96707  0.96838  0.96969  0.97101  0.97229  0.97356  0.97484
  0.97614  0.97739  0.97866  0.97993  0.98119  0.98243  0.98366  0.98412  0.98421  0.98554
  0.98686  0.98812  0.98941  0.99068  0.99194  0.99318  0.99442  0.99480  0.99612  0.99747
  0.99871
 10.93750  0.89802  0.89952  0.90101  0.90250  0.90398  0.90545  0.90694  0.90842  0.90988
  0.91137  0.91282  0.91429  0.91575  0.91720  0.91865  0.92009  0.92153  0.92296  0.92439
  0.92581  0.92722  0.92866  0.93007  0.93147  0.93290  0.93432  0.93571  0.93709  0.93846
  0.93985  0.94122  0.94260  0.94396  0.94533  0.94668  0.94802  0.94938  0.95074  0.95206
  0.95338  0.95472  0.95604  0.95735  0.95865  0.95996  0.96106  0.96106  0.96108  0.96170
  0.96305  0.96437  0.96570  0.96702  0.96834  0.96965  0.97093  0.97225  0.97352  0.97482
  0.97611  0.97737  0.97864  0.97989  0.98112  0.98237  0.98360  0.98425  0.98426  0.98548
  0.98680  0.98805  0.98936  0.99063  0.99189  0.99314  0.99437  0.99485  0.99611  0.99746
  0.99872
 10.95000  0.89808  0.89961  0.90110  0.90263  0.90413  0.90562  0.90711  0.90860  0.91008
  0.91155  0.91303  0.91449  0.91594  0.91738  0.91883  0.92028  0.92171  0.92313  0.92457
  0.92599  0.92740  0.92883  0.93024  0.93165  0.93305  0.93445  0.93584  0.93722  0.93858
  0.93995  0.94134  0.94271  0.94406  0.94542  0.94678  0.94813  0.94947  0.95082  0.95214
  0.95347  0.95480  0.95610  0.95741  0.95872  0.96003  0.96132  0.96135  0.96136  0.96171
  0.96305  0.96438  0.96571  0.96703  0.96834  0.96965  0.97096  0.97225  0.97354  0.97482
  0.97611  0.97734  0.97862  0.97988  0.98114  0.98238  0.98362  0.98438  0.98439  0.98550
  0.98681  0.98807  0.98936  0.99063  0.99189  0.99314  0.99439  0.99490  0.99612  0.99747
  0.99874
 10.96250  0.89815  0.89965  0.90114  0.90262  0.90412  0.90558  0.90706  0.90855  0.91003
  0.91150  0.91298  0.91444  0.91588  0.91733  0.91879  0.92024  0.92168  0.92311  0.92454
  0.92598  0.92739  0.92880  0.93022  0.93161  0.93301  0.93441  0.93581  0.93717  0.93856
  0.93993  0.94131  0.94267  0.94403  0.94539  0.94674  0.94810  0.94943  0.95079  0.95214
  0.95346  0.95478  0.95610  0.95741  0.95871  0.96001  0.96130  0.96163  0.96165  0.96171
  0.96307  0.96439  0.96571  0.96705  0.96834  0.96966  0.97098  0.97229  0.97356  0.97486
  0.97614  0.97738  0.97864  0.97989  0.98112  0.98237  0.98361  0.98450  0.98452  0.98549
  0.98681  0.98807  0.98936  0.99063  0.99187  0.99313  0.99439  0.99494  0.99612  0.99747
  0.99876
 10.97500  0.89812  0.89963  0.90112  0.90262  0.90412  0.90561  0.90707  0.90856  0.91004
  0.91149  0.91295  0.91443  0.91588  0.91730  0.91875  0.92020  0.92164  0.92307  0.92450
  0.92590  0.92733  0.92875  0.93019  0.93160  0.93301  0.93440  0.93578  0.93716  0.93854
  0.93993  0.94130  0.94267  0.94402  0.94538  0.94674  0.94809  0.94943  0.95078  0.95211
  0.95345  0.95478  0.95610  0.95740  0.95869  0.95998  0.96128  0.96192  0.96193  0.96193
  0.96305  0.96437  0.96571  0.96702  0.96834  0.96964  0.97096  0.97225  0.97352  0.97483
  0.97613  0.97736  0.97862  0.97987  0.98112  0.98238  0.98361  0.98463  0.98465  0.98550
  0.98682  0.98809  0.98937  0.99063  0.99189  0.99313  0.99436  0.99499  0.99608  0.99744
  0.99876
 10.98750  0.89801  0.89952  0.90104  0.90254  0.90402  0.90553  0.90701  0.90851  0.91000
  0.91148  0.91295  0.91440  0.91585  0.91729  0.91873  0.92015  0.92160  0.92301  0.92445
  0.92586  0.92726  0.92869  0.93011  0.93152  0.93293  0.93433  0.93573  0.93713  0.93852
  0.93990  0.94129  0.94267  0.94402  0.94539  0.94673  0.94806  0.94942  0.95076  0.95210
  0.95344  0.95477  0.95609  0.95740  0.95872  0.96000  0.96132  0.96220  0.96220  0.96222
  0.96311  0.96443  0.96575  0.96709  0.96839  0.96970  0.97101  0.97232  0.97360  0.97488
  0.97616  0.97742  0.97868  0.97993  0.98116  0.98241  0.98364  0.98476  0.98478  0.98554
  0.98686  0.98810  0.98940  0.99067  0.99191  0.99318  0.99441  0.99503  0.99612  0.99749
  0.99878
 11.00000  0.89808  0.89957  0.90106  0.90257  0.90405  0.90554  0.90703  0.90852  0.91000
  0.91146  0.91294  0.91440  0.91585  0.91730  0.91875  0.92019  0.92163  0.92309  0.92452
  0.92594  0.92735  0.92876  0.93016  0.93156  0.93297  0.93437  0.93577  0.93714  0.93854
  0.93993  0.94131  0.94267  0.94403  0.94537  0.94673  0.94807  0.94943  0.95078  0.95210
  0.95344  0.95474  0.95608  0.95739  0.95869  0.95998  0.96127  0.96249  0.96250  0.96250
  0.96307  0.96439  0.96571  0.96703  0.96836  0.96966  0.97098  0.97228  0.97356  0.97487
  0.97615  0.97742  0.97866  0.97993  0.98116  0.98242  0.98365  0.98484  0.98489  0.98554
  0.98685  0.98810  0.98939  0.99066  0.99191  0.99314  0.99437  0.99509  0.99611  0.99746
  0.99878
 11.01250  0.89819  0.89970  0.90121  0.90270  0.90418  0.90566  0.90712  0.90861  0.91009
  0.91155  0.91302  0.91449  0.91593  0.91737  0.91883  0.92027  0.92169  0.92313  0.92458
  0.92599  0.92740  0.92882  0.93024  0.93165  0.93306  0.93446  0.93586  0.93722  0.93861
  0.93999  0.94137  0.94273  0.94407  0.94543  0.94679  0.94814  0.94947  0.95079  0.95211
  0.95344  0.95476  0.95608  0.95739  0.95869  0.96000  0.96127  0.96255  0.96276  0.96277
  0.96307  0.96439  0.96571  0.96703  0.96834  0.96964  0.97095  0.97225  0.97352  0.97482
  0.97611  0.97736  0.97862  0.97989  0.98112  0.98237  0.98359  0.98480  0.98502  0.98549
  0.98680  0.98807  0.98937  0.99064  0.99190  0.99314  0.99436  0.99514  0.99610  0.99744
  0.99876
 11.02500  0.89803  0.89954  0.90102  0.90253  0.90403  0.90552  0.90699  0.90848  0.90995
  0.91142  0.91290  0.91436  0.91580  0.91723  0.91870  0.92014  0.92158  0.92300  0.92445
  0.92589  0.92730  0.92871  0.93015  0.93156  0.93295  0.93435  0.93573  0.93709  0.93846
  0.93985  0.94124  0.94261  0.94394  0.94530  0.94666  0.94802  0.94936  0.95070  0.95204
  0.95338  0.95469  0.95603  0.95733  0.95863  0.95991  0.96122  0.96250  0.96303  0.96305
  0.96306  0.96437  0.96570  0.96702  0.96832  0.96961  0.97093  0.97225  0.97352  0.97482
  0.97611  0.97736  0.97861  0.97988  0.98111  0.98234  0.98357  0.98480  0.98515  0.98549
  0.98678  0.98805  0.98935  0.99063  0.99190  0.99314  0.99437  0.99518  0.99610  0.99744
  0.99878
 11.03750  0.89808  0.89959  0.90109  0.90258  0.90404  0.90553  0.90702  0.90848  0.90995
  0.91142  0.91287  0.91434  0.91580  0.91723  0.91868  0.92014  0.92158  0.92300  0.92445
  0.92589  0.92730  0.92871  0.93011  0.93152  0.93292  0.93433  0.93573  0.93709  0.93849
  0.93988  0.94126  0.94262  0.94394  0.94529  0.94664  0.94798  0.94933  0.95068  0.95201
  0.95333  0.95465  0.95597  0.95730  0.95860  0.95991  0.96123  0.96251  0.96332  0.96333
  0.96334  0.96435  0.96569  0.96701  0.96833  0.96962  0.97093  0.97224  0.97352  0.97479
  0.97609  0.97734  0.97861  0.97987  0.98111  0.98235  0.98357  0.98480  0.98528  0.98548
  0.98681  0.98807  0.98936  0.99062  0.99187  0.99312  0.99436  0.99523  0.99610  0.99744
  0.99878
 11.05000  0.89815  0.89965  0.90115  0.90264  0.90413  0.90562  0.90707  0.90856  0.91004
  0.91151  0.91298  0.91444  0.91588  0.91732  0.91878  0.92022  0.92164  0.92308  0.92450
  0.92593  0.92734  0.92875  0.93012  0.93155  0.93297  0.93435  0.93576  0.93713  0.93852
  0.93989  0.94126  0.94262  0.94396  0.94530  0.94668  0.94802  0.94938  0.95073  0.95206
  0.95340  0.95472  0.95603  0.95733  0.95863  0.95995  0.96125  0.96253  0.96359  0.96360
  0.96360  0.96437  0.96570  0.96701  0.96832  0.96962  0.97092  0.97221  0.97350  0.97478
  0.97607  0.97733  0.97857  0.97983  0.98107  0.98232  0.98353  0.98476  0.98540  0.98545
  0.98678  0.98801  0.98931  0.99059  0.99186  0.99312  0.99436  0.99527  0.99610  0.99744
  0.99876
 11.06250  0.89816  0.89965  0.90115  0.90264  0.90413  0.90561  0.90707  0.90856  0.91001
  0.91149  0.91296  0.91443  0.91588  0.91730  0.91875  0.92019  0.92163  0.92305  0.92449
  0.92592  0.92730  0.92873  0.93015  0.93155  0.93297  0.93437  0.93578  0.93714  0.93854
  0.93990  0.94128  0.94265  0.94399  0.94538  0.94674  0.94809  0.94943  0.95078  0.95210
  0.95342  0.95474  0.95606  0.95737  0.95869  0.95999  0.96128  0.96257  0.96382  0.96386
  0.96386  0.96444  0.96575  0.96707  0.96839  0.96970  0.97100  0.97229  0.97357  0.97487
  0.97615  0.97739  0.97866  0.97991  0.98116  0.98239  0.98364  0.98484  0.98551  0.98553
  0.98686  0.98809  0.98939  0.99066  0.99193  0.99318  0.99441  0.99532  0.99613  0.99749
  0.99879
 11.07500  0.89807  0.89959  0.90109  0.90258  0.90405  0.90554  0.90703  0.90851  0.90999
  0.91146  0.91291  0.91436  0.91581  0.91725  0.91869  0.92014  0.92158  0.92301  0.92445
  0.92586  0.92729  0.92870  0.93011  0.93152  0.93292  0.93433  0.93572  0.93708  0.93846
  0.93984  0.94120  0.94257  0.94393  0.94528  0.94664  0.94798  0.94932  0.95065  0.95199
  0.95332  0.95465  0.95596  0.95728  0.95859  0.95989  0.96119  0.96246  0.96373  0.96413
  0.96413  0.96433  0.96566  0.96697  0.96830  0.96961  0.97092  0.97223  0.97352  0.97480
  0.97609  0.97732  0.97859  0.97986  0.98111  0.98234  0.98357  0.98480  0.98564  0.98566
  0.98682  0.98807  0.98935  0.99063  0.99189  0.99313  0.99437  0.99536  0.99611  0.99746
  0.99878
 11.08750  0.89812  0.89961  0.90110  0.90260  0.90411  0.90561  0.90709  0.90854  0.91001
  0.91149  0.91295  0.91440  0.91588  0.91730  0.91877  0.92019  0.92163  0.92305  0.92448
  0.92590  0.92731  0.92873  0.93012  0.93152  0.93292  0.93433  0.93573  0.93709  0.93849
  0.93988  0.94125  0.94262  0.94397  0.94534  0.94670  0.94806  0.94941  0.95074  0.95206
  0.95340  0.95469  0.95601  0.95732  0.95862  0.95991  0.96119  0.96249  0.96376  0.96439
  0.96441  0.96442  0.96570  0.96702  0.96833  0.96964  0.97096  0.97225  0.97354  0.97483
  0.97609  0.97734  0.97861  0.97986  0.98110  0.98233  0.98357  0.98479  0.98577  0.98577
  0.98680  0.98807  0.98936  0.99062  0.99189  0.99314  0.99437  0.99540  0.99611  0.99747
  0.99878
 11.10000  0.89799  0.89952  0.90100  0.90251  0.90400  0.90549  0.90699  0.90848  0.90996
  0.91142  0.91289  0.91436  0.91580  0.91726  0.91870  0.92015  0.92159  0.92301  0.92444
  0.92586  0.92726  0.92870  0.93011  0.93151  0.93291  0.93431  0.93569  0.93705  0.93845
  0.93982  0.94122  0.94260  0.94394  0.94530  0.94665  0.94800  0.94934  0.95068  0.95200
  0.95333  0.95467  0.95599  0.95732  0.95860  0.95991  0.96121  0.96249  0.96376  0.96466
  0.96468  0.96469  0.96569  0.96701  0.96832  0.96961  0.97093  0.97223  0.97351  0.97479
  0.97607  0.97733  0.97859  0.97984  0.98111  0.98234  0.98361  0.98482  0.98589  0.98590
  0.98681  0.98807  0.98937  0.99064  0.99189  0.99314  0.99437  0.99545  0.99611  0.99746
  0.99878
 11.11250  0.89803  0.89954  0.90102  0.90251  0.90400  0.90548  0.90696  0.90843  0.90992
  0.91138  0.91285  0.91430  0.91575  0.91720  0.91862  0.92006  0.92151  0.92294  0.92436
  0.92579  0.92720  0.92862  0.93003  0.93143  0.93283  0.93422  0.93563  0.93699  0.93837
  0.93977  0.94115  0.94252  0.94388  0.94524  0.94657  0.94792  0.94925  0.95060  0.95193
  0.95325  0.95459  0.95590  0.95722  0.95853  0.95982  0.96110  0.96240  0.96368  0.96492
  0.96494  0.96495  0.96562  0.96696  0.96825  0.96957  0.97089  0.97220  0.97348  0.97477
  0.97606  0.97730  0.97856  0.97982  0.98106  0.98230  0.98353  0.98478  0.98598  0.98601
  0.98678  0.98804  0.98932  0.99060  0.99187  0.99312  0.99436  0.99549  0.99611  0.99747
  0.99878
 11.12500  0.89802  0.89954  0.90105  0.90254  0.90404  0.90553  0.90703  0.90852  0.91001
  0.91150  0.91296  0.91442  0.91587  0.91730  0.91874  0.92019  0.92164  0.92308  0.92452
  0.92594  0.92731  0.92873  0.93015  0.93156  0.93297  0.93437  0.93577  0.93714  0.93852
  0.93990  0.94126  0.94262  0.94398  0.94533  0.94669  0.94802  0.94937  0.95072  0.95205
  0.95337  0.95470  0.95603  0.95733  0.95864  0.95994  0.96123  0.96253  0.96380  0.96507
  0.96518  0.96520  0.96576  0.96710  0.96841  0.96971  0.97102  0.97230  0.97356  0.97484
  0.97611  0.97737  0.97862  0.97989  0.98114  0.98237  0.98360  0.98480  0.98602  0.98612
  0.98681  0.98807  0.98936  0.99062  0.99187  0.99313  0.99436  0.99553  0.99611  0.99744
  0.99876
 11.13750  0.89810  0.89961  0.90110  0.90260  0.90409  0.90557  0.90706  0.90852  0.91001
  0.91146  0.91293  0.91438  0.91584  0.91725  0.91870  0.92014  0.92156  0.92300  0.92443
  0.92586  0.92729  0.92873  0.93012  0.93155  0.93295  0.93435  0.93573  0.93708  0.93846
  0.93984  0.94120  0.94256  0.94390  0.94530  0.94666  0.94801  0.94934  0.95065  0.95197
  0.95333  0.95465  0.95596  0.95728  0.95858  0.95989  0.96119  0.96246  0.96373  0.96500
  0.96545  0.96545  0.96569  0.96701  0.96830  0.96961  0.97089  0.97220  0.97348  0.97478
  0.97607  0.97733  0.97857  0.97983  0.98107  0.98230  0.98353  0.98476  0.98598  0.98624
  0.98681  0.98808  0.98937  0.99064  0.99190  0.99314  0.99437  0.99556  0.99611  0.99746
  0.99878
 11.15000  0.89807  0.89957  0.90108  0.90259  0.90407  0.90556  0.90703  0.90851  0.90997
  0.91145  0.91291  0.91436  0.91580  0.91725  0.91870  0.92014  0.92159  0.92301  0.92445
  0.92590  0.92730  0.92871  0.93014  0.93155  0.93296  0.93435  0.93573  0.93709  0.93848
  0.93986  0.94124  0.94261  0.94393  0.94529  0.94665  0.94801  0.94934  0.95066  0.95199
  0.95332  0.95463  0.95596  0.95727  0.95856  0.95987  0.96115  0.96244  0.96371  0.96499
  0.96571  0.96571  0.96573  0.96703  0.96834  0.96966  0.97097  0.97225  0.97354  0.97483
  0.97611  0.97737  0.97862  0.97989  0.98111  0.98234  0.98357  0.98479  0.98601  0.98636
  0.98681  0.98807  0.98936  0.99064  0.99189  0.99313  0.99437  0.99556  0.99612  0.99744
  0.99876
 11.16250  0.89794  0.89943  0.90093  0.90242  0.90391  0.90540  0.90688  0.90837  0.90983
  0.91129  0.91277  0.91422  0.91568  0.91712  0.91857  0.92002  0.92146  0.92290  0.92432
  0.92575  0.92716  0.92857  0.92997  0.93138  0.93277  0.93418  0.93558  0.93696  0.93835
  0.93973  0.94111  0.94249  0.94385  0.94520  0.94655  0.94791  0.94925  0.95057  0.95192
  0.95324  0.95456  0.95588  0.95719  0.95851  0.95981  0.96113  0.96241  0.96368  0.96494
  0.96597  0.96597  0.96599  0.96698  0.96832  0.96962  0.97095  0.97225  0.97352  0.97480
  0.97610  0.97734  0.97861  0.97988  0.98111  0.98235  0.98359  0.98480  0.98601  0.98647
  0.98682  0.98808  0.98937  0.99064  0.99190  0.99314  0.99437  0.99558  0.99612  0.99747
  0.99878
 11.17500  0.89807  0.89957  0.90106  0.90255  0.90404  0.90553  0.90703  0.90850  0.90997
  0.91146  0.91293  0.91439  0.91583  0.91726  0.91870  0.92014  0.92158  0.92300  0.92441
  0.92585  0.92726  0.92867  0.93009  0.93150  0.93288  0.93427  0.93567  0.93705  0.93843
  0.93981  0.94117  0.94254  0.94389  0.94525  0.94660  0.94794  0.94929  0.95064  0.95196
  0.95328  0.95460  0.95592  0.95723  0.95853  0.95983  0.96114  0.96242  0.96371  0.96497
  0.96623  0.96624  0.96624  0.96703  0.96834  0.96964  0.97093  0.97224  0.97352  0.97479
  0.97607  0.97733  0.97860  0.97984  0.98110  0.98234  0.98357  0.98482  0.98603  0.98659
  0.98684  0.98810  0.98940  0.99066  0.99191  0.99314  0.99437  0.99558  0.99612  0.99746
  0.99878
 11.18750  0.89802  0.89952  0.90101  0.90251  0.90398  0.90545  0.90692  0.90839  0.90984
  0.91132  0.91278  0.91426  0.91571  0.91716  0.91861  0.92005  0.92149  0.92292  0.92436
  0.92577  0.92720  0.92861  0.93003  0.93143  0.93284  0.93424  0.93563  0.93700  0.93839
  0.93977  0.94113  0.94249  0.94383  0.94519  0.94653  0.94791  0.94925  0.95057  0.95191
  0.95324  0.95456  0.95588  0.95719  0.95849  0.95977  0.96106  0.96235  0.96363  0.96490
  0.96617  0.96648  0.96649  0.96696  0.96825  0.96957  0.97089  0.97218  0.97347  0.97475
  0.97605  0.97729  0.97856  0.97982  0.98106  0.98230  0.98353  0.98476  0.98598  0.98669
  0.98678  0.98804  0.98934  0.99063  0.99189  0.99314  0.99437  0.99559  0.99612  0.99746
  0.99876
 11.20000  0.89802  0.89952  0.90101  0.90251  0.90402  0.90551  0.90698  0.90845  0.90992
  0.91140  0.91286  0.91431  0.91578  0.91721  0.91866  0.92011  0.92155  0.92300  0.92443
  0.92586  0.92726  0.92867  0.93010  0.93151  0.93291  0.93431  0.93569  0.93705  0.93841
  0.93979  0.94117  0.94253  0.94390  0.94526  0.94661  0.94796  0.94929  0.95061  0.95195
  0.95328  0.95460  0.95594  0.95724  0.95855  0.95985  0.96115  0.96245  0.96372  0.96497
  0.96624  0.96672  0.96674  0.96705  0.96834  0.96966  0.97097  0.97227  0.97355  0.97483
  0.97611  0.97734  0.97861  0.97986  0.98109  0.98232  0.98355  0.98476  0.98599  0.98681
  0.98682  0.98808  0.98937  0.99064  0.99187  0.99313  0.99436  0.99555  0.99608  0.99744
  0.99878
 11.21250  0.89805  0.89957  0.90108  0.90259  0.90407  0.90554  0.90703  0.90851  0.90999
  0.91145  0.91293  0.91439  0.91583  0.91728  0.91870  0.92017  0.92160  0.92305  0.92447
  0.92589  0.92730  0.92871  0.93012  0.93155  0.93293  0.93435  0.93573  0.93712  0.93850
  0.93990  0.94128  0.94265  0.94398  0.94534  0.94670  0.94804  0.94938  0.95074  0.95205
  0.95336  0.95469  0.95601  0.95733  0.95862  0.95992  0.96122  0.96250  0.96378  0.96505
  0.96630  0.96698  0.96698  0.96707  0.96838  0.96970  0.97100  0.97229  0.97355  0.97484
  0.97613  0.97737  0.97861  0.97987  0.98110  0.98234  0.98356  0.98479  0.98599  0.98691
  0.98693  0.98807  0.98934  0.99063  0.99189  0.99313  0.99435  0.99555  0.99610  0.99744
  0.99878
 11.22500  0.89803  0.89956  0.90104  0.90255  0.90404  0.90553  0.90702  0.90850  0.90996
  0.91142  0.91289  0.91436  0.91580  0.91724  0.91868  0.92011  0.92153  0.92296  0.92437
  0.92579  0.92721  0.92864  0.93006  0.93147  0.93286  0.93426  0.93564  0.93703  0.93841
  0.93977  0.94115  0.94252  0.94385  0.94521  0.94657  0.94792  0.94927  0.95061  0.95193
  0.95324  0.95456  0.95587  0.95717  0.95847  0.95977  0.96106  0.96235  0.96360  0.96487
  0.96615  0.96723  0.96724  0.96724  0.96826  0.96957  0.97088  0.97218  0.97344  0.97471
  0.97601  0.97727  0.97852  0.97978  0.98102  0.98226  0.98348  0.98471  0.98593  0.98704
  0.98704  0.98803  0.98932  0.99059  0.99185  0.99310  0.99432  0.99555  0.99610  0.99744
  0.99876
 11.23750  0.89801  0.89952  0.90101  0.90250  0.90399  0.90547  0.90694  0.90843  0.90990
  0.91136  0.91282  0.91427  0.91574  0.91717  0.91864  0.92007  0.92151  0.92296  0.92439
  0.92581  0.92722  0.92864  0.93006  0.93147  0.93287  0.93428  0.93568  0.93705  0.93841
  0.93980  0.94117  0.94256  0.94392  0.94528  0.94662  0.94797  0.94929  0.95064  0.95196
  0.95329  0.95460  0.95592  0.95724  0.95854  0.95983  0.96113  0.96241  0.96367  0.96494
  0.96619  0.96746  0.96747  0.96749  0.96833  0.96962  0.97093  0.97223  0.97352  0.97479
  0.97607  0.97732  0.97857  0.97986  0.98107  0.98233  0.98357  0.98479  0.98601  0.98715
  0.98716  0.98808  0.98939  0.99064  0.99191  0.99314  0.99437  0.99558  0.99612  0.99747
  0.99879
 11.25000  0.89802  0.89952  0.90102  0.90251  0.90402  0.90549  0.90698  0.90848  0.90996
  0.91142  0.91289  0.91436  0.91580  0.91724  0.91866  0.92011  0.92155  0.92300  0.92441
  0.92585  0.92725  0.92865  0.93007  0.93147  0.93288  0.93428  0.93568  0.93705  0.93841
  0.93979  0.94116  0.94253  0.94387  0.94523  0.94657  0.94792  0.94927  0.95061  0.95193
  0.95325  0.95456  0.95586  0.95715  0.95846  0.95977  0.96106  0.96236  0.96363  0.96490
  0.96617  0.96744  0.96772  0.96773  0.96830  0.96960  0.97089  0.97220  0.97348  0.97477
  0.97603  0.97730  0.97857  0.97980  0.98105  0.98228  0.98352  0.98472  0.98594  0.98716
  0.98725  0.98805  0.98935  0.99062  0.99186  0.99312  0.99433  0.99555  0.99608  0.99744
  0.99876
 11.26250  0.89812  0.89964  0.90114  0.90264  0.90413  0.90562  0.90707  0.90856  0.91004
  0.91150  0.91295  0.91440  0.91585  0.91728  0.91873  0.92018  0.92160  0.92303  0.92445
  0.92588  0.92728  0.92867  0.93011  0.93151  0.93292  0.93432  0.93569  0.93708  0.93845
  0.93984  0.94122  0.94260  0.94394  0.94529  0.94665  0.94800  0.94934  0.95068  0.95201
  0.95333  0.95465  0.95596  0.95728  0.95858  0.95987  0.96117  0.96246  0.96373  0.96501
  0.96627  0.96753  0.96795  0.96797  0.96841  0.96970  0.97102  0.97230  0.97357  0.97487
  0.97614  0.97738  0.97865  0.97989  0.98112  0.98237  0.98359  0.98480  0.98602  0.98721
  0.98735  0.98809  0.98939  0.99066  0.99191  0.99314  0.99439  0.99559  0.99612  0.99746
  0.99878
 11.27500  0.89820  0.89970  0.90122  0.90273  0.90422  0.90571  0.90716  0.90865  0.91012
  0.91162  0.91308  0.91453  0.91597  0.91742  0.91883  0.92028  0.92172  0.92314  0.92458
  0.92602  0.92742  0.92883  0.93024  0.93165  0.93305  0.93444  0.93582  0.93718  0.93856
  0.93994  0.94131  0.94269  0.94403  0.94538  0.94673  0.94806  0.94941  0.95077  0.95209
  0.95341  0.95472  0.95601  0.95732  0.95863  0.95991  0.96119  0.96248  0.96374  0.96501
  0.96628  0.96753  0.96821  0.96821  0.96839  0.96968  0.97098  0.97228  0.97355  0.97482
  0.97609  0.97732  0.97859  0.97984  0.98107  0.98230  0.98353  0.98476  0.98598  0.98717
  0.98747  0.98805  0.98935  0.99063  0.99187  0.99313  0.99436  0.99555  0.99611  0.99744
  0.99876
 11.28750  0.89799  0.89952  0.90101  0.90250  0.90400  0.90547  0.90694  0.90841  0.90988
  0.91136  0.91282  0.91429  0.91574  0.91719  0.91862  0.92006  0.92149  0.92292  0.92432
  0.92575  0.92716  0.92858  0.93000  0.93141  0.93281  0.93420  0.93560  0.93696  0.93836
  0.93973  0.94111  0.94248  0.94384  0.94517  0.94652  0.94787  0.94921  0.95056  0.95188
  0.95323  0.95455  0.95586  0.95718  0.95846  0.95977  0.96106  0.96236  0.96363  0.96490
  0.96615  0.96742  0.96845  0.96846  0.96847  0.96962  0.97093  0.97224  0.97352  0.97479
  0.97607  0.97733  0.97859  0.97983  0.98107  0.98230  0.98353  0.98476  0.98599  0.98719
  0.98757  0.98807  0.98936  0.99063  0.99189  0.99313  0.99436  0.99556  0.99612  0.99746
  0.99876
 11.30000  0.89807  0.89957  0.90106  0.90255  0.90403  0.90549  0.90698  0.90847  0.90995
  0.91142  0.91289  0.91435  0.91580  0.91723  0.91868  0.92011  0.92155  0.92299  0.92441
  0.92581  0.92724  0.92865  0.93007  0.93146  0.93286  0.93427  0.93565  0.93701  0.93841
  0.93981  0.94117  0.94253  0.94387  0.94523  0.94657  0.94792  0.94925  0.95059  0.95189
  0.95320  0.95452  0.95583  0.95715  0.95846  0.95976  0.96106  0.96235  0.96360  0.96488
  0.96615  0.96742  0.96867  0.96868  0.96869  0.96961  0.97091  0.97220  0.97348  0.97475
  0.97605  0.97730  0.97857  0.97983  0.98107  0.98230  0.98353  0.98475  0.98595  0.98717
  0.98768  0.98805  0.98935  0.99060  0.99187  0.99312  0.99435  0.99555  0.99608  0.99744
  0.99876
 11.31250  0.89803  0.89952  0.90101  0.90253  0.90400  0.90549  0.90697  0.90846  0.90993
  0.91138  0.91286  0.91431  0.91576  0.91719  0.91862  0.92006  0.92150  0.92292  0.92435
  0.92577  0.92718  0.92858  0.93000  0.93142  0.93281  0.93422  0.93559  0.93695  0.93834
  0.93972  0.94111  0.94249  0.94383  0.94517  0.94652  0.94788  0.94921  0.95055  0.95188
  0.95318  0.95451  0.95583  0.95713  0.95842  0.95970  0.96101  0.96228  0.96356  0.96485
  0.96613  0.96740  0.96863  0.96891  0.96892  0.96959  0.97089  0.97220  0.97348  0.97477
  0.97606  0.97730  0.97857  0.97980  0.98103  0.98229  0.98353  0.98471  0.98594  0.98715
  0.98779  0.98805  0.98932  0.99062  0.99186  0.99312  0.99433  0.99555  0.99612  0.99744
  0.99876
 11.32500  0.89819  0.89969  0.90117  0.90267  0.90415  0.90562  0.90711  0.90856  0.91004
  0.91150  0.91296  0.91442  0.91587  0.91730  0.91874  0.92018  0.92160  0.92305  0.92448
  0.92590  0.92729  0.92870  0.93011  0.93152  0.93292  0.93433  0.93572  0.93707  0.93845
  0.93982  0.94120  0.94258  0.94393  0.94528  0.94664  0.94798  0.94934  0.95068  0.95199
  0.95332  0.95463  0.95595  0.95726  0.95855  0.95985  0.96114  0.96244  0.96369  0.96497
  0.96624  0.96749  0.96870  0.96916  0.96917  0.96965  0.97093  0.97223  0.97351  0.97479
  0.97606  0.97730  0.97857  0.97983  0.98107  0.98230  0.98353  0.98475  0.98597  0.98716
  0.98788  0.98804  0.98932  0.99059  0.99186  0.99310  0.99432  0.99554  0.99616  0.99744
  0.99876
 11.33750  0.89803  0.89954  0.90101  0.90251  0.90400  0.90548  0.90696  0.90843  0.90990
  0.91136  0.91282  0.91427  0.91572  0.91716  0.91859  0.92002  0.92145  0.92287  0.92432
  0.92573  0.92713  0.92857  0.92998  0.93139  0.93279  0.93420  0.93558  0.93694  0.93832
  0.93971  0.94108  0.94244  0.94381  0.94516  0.94652  0.94787  0.94920  0.95053  0.95186
  0.95316  0.95448  0.95579  0.95711  0.95841  0.95970  0.96100  0.96228  0.96355  0.96483
  0.96610  0.96736  0.96859  0.96939  0.96940  0.96955  0.97087  0.97216  0.97343  0.97470
  0.97598  0.97724  0.97850  0.97975  0.98101  0.98224  0.98348  0.98470  0.98593  0.98713
  0.98799  0.98801  0.98931  0.99059  0.99186  0.99310  0.99435  0.99555  0.99620  0.99746
  0.99878
 11.35000  0.89803  0.89954  0.90104  0.90251  0.90399  0.90545  0.90696  0.90845  0.90990
  0.91137  0.91284  0.91430  0.91574  0.91719  0.91861  0.92007  0.92151  0.92295  0.92439
  0.92581  0.92720  0.92861  0.93001  0.93141  0.93282  0.93422  0.93560  0.93699  0.93836
  0.93973  0.94112  0.94248  0.94383  0.94517  0.94652  0.94788  0.94923  0.95057  0.95188
  0.95322  0.95454  0.95584  0.95717  0.95847  0.95977  0.96106  0.96235  0.96362  0.96490
  0.96615  0.96742  0.96868  0.96961  0.96962  0.96964  0.97095  0.97224  0.97351  0.97479
  0.97607  0.97733  0.97857  0.97983  0.98106  0.98230  0.98355  0.98476  0.98597  0.98717
  0.98809  0.98810  0.98937  0.99063  0.99189  0.99312  0.99433  0.99555  0.99622  0.99744
  0.99876
 11.36250  0.89792  0.89943  0.90095  0.90242  0.90393  0.90539  0.90690  0.90834  0.90982
  0.91128  0.91276  0.91422  0.91567  0.91712  0.91857  0.92001  0.92143  0.92287  0.92428
  0.92571  0.92712  0.92853  0.92994  0.93134  0.93275  0.93415  0.93555  0.93692  0.93830
  0.93968  0.94104  0.94241  0.94376  0.94512  0.94647  0.94783  0.94918  0.95052  0.95187
  0.95319  0.95450  0.95579  0.95711  0.95843  0.95973  0.96101  0.96228  0.96356  0.96485
  0.96611  0.96738  0.96863  0.96984  0.96986  0.96987  0.97087  0.97216  0.97343  0.97471
  0.97600  0.97725  0.97852  0.97976  0.98101  0.98225  0.98348  0.98471  0.98593  0.98713
  0.98820  0.98821  0.98932  0.99059  0.99183  0.99310  0.99432  0.99555  0.99626  0.99746
  0.99878
 11.37500  0.89807  0.89956  0.90105  0.90254  0.90404  0.90553  0.90701  0.90848  0.90996
  0.91144  0.91291  0.91434  0.91579  0.91721  0.91868  0.92011  0.92154  0.92296  0.92440
  0.92582  0.92722  0.92866  0.93007  0.93148  0.93287  0.93426  0.93565  0.93701  0.93840
  0.93977  0.94117  0.94253  0.94387  0.94521  0.94657  0.94792  0.94925  0.95061  0.95193
  0.95324  0.95456  0.95588  0.95719  0.95847  0.95978  0.96106  0.96236  0.96364  0.96492
  0.96618  0.96745  0.96869  0.96992  0.97008  0.97009  0.97096  0.97225  0.97354  0.97482
  0.97610  0.97734  0.97860  0.97986  0.98109  0.98233  0.98357  0.98478  0.98599  0.98720
  0.98830  0.98831  0.98940  0.99066  0.99191  0.99317  0.99439  0.99559  0.99630  0.99747
  0.99879
 11.38750  0.89803  0.89954  0.90106  0.90253  0.90402  0.90548  0.90696  0.90845  0.90992
  0.91137  0.91282  0.91429  0.91575  0.91717  0.91861  0.92006  0.92150  0.92292  0.92435
  0.92577  0.92716  0.92857  0.92998  0.93139  0.93279  0.93419  0.93558  0.93695  0.93834
  0.93972  0.94109  0.94247  0.94383  0.94516  0.94651  0.94787  0.94921  0.95056  0.95188
  0.95320  0.95451  0.95583  0.95713  0.95842  0.95974  0.96101  0.96228  0.96356  0.96483
  0.96610  0.96736  0.96860  0.96984  0.97031  0.97032  0.97088  0.97219  0.97348  0.97475
  0.97602  0.97728  0.97855  0.97978  0.98102  0.98226  0.98348  0.98471  0.98592  0.98715
  0.98830  0.98840  0.98934  0.99060  0.99186  0.99310  0.99433  0.99555  0.99634  0.99744
  0.99876
 11.40000  0.89796  0.89947  0.90095  0.90246  0.90396  0.90544  0.90693  0.90841  0.90988
  0.91137  0.91284  0.91430  0.91576  0.91719  0.91862  0.92006  0.92150  0.92292  0.92435
  0.92576  0.92717  0.92857  0.92997  0.93138  0.93278  0.93415  0.93555  0.93691  0.93828
  0.93967  0.94104  0.94240  0.94376  0.94511  0.94644  0.94780  0.94915  0.95048  0.95182
  0.95314  0.95446  0.95575  0.95706  0.95837  0.95965  0.96093  0.96222  0.96350  0.96475
  0.96602  0.96729  0.96852  0.96977  0.97053  0.97054  0.97080  0.97212  0.97339  0.97465
  0.97593  0.97717  0.97846  0.97971  0.98097  0.98221  0.98344  0.98467  0.98590  0.98711
  0.98827  0.98849  0.98932  0.99058  0.99183  0.99308  0.99432  0.99555  0.99637  0.99744
  0.99876
 11.41250  0.89798  0.89948  0.90099  0.90247  0.90395  0.90544  0.90693  0.90839  0.90988
  0.91133  0.91280  0.91427  0.91572  0.91716  0.91860  0.92004  0.92147  0.92289  0.92432
  0.92575  0.92715  0.92854  0.92994  0.93134  0.93275  0.93415  0.93554  0.93692  0.93832
  0.93970  0.94108  0.94245  0.94380  0.94516  0.94651  0.94785  0.94920  0.95053  0.95186
  0.95318  0.95450  0.95581  0.95714  0.95842  0.95973  0.96101  0.96229  0.96356  0.96483
  0.96610  0.96737  0.96861  0.96987  0.97076  0.97076  0.97089  0.97220  0.97348  0.97475
  0.97603  0.97729  0.97855  0.97980  0.98105  0.98229  0.98352  0.98472  0.98594  0.98715
  0.98831  0.98858  0.98935  0.99060  0.99186  0.99310  0.99432  0.99555  0.99641  0.99744
  0.99876
 11.42500  0.89806  0.89956  0.90104  0.90253  0.90400  0.90551  0.90698  0.90845  0.90992
  0.91137  0.91284  0.91430  0.91575  0.91717  0.91862  0.92006  0.92147  0.92292  0.92434
  0.92575  0.92715  0.92856  0.92996  0.93134  0.93275  0.93414  0.93553  0.93688  0.93826
  0.93964  0.94102  0.94239  0.94374  0.94507  0.94642  0.94776  0.94908  0.95043  0.95175
  0.95307  0.95438  0.95570  0.95701  0.95829  0.95961  0.96091  0.96220  0.96347  0.96477
  0.96604  0.96729  0.96852  0.96978  0.97098  0.97098  0.97100  0.97214  0.97343  0.97471
  0.97598  0.97724  0.97851  0.97978  0.98101  0.98225  0.98348  0.98471  0.98593  0.98713
  0.98830  0.98869  0.98932  0.99059  0.99185  0.99310  0.99432  0.99554  0.99643  0.99744
  0.99876
 11.43750  0.89794  0.89946  0.90093  0.90242  0.90393  0.90540  0.90690  0.90838  0.90984
  0.91129  0.91274  0.91421  0.91565  0.91708  0.91853  0.91997  0.92141  0.92283  0.92427
  0.92568  0.92708  0.92851  0.92990  0.93132  0.93271  0.93411  0.93551  0.93685  0.93823
  0.93960  0.94098  0.94235  0.94371  0.94506  0.94640  0.94775  0.94907  0.95042  0.95175
  0.95307  0.95438  0.95568  0.95702  0.95831  0.95961  0.96091  0.96219  0.96347  0.96474
  0.96602  0.96729  0.96854  0.96979  0.97105  0.97119  0.97120  0.97216  0.97344  0.97471
  0.97600  0.97724  0.97851  0.97975  0.98099  0.98223  0.98348  0.98470  0.98593  0.98715
  0.98827  0.98879  0.98932  0.99062  0.99186  0.99310  0.99433  0.99555  0.99648  0.99744
  0.99876
 11.45000  0.89797  0.89947  0.90096  0.90245  0.90394  0.90543  0.90690  0.90838  0.90984
  0.91132  0.91278  0.91426  0.91572  0.91716  0.91860  0.92005  0.92147  0.92291  0.92434
  0.92576  0.92716  0.92858  0.92998  0.93139  0.93279  0.93417  0.93556  0.93692  0.93830
  0.93967  0.94104  0.94243  0.94379  0.94515  0.94649  0.94784  0.94918  0.95051  0.95184
  0.95315  0.95447  0.95577  0.95707  0.95838  0.95969  0.96097  0.96227  0.96354  0.96481
  0.96608  0.96734  0.96860  0.96984  0.97110  0.97141  0.97142  0.97223  0.97348  0.97477
  0.97606  0.97730  0.97856  0.97982  0.98105  0.98229  0.98352  0.98475  0.98595  0.98717
  0.98832  0.98888  0.98937  0.99064  0.99191  0.99314  0.99436  0.99556  0.99651  0.99744
  0.99878
 11.46250  0.89812  0.89963  0.90113  0.90262  0.90409  0.90557  0.90705  0.90851  0.90997
  0.91142  0.91289  0.91435  0.91579  0.91724  0.91869  0.92013  0.92155  0.92296  0.92437
  0.92579  0.92720  0.92860  0.93002  0.93141  0.93281  0.93420  0.93559  0.93696  0.93835
  0.93973  0.94109  0.94247  0.94381  0.94515  0.94649  0.94784  0.94918  0.95051  0.95184
  0.95315  0.95447  0.95578  0.95709  0.95838  0.95968  0.96097  0.96226  0.96352  0.96479
  0.96606  0.96733  0.96856  0.96981  0.97105  0.97163  0.97164  0.97216  0.97344  0.97474
  0.97601  0.97725  0.97851  0.97976  0.98098  0.98223  0.98347  0.98469  0.98590  0.98713
  0.98829  0.98897  0.98936  0.99063  0.99189  0.99313  0.99436  0.99556  0.99654  0.99746
  0.99876
 11.47500  0.89807  0.89957  0.90108  0.90257  0.90405  0.90553  0.90701  0.90848  0.90996
  0.91142  0.91290  0.91436  0.91580  0.91724  0.91868  0.92011  0.92155  0.92298  0.92440
  0.92581  0.92721  0.92862  0.93003  0.93143  0.93283  0.93420  0.93560  0.93696  0.93834
  0.93968  0.94105  0.94241  0.94376  0.94511  0.94647  0.94782  0.94916  0.95048  0.95182
  0.95314  0.95446  0.95577  0.95709  0.95838  0.95969  0.96097  0.96224  0.96351  0.96478
  0.96606  0.96731  0.96856  0.96981  0.97105  0.97185  0.97185  0.97216  0.97344  0.97471
  0.97598  0.97725  0.97852  0.97978  0.98103  0.98226  0.98349  0.98471  0.98592  0.98712
  0.98829  0.98906  0.98934  0.99059  0.99186  0.99310  0.99435  0.99555  0.99657  0.99746
  0.99876
 11.48750  0.89796  0.89948  0.90099  0.90246  0.90398  0.90545  0.90693  0.90841  0.90988
  0.91135  0.91281  0.91427  0.91571  0.91716  0.91860  0.92005  0.92147  0.92290  0.92432
  0.92572  0.92713  0.92854  0.92996  0.93137  0.93278  0.93418  0.93559  0.93696  0.93832
  0.93971  0.94109  0.94245  0.94380  0.94512  0.94647  0.94780  0.94912  0.95047  0.95180
  0.95312  0.95443  0.95575  0.95705  0.95833  0.95964  0.96092  0.96220  0.96347  0.96473
  0.96601  0.96725  0.96852  0.96975  0.97100  0.97207  0.97207  0.97214  0.97341  0.97466
  0.97593  0.97720  0.97846  0.97971  0.98096  0.98219  0.98344  0.98466  0.98586  0.98708
  0.98825  0.98917  0.98931  0.99059  0.99183  0.99308  0.99431  0.99553  0.99661  0.99742
  0.99876
 11.50000  0.89807  0.89959  0.90109  0.90259  0.90405  0.90554  0.90703  0.90848  0.90997
  0.91145  0.91289  0.91435  0.91580  0.91725  0.91870  0.92015  0.92158  0.92300  0.92441
  0.92582  0.92722  0.92864  0.93003  0.93143  0.93282  0.93423  0.93563  0.93699  0.93836
  0.93975  0.94112  0.94249  0.94383  0.94519  0.94653  0.94788  0.94923  0.95056  0.95187
  0.95320  0.95450  0.95579  0.95710  0.95838  0.95969  0.96097  0.96224  0.96352  0.96479
  0.96606  0.96733  0.96856  0.96982  0.97106  0.97228  0.97229  0.97229  0.97348  0.97475
  0.97602  0.97730  0.97856  0.97982  0.98103  0.98226  0.98348  0.98471  0.98592  0.98713
  0.98829  0.98926  0.98937  0.99063  0.99187  0.99312  0.99433  0.99554  0.99664  0.99744
  0.99876
 11.51250  0.89803  0.89952  0.90101  0.90253  0.90403  0.90551  0.90699  0.90848  0.90995
  0.91140  0.91286  0.91430  0.91576  0.91720  0.91865  0.92009  0.92154  0.92298  0.92441
  0.92581  0.92720  0.92861  0.93003  0.93143  0.93282  0.93420  0.93558  0.93695  0.93835
  0.93972  0.94108  0.94245  0.94380  0.94513  0.94648  0.94783  0.94916  0.95051  0.95183
  0.95314  0.95447  0.95578  0.95709  0.95838  0.95968  0.96097  0.96227  0.96354  0.96482
  0.96610  0.96736  0.96860  0.96983  0.97109  0.97230  0.97249  0.97250  0.97348  0.97475
  0.97603  0.97729  0.97855  0.97980  0.98102  0.98226  0.98348  0.98470  0.98590  0.98712
  0.98827  0.98935  0.98936  0.99062  0.99187  0.99310  0.99433  0.99554  0.99667  0.99744
  0.99878
 11.52500  0.89806  0.89957  0.90106  0.90257  0.90407  0.90553  0.90701  0.90848  0.90996
  0.91142  0.91287  0.91432  0.91578  0.91720  0.91862  0.92007  0.92151  0.92296  0.92437
  0.92580  0.92720  0.92861  0.93001  0.93141  0.93279  0.93415  0.93555  0.93692  0.93828
  0.93968  0.94108  0.94245  0.94379  0.94512  0.94648  0.94783  0.94918  0.95052  0.95184
  0.95316  0.95447  0.95578  0.95709  0.95837  0.95965  0.96096  0.96224  0.96352  0.96481
  0.96609  0.96736  0.96859  0.96983  0.97107  0.97230  0.97269  0.97271  0.97351  0.97479
  0.97607  0.97730  0.97857  0.97980  0.98103  0.98226  0.98348  0.98470  0.98592  0.98713
  0.98829  0.98944  0.98945  0.99060  0.99187  0.99313  0.99436  0.99558  0.99670  0.99748
  0.99878
 11.53750  0.89799  0.89950  0.90099  0.90247  0.90396  0.90547  0.90696  0.90843  0.90990
  0.91135  0.91282  0.91427  0.91575  0.91719  0.91861  0.92005  0.92149  0.92292  0.92434
  0.92576  0.92716  0.92857  0.92998  0.93139  0.93278  0.93417  0.93556  0.93692  0.93830
  0.93966  0.94103  0.94240  0.94376  0.94510  0.94646  0.94780  0.94915  0.95048  0.95180
  0.95314  0.95446  0.95578  0.95707  0.95837  0.95965  0.96095  0.96224  0.96351  0.96479
  0.96606  0.96733  0.96859  0.96983  0.97106  0.97233  0.97291  0.97291  0.97350  0.97475
  0.97602  0.97728  0.97852  0.97979  0.98103  0.98226  0.98349  0.98471  0.98593  0.98713
  0.98827  0.98945  0.98953  0.99060  0.99186  0.99310  0.99433  0.99555  0.99674  0.99747
  0.99879
 11.55000  0.89790  0.89943  0.90093  0.90242  0.90391  0.90539  0.90689  0.90837  0.90984
  0.91128  0.91276  0.91420  0.91565  0.91710  0.91853  0.91997  0.92141  0.92283  0.92424
  0.92567  0.92706  0.92848  0.92987  0.93126  0.93266  0.93407  0.93547  0.93683  0.93822
  0.93959  0.94099  0.94236  0.94368  0.94503  0.94639  0.94774  0.94908  0.95041  0.95175
  0.95306  0.95438  0.95568  0.95700  0.95828  0.95957  0.96087  0.96215  0.96342  0.96470
  0.96597  0.96723  0.96847  0.96970  0.97095  0.97218  0.97312  0.97313  0.97339  0.97466
  0.97594  0.97721  0.97847  0.97971  0.98098  0.98221  0.98344  0.98467  0.98589  0.98712
  0.98827  0.98944  0.98962  0.99059  0.99186  0.99309  0.99431  0.99553  0.99672  0.99744
  0.99876
 11.56250  0.89802  0.89954  0.90104  0.90254  0.90403  0.90549  0.90699  0.90850  0.90996
  0.91141  0.91289  0.91432  0.91576  0.91721  0.91865  0.92009  0.92153  0.92296  0.92440
  0.92581  0.92720  0.92860  0.92998  0.93139  0.93278  0.93418  0.93556  0.93695  0.93832
  0.93971  0.94107  0.94243  0.94379  0.94512  0.94647  0.94780  0.94916  0.95050  0.95182
  0.95315  0.95447  0.95577  0.95707  0.95833  0.95964  0.96092  0.96220  0.96346  0.96473
  0.96597  0.96724  0.96848  0.96973  0.97097  0.97220  0.97332  0.97333  0.97341  0.97466
  0.97594  0.97721  0.97846  0.97971  0.98096  0.98221  0.98344  0.98467  0.98590  0.98711
  0.98829  0.98945  0.98971  0.99063  0.99189  0.99312  0.99435  0.99555  0.99674  0.99744
  0.99876
 11.57500  0.89798  0.89947  0.90097  0.90247  0.90398  0.90544  0.90693  0.90839  0.90987
  0.91133  0.91281  0.91427  0.91572  0.91715  0.91860  0.92004  0.92146  0.92289  0.92430
  0.92572  0.92712  0.92852  0.92994  0.93134  0.93273  0.93411  0.93551  0.93687  0.93826
  0.93964  0.94100  0.94239  0.94374  0.94507  0.94642  0.94776  0.94911  0.95043  0.95174
  0.95306  0.95436  0.95568  0.95700  0.95829  0.95957  0.96087  0.96214  0.96343  0.96470
  0.96597  0.96724  0.96848  0.96974  0.97097  0.97220  0.97343  0.97352  0.97354  0.97469
  0.97598  0.97721  0.97848  0.97973  0.98097  0.98220  0.98343  0.98465  0.98585  0.98707
  0.98823  0.98941  0.98980  0.99059  0.99187  0.99310  0.99432  0.99554  0.99673  0.99744
  0.99876
 11.58750  0.89797  0.89948  0.90100  0.90246  0.90395  0.90544  0.90690  0.90839  0.90987
  0.91133  0.91278  0.91425  0.91570  0.91716  0.91860  0.92005  0.92147  0.92289  0.92431
  0.92572  0.92711  0.92852  0.92992  0.93133  0.93274  0.93413  0.93551  0.93687  0.93826
  0.93964  0.94102  0.94238  0.94372  0.94506  0.94640  0.94774  0.94906  0.95039  0.95171
  0.95302  0.95436  0.95568  0.95698  0.95828  0.95957  0.96086  0.96215  0.96343  0.96470
  0.96597  0.96724  0.96848  0.96973  0.97097  0.97220  0.97343  0.97373  0.97374  0.97471
  0.97598  0.97724  0.97848  0.97973  0.98098  0.98221  0.98344  0.98465  0.98585  0.98708
  0.98823  0.98941  0.98989  0.99058  0.99183  0.99308  0.99430  0.99551  0.99670  0.99744
  0.99876
 11.60000  0.89790  0.89939  0.90088  0.90238  0.90387  0.90536  0.90685  0.90834  0.90983
  0.91128  0.91276  0.91422  0.91567  0.91712  0.91856  0.91998  0.92142  0.92285  0.92428
  0.92570  0.92711  0.92853  0.92994  0.93135  0.93277  0.93414  0.93551  0.93687  0.93823
  0.93960  0.94099  0.94235  0.94371  0.94504  0.94640  0.94774  0.94908  0.95042  0.95175
  0.95309  0.95441  0.95570  0.95702  0.95832  0.95961  0.96088  0.96218  0.96345  0.96472
  0.96597  0.96722  0.96846  0.96970  0.97096  0.97219  0.97343  0.97392  0.97394  0.97469
  0.97597  0.97721  0.97848  0.97974  0.98098  0.98221  0.98346  0.98467  0.98589  0.98709
  0.98826  0.98944  0.98997  0.99059  0.99183  0.99308  0.99430  0.99551  0.99673  0.99744
  0.99876
 11.61250  0.89794  0.89944  0.90095  0.90242  0.90391  0.90540  0.90688  0.90835  0.90984
  0.91131  0.91278  0.91422  0.91568  0.91710  0.91855  0.91998  0.92142  0.92285  0.92427
  0.92570  0.92709  0.92852  0.92993  0.93133  0.93273  0.93411  0.93549  0.93685  0.93823
  0.93962  0.94099  0.94235  0.94371  0.94504  0.94640  0.94775  0.94908  0.95041  0.95173
  0.95306  0.95438  0.95568  0.95698  0.95827  0.95955  0.96083  0.96211  0.96338  0.96465
  0.96592  0.96719  0.96842  0.96966  0.97091  0.97215  0.97338  0.97413  0.97414  0.97467
  0.97594  0.97721  0.97848  0.97973  0.98097  0.98221  0.98346  0.98467  0.98590  0.98712
  0.98827  0.98945  0.99006  0.99060  0.99186  0.99310  0.99433  0.99554  0.99672  0.99744
  0.99876
 11.62500  0.89799  0.89951  0.90101  0.90249  0.90398  0.90547  0.90694  0.90842  0.90988
  0.91135  0.91282  0.91427  0.91572  0.91716  0.91861  0.92005  0.92147  0.92291  0.92432
  0.92575  0.92713  0.92854  0.92994  0.93135  0.93275  0.93414  0.93553  0.93688  0.93828
  0.93967  0.94104  0.94240  0.94375  0.94508  0.94643  0.94776  0.94910  0.95043  0.95174
  0.95307  0.95438  0.95570  0.95700  0.95829  0.95961  0.96088  0.96215  0.96342  0.96469
  0.96596  0.96722  0.96846  0.96970  0.97095  0.97216  0.97341  0.97433  0.97434  0.97471
  0.97600  0.97723  0.97848  0.97974  0.98098  0.98221  0.98343  0.98465  0.98586  0.98708
  0.98823  0.98943  0.99014  0.99059  0.99186  0.99310  0.99432  0.99555  0.99674  0.99746
  0.99878
 11.63750  0.89799  0.89950  0.90101  0.90250  0.90399  0.90545  0.90694  0.90843  0.90990
  0.91137  0.91284  0.91429  0.91572  0.91717  0.91862  0.92007  0.92153  0.92295  0.92436
  0.92577  0.92717  0.92858  0.92997  0.93135  0.93277  0.93415  0.93554  0.93690  0.93828
  0.93966  0.94102  0.94239  0.94375  0.94508  0.94644  0.94779  0.94912  0.95046  0.95177
  0.95310  0.95439  0.95570  0.95701  0.95829  0.95959  0.96087  0.96216  0.96343  0.96470
  0.96597  0.96723  0.96847  0.96973  0.97097  0.97221  0.97344  0.97453  0.97453  0.97473
  0.97600  0.97725  0.97852  0.97976  0.98101  0.98224  0.98346  0.98467  0.98588  0.98709
  0.98825  0.98943  0.99023  0.99060  0.99186  0.99310  0.99432  0.99553  0.99673  0.99746
  0.99878
 11.65000  0.89790  0.89941  0.90091  0.90240  0.90389  0.90539  0.90687  0.90834  0.90982
  0.91128  0.91274  0.91421  0.91565  0.91711  0.91856  0.92000  0.92142  0.92285  0.92427
  0.92568  0.92707  0.92849  0.92989  0.93130  0.93270  0.93411  0.93550  0.93685  0.93823
  0.93959  0.94095  0.94231  0.94367  0.94499  0.94631  0.94767  0.94899  0.95033  0.95165
  0.95297  0.95429  0.95559  0.95689  0.95820  0.95950  0.96077  0.96205  0.96332  0.96459
  0.96587  0.96714  0.96839  0.96965  0.97089  0.97212  0.97337  0.97457  0.97471  0.97473
  0.97594  0.97719  0.97844  0.97970  0.98096  0.98220  0.98342  0.98463  0.98585  0.98704
  0.98822  0.98941  0.99031  0.99058  0.99182  0.99309  0.99431  0.99551  0.99672  0.99743
  0.99876
 11.66250  0.89794  0.89944  0.90093  0.90244  0.90393  0.90541  0.90689  0.90838  0.90986
  0.91131  0.91276  0.91422  0.91566  0.91711  0.91855  0.91998  0.92142  0.92286  0.92428
  0.92570  0.92709  0.92849  0.92989  0.93130  0.93269  0.93409  0.93547  0.93683  0.93819
  0.93957  0.94093  0.94230  0.94365  0.94498  0.94631  0.94766  0.94899  0.95035  0.95166
  0.95298  0.95430  0.95561  0.95693  0.95821  0.95952  0.96079  0.96209  0.96334  0.96461
  0.96588  0.96715  0.96839  0.96964  0.97089  0.97212  0.97335  0.97457  0.97491  0.97492
  0.97596  0.97721  0.97847  0.97973  0.98097  0.98219  0.98342  0.98465  0.98585  0.98708
  0.98822  0.98941  0.99040  0.99059  0.99185  0.99309  0.99432  0.99554  0.99672  0.99744
  0.99878
 11.67500  0.89799  0.89950  0.90100  0.90249  0.90398  0.90545  0.90690  0.90839  0.90987
  0.91133  0.91278  0.91425  0.91568  0.91712  0.91856  0.91998  0.92142  0.92285  0.92426
  0.92568  0.92708  0.92849  0.92989  0.93130  0.93270  0.93409  0.93547  0.93683  0.93819
  0.93955  0.94091  0.94227  0.94363  0.94498  0.94633  0.94767  0.94901  0.95035  0.95169
  0.95301  0.95432  0.95565  0.95695  0.95824  0.95952  0.96080  0.96210  0.96336  0.96461
  0.96588  0.96712  0.96838  0.96964  0.97088  0.97212  0.97334  0.97455  0.97510  0.97512
  0.97593  0.97717  0.97844  0.97970  0.98094  0.98217  0.98340  0.98463  0.98584  0.98704
  0.98822  0.98941  0.99047  0.99059  0.99183  0.99310  0.99432  0.99553  0.99673  0.99744
  0.99876
 11.68750  0.89797  0.89947  0.90097  0.90245  0.90394  0.90541  0.90690  0.90837  0.90984
  0.91132  0.91278  0.91422  0.91567  0.91710  0.91855  0.91997  0.92140  0.92283  0.92427
  0.92567  0.92708  0.92849  0.92989  0.93130  0.93270  0.93407  0.93547  0.93683  0.93819
  0.93957  0.94095  0.94231  0.94367  0.94500  0.94635  0.94770  0.94903  0.95038  0.95171
  0.95302  0.95434  0.95564  0.95693  0.95824  0.95952  0.96079  0.96209  0.96336  0.96461
  0.96588  0.96712  0.96838  0.96962  0.97085  0.97208  0.97332  0.97452  0.97530  0.97531
  0.97589  0.97715  0.97839  0.97966  0.98090  0.98213  0.98336  0.98460  0.98581  0.98704
  0.98820  0.98939  0.99055  0.99057  0.99182  0.99305  0.99428  0.99549  0.99669  0.99742
  0.99875
 11.70000  0.89790  0.89939  0.90088  0.90237  0.90387  0.90536  0.90685  0.90832  0.90978
  0.91124  0.91269  0.91414  0.91559  0.91702  0.91846  0.91989  0.92132  0.92274  0.92418
  0.92559  0.92698  0.92838  0.92976  0.93117  0.93257  0.93396  0.93534  0.93670  0.93806
  0.93944  0.94080  0.94217  0.94350  0.94482  0.94618  0.94754  0.94889  0.95022  0.95156
  0.95289  0.95421  0.95552  0.95683  0.95812  0.95941  0.96071  0.96201  0.96329  0.96455
  0.96583  0.96709  0.96834  0.96959  0.97084  0.97207  0.97330  0.97452  0.97549  0.97550
  0.97588  0.97712  0.97838  0.97962  0.98088  0.98211  0.98334  0.98457  0.98579  0.98700
  0.98817  0.98935  0.99051  0.99064  0.99181  0.99305  0.99428  0.99550  0.99669  0.99743
  0.99876
 11.71250  0.89803  0.89956  0.90106  0.90254  0.90403  0.90551  0.90699  0.90847  0.90997
  0.91142  0.91287  0.91435  0.91580  0.91721  0.91868  0.92011  0.92154  0.92298  0.92440
  0.92581  0.92722  0.92862  0.93002  0.93141  0.93279  0.93419  0.93556  0.93692  0.93830
  0.93966  0.94103  0.94240  0.94375  0.94508  0.94643  0.94778  0.94912  0.95044  0.95177
  0.95307  0.95437  0.95568  0.95698  0.95827  0.95955  0.96084  0.96211  0.96338  0.96466
  0.96591  0.96716  0.96839  0.96965  0.97089  0.97212  0.97335  0.97457  0.97567  0.97569
  0.97598  0.97723  0.97848  0.97974  0.98096  0.98220  0.98343  0.98463  0.98585  0.98707
  0.98822  0.98941  0.99058  0.99072  0.99185  0.99310  0.99432  0.99554  0.99672  0.99744
  0.99876
 11.72500  0.89799  0.89950  0.90099  0.90250  0.90398  0.90545  0.90694  0.90841  0.90987
  0.91133  0.91278  0.91425  0.91570  0.91714  0.91856  0.91998  0.92142  0.92286  0.92428
  0.92568  0.92709  0.92852  0.92993  0.93134  0.93275  0.93414  0.93550  0.93686  0.93823
  0.93960  0.94098  0.94234  0.94368  0.94500  0.94634  0.94767  0.94902  0.95035  0.95166
  0.95298  0.95430  0.95560  0.95691  0.95820  0.95948  0.96077  0.96205  0.96332  0.96460
  0.96587  0.96714  0.96839  0.96964  0.97088  0.97212  0.97334  0.97455  0.97576  0.97587
  0.97594  0.97720  0.97844  0.97971  0.98096  0.98219  0.98343  0.98463  0.98585  0.98704
  0.98821  0.98940  0.99057  0.99080  0.99183  0.99308  0.99431  0.99551  0.99670  0.99743
  0.99875
 11.73750  0.89807  0.89957  0.90104  0.90253  0.90403  0.90552  0.90699  0.90848  0.90993
  0.91141  0.91286  0.91432  0.91576  0.91721  0.91866  0.92009  0.92151  0.92292  0.92435
  0.92577  0.92718  0.92858  0.92998  0.93139  0.93279  0.93415  0.93554  0.93691  0.93828
  0.93964  0.94100  0.94236  0.94372  0.94503  0.94638  0.94771  0.94905  0.95039  0.95169
  0.95302  0.95433  0.95562  0.95693  0.95821  0.95951  0.96079  0.96207  0.96334  0.96461
  0.96588  0.96715  0.96839  0.96965  0.97089  0.97212  0.97334  0.97455  0.97576  0.97605
  0.97606  0.97720  0.97844  0.97970  0.98094  0.98217  0.98340  0.98463  0.98583  0.98704
  0.98820  0.98937  0.99055  0.99088  0.99185  0.99309  0.99432  0.99551  0.99670  0.99743
  0.99876
 11.75000  0.89807  0.89959  0.90108  0.90257  0.90404  0.90552  0.90699  0.90846  0.90993
  0.91141  0.91286  0.91432  0.91576  0.91721  0.91865  0.92007  0.92149  0.92292  0.92432
  0.92575  0.92713  0.92854  0.92996  0.93135  0.93275  0.93414  0.93554  0.93690  0.93827
  0.93964  0.94100  0.94235  0.94370  0.94503  0.94635  0.94771  0.94903  0.95038  0.95169
  0.95302  0.95434  0.95565  0.95695  0.95825  0.95952  0.96080  0.96210  0.96337  0.96464
  0.96589  0.96716  0.96839  0.96964  0.97088  0.97212  0.97335  0.97456  0.97578  0.97624
  0.97624  0.97721  0.97847  0.97971  0.98096  0.98219  0.98342  0.98463  0.98585  0.98704
  0.98821  0.98941  0.99057  0.99095  0.99185  0.99308  0.99431  0.99551  0.99673  0.99744
  0.99876
 11.76250  0.89803  0.89952  0.90101  0.90247  0.90396  0.90545  0.90693  0.90841  0.90988
  0.91133  0.91281  0.91426  0.91572  0.91717  0.91860  0.92002  0.92145  0.92289  0.92432
  0.92572  0.92713  0.92853  0.92994  0.93133  0.93273  0.93413  0.93553  0.93687  0.93824
  0.93962  0.94098  0.94235  0.94370  0.94503  0.94638  0.94772  0.94907  0.95041  0.95171
  0.95302  0.95434  0.95566  0.95697  0.95828  0.95957  0.96084  0.96213  0.96338  0.96466
  0.96593  0.96718  0.96841  0.96965  0.97088  0.97212  0.97335  0.97455  0.97576  0.97642
  0.97642  0.97721  0.97847  0.97973  0.98097  0.98220  0.98343  0.98465  0.98585  0.98706
  0.98821  0.98941  0.99058  0.99103  0.99182  0.99306  0.99428  0.99550  0.99670  0.99743
  0.99876
 11.77500  0.89812  0.89961  0.90112  0.90259  0.90407  0.90553  0.90702  0.90848  0.90993
  0.91141  0.91285  0.91431  0.91576  0.91719  0.91862  0.92006  0.92147  0.92291  0.92432
  0.92573  0.92713  0.92854  0.92996  0.93134  0.93273  0.93411  0.93550  0.93687  0.93822
  0.93959  0.94095  0.94231  0.94368  0.94500  0.94635  0.94769  0.94902  0.95034  0.95166
  0.95298  0.95429  0.95559  0.95688  0.95818  0.95948  0.96077  0.96205  0.96333  0.96461
  0.96584  0.96711  0.96834  0.96959  0.97084  0.97207  0.97330  0.97449  0.97571  0.97659
  0.97660  0.97716  0.97842  0.97967  0.98090  0.98215  0.98336  0.98458  0.98581  0.98704
  0.98820  0.98940  0.99055  0.99112  0.99182  0.99305  0.99428  0.99551  0.99670  0.99744
  0.99876
 11.78750  0.89784  0.89933  0.90082  0.90232  0.90380  0.90527  0.90674  0.90820  0.90966
  0.91114  0.91259  0.91404  0.91549  0.91693  0.91838  0.91982  0.92124  0.92266  0.92408
  0.92551  0.92690  0.92831  0.92975  0.93116  0.93256  0.93395  0.93533  0.93670  0.93809
  0.93946  0.94085  0.94221  0.94357  0.94490  0.94626  0.94761  0.94893  0.95026  0.95158
  0.95288  0.95419  0.95552  0.95683  0.95812  0.95942  0.96070  0.96198  0.96325  0.96453
  0.96580  0.96707  0.96832  0.96955  0.97080  0.97203  0.97326  0.97448  0.97569  0.97677
  0.97679  0.97715  0.97839  0.97965  0.98089  0.98213  0.98336  0.98458  0.98581  0.98702
  0.98818  0.98937  0.99055  0.99119  0.99182  0.99306  0.99431  0.99551  0.99670  0.99744
  0.99876
 11.80000  0.89796  0.89946  0.90097  0.90246  0.90393  0.90541  0.90689  0.90834  0.90982
  0.91128  0.91273  0.91421  0.91566  0.91711  0.91853  0.91997  0.92142  0.92285  0.92428
  0.92570  0.92711  0.92851  0.92993  0.93134  0.93273  0.93411  0.93551  0.93686  0.93823
  0.93959  0.94095  0.94231  0.94367  0.94499  0.94634  0.94769  0.94903  0.95035  0.95166
  0.95297  0.95428  0.95559  0.95689  0.95818  0.95948  0.96078  0.96205  0.96332  0.96459
  0.96586  0.96714  0.96838  0.96962  0.97088  0.97210  0.97333  0.97453  0.97575  0.97694
  0.97695  0.97719  0.97846  0.97971  0.98096  0.98219  0.98342  0.98463  0.98585  0.98707
  0.98822  0.98941  0.99058  0.99126  0.99186  0.99310  0.99432  0.99553  0.99672  0.99744
  0.99876
 11.81250  0.89794  0.89948  0.90097  0.90246  0.90395  0.90541  0.90690  0.90838  0.90986
  0.91133  0.91280  0.91425  0.91570  0.91712  0.91856  0.92000  0.92142  0.92285  0.92427
  0.92568  0.92706  0.92847  0.92988  0.93126  0.93266  0.93406  0.93545  0.93679  0.93817
  0.93953  0.94090  0.94226  0.94363  0.94497  0.94631  0.94766  0.94901  0.95034  0.95164
  0.95296  0.95428  0.95559  0.95689  0.95819  0.95950  0.96079  0.96209  0.96334  0.96461
  0.96588  0.96714  0.96838  0.96962  0.97087  0.97211  0.97332  0.97453  0.97576  0.97697
  0.97714  0.97721  0.97848  0.97973  0.98098  0.98220  0.98343  0.98463  0.98585  0.98707
  0.98822  0.98941  0.99058  0.99134  0.99186  0.99310  0.99432  0.99553  0.99672  0.99744
  0.99876
 11.82500  0.89803  0.89955  0.90105  0.90254  0.90400  0.90549  0.90697  0.90845  0.90992
  0.91138  0.91284  0.91430  0.91576  0.91720  0.91865  0.92010  0.92154  0.92299  0.92441
  0.92582  0.92722  0.92865  0.93006  0.93145  0.93283  0.93422  0.93560  0.93696  0.93832
  0.93970  0.94107  0.94244  0.94379  0.94511  0.94644  0.94780  0.94912  0.95046  0.95179
  0.95310  0.95441  0.95573  0.95705  0.95833  0.95961  0.96092  0.96220  0.96347  0.96474
  0.96602  0.96725  0.96850  0.96974  0.97098  0.97220  0.97343  0.97465  0.97585  0.97704
  0.97732  0.97733  0.97853  0.97976  0.98101  0.98224  0.98347  0.98467  0.98588  0.98708
  0.98823  0.98941  0.99058  0.99142  0.99185  0.99309  0.99431  0.99553  0.99673  0.99744
  0.99876
 11.83750  0.89799  0.89948  0.90097  0.90245  0.90394  0.90540  0.90687  0.90834  0.90980
  0.91127  0.91272  0.91418  0.91563  0.91707  0.91853  0.91997  0.92140  0.92283  0.92423
  0.92564  0.92706  0.92848  0.92988  0.93128  0.93266  0.93406  0.93543  0.93681  0.93819
  0.93958  0.94095  0.94231  0.94367  0.94500  0.94635  0.94769  0.94902  0.95035  0.95167
  0.95300  0.95432  0.95562  0.95693  0.95820  0.95948  0.96078  0.96207  0.96334  0.96461
  0.96586  0.96711  0.96837  0.96961  0.97085  0.97211  0.97334  0.97453  0.97574  0.97694
  0.97749  0.97750  0.97844  0.97969  0.98093  0.98216  0.98338  0.98461  0.98583  0.98704
  0.98818  0.98937  0.99054  0.99148  0.99182  0.99306  0.99428  0.99550  0.99670  0.99743
  0.99876
 11.85000  0.89805  0.89955  0.90104  0.90251  0.90400  0.90549  0.90697  0.90843  0.90992
  0.91138  0.91284  0.91429  0.91574  0.91719  0.91864  0.92006  0.92147  0.92290  0.92432
  0.92573  0.92713  0.92856  0.92994  0.93134  0.93274  0.93413  0.93551  0.93687  0.93822
  0.93958  0.94093  0.94227  0.94365  0.94498  0.94633  0.94766  0.94899  0.95033  0.95166
  0.95298  0.95429  0.95561  0.95691  0.95820  0.95948  0.96077  0.96205  0.96332  0.96459
  0.96586  0.96711  0.96838  0.96961  0.97087  0.97210  0.97332  0.97453  0.97575  0.97695
  0.97767  0.97768  0.97847  0.97971  0.98096  0.98219  0.98340  0.98462  0.98583  0.98704
  0.98820  0.98939  0.99057  0.99156  0.99185  0.99308  0.99430  0.99551  0.99670  0.99744
  0.99878
 11.86250  0.89788  0.89938  0.90087  0.90235  0.90382  0.90530  0.90679  0.90826  0.90975
  0.91120  0.91267  0.91414  0.91558  0.91702  0.91848  0.91993  0.92136  0.92278  0.92423
  0.92566  0.92707  0.92848  0.92989  0.93130  0.93270  0.93407  0.93546  0.93683  0.93819
  0.93955  0.94093  0.94230  0.94365  0.94498  0.94633  0.94766  0.94899  0.95033  0.95165
  0.95297  0.95426  0.95559  0.95689  0.95820  0.95948  0.96077  0.96204  0.96330  0.96457
  0.96586  0.96711  0.96834  0.96961  0.97084  0.97207  0.97330  0.97449  0.97572  0.97692
  0.97783  0.97785  0.97846  0.97971  0.98094  0.98217  0.98340  0.98462  0.98581  0.98704
  0.98818  0.98937  0.99055  0.99164  0.99185  0.99308  0.99430  0.99551  0.99670  0.99746
  0.99876
 11.87500  0.89801  0.89951  0.90102  0.90253  0.90402  0.90551  0.90698  0.90846  0.90993
  0.91140  0.91286  0.91432  0.91578  0.91721  0.91866  0.92009  0.92151  0.92295  0.92437
  0.92577  0.92717  0.92858  0.93000  0.93139  0.93278  0.93415  0.93554  0.93688  0.93828
  0.93964  0.94100  0.94236  0.94371  0.94506  0.94640  0.94771  0.94905  0.95038  0.95171
  0.95302  0.95434  0.95565  0.95695  0.95823  0.95952  0.96079  0.96207  0.96334  0.96461
  0.96587  0.96714  0.96837  0.96961  0.97084  0.97208  0.97330  0.97451  0.97572  0.97692
  0.97800  0.97802  0.97847  0.97973  0.98094  0.98217  0.98340  0.98462  0.98583  0.98704
  0.98822  0.98941  0.99057  0.99171  0.99185  0.99310  0.99432  0.99551  0.99670  0.99748
  0.99876
 11.88750  0.89797  0.89947  0.90096  0.90245  0.90391  0.90540  0.90689  0.90834  0.90984
  0.91132  0.91278  0.91423  0.91568  0.91711  0.91855  0.91998  0.92140  0.92285  0.92427
  0.92567  0.92704  0.92845  0.92985  0.93124  0.93265  0.93404  0.93542  0.93679  0.93815
  0.93953  0.94090  0.94226  0.94361  0.94495  0.94627  0.94761  0.94894  0.95026  0.95158
  0.95290  0.95421  0.95552  0.95684  0.95812  0.95942  0.96070  0.96198  0.96328  0.96456
  0.96582  0.96707  0.96834  0.96957  0.97082  0.97203  0.97326  0.97447  0.97567  0.97688
  0.97806  0.97817  0.97840  0.97967  0.98090  0.98213  0.98338  0.98458  0.98580  0.98700
  0.98817  0.98935  0.99051  0.99167  0.99181  0.99305  0.99428  0.99551  0.99670  0.99751
  0.99876
 11.90000  0.89794  0.89943  0.90093  0.90242  0.90391  0.90540  0.90688  0.90834  0.90982
  0.91128  0.91273  0.91422  0.91567  0.91712  0.91856  0.92000  0.92143  0.92287  0.92431
  0.92572  0.92711  0.92851  0.92990  0.93130  0.93270  0.93410  0.93549  0.93683  0.93821
  0.93958  0.94095  0.94232  0.94368  0.94500  0.94634  0.94767  0.94901  0.95034  0.95165
  0.95296  0.95428  0.95557  0.95688  0.95816  0.95944  0.96074  0.96202  0.96330  0.96457
  0.96584  0.96711  0.96836  0.96961  0.97085  0.97208  0.97330  0.97453  0.97575  0.97694
  0.97813  0.97835  0.97850  0.97975  0.98098  0.98223  0.98346  0.98467  0.98586  0.98707
  0.98822  0.98941  0.99057  0.99172  0.99186  0.99310  0.99432  0.99551  0.99670  0.99753
  0.99876
 11.91250  0.89799  0.89950  0.90099  0.90250  0.90399  0.90547  0.90693  0.90839  0.90988
  0.91133  0.91278  0.91425  0.91570  0.91714  0.91859  0.92004  0.92147  0.92291  0.92434
  0.92577  0.92716  0.92858  0.92998  0.93138  0.93278  0.93417  0.93556  0.93691  0.93828
  0.93964  0.94100  0.94236  0.94372  0.94504  0.94639  0.94772  0.94907  0.95038  0.95170
  0.95301  0.95432  0.95562  0.95692  0.95823  0.95952  0.96080  0.96209  0.96334  0.96463
  0.96588  0.96715  0.96839  0.96962  0.97087  0.97210  0.97333  0.97453  0.97572  0.97692
  0.97809  0.97852  0.97852  0.97971  0.98096  0.98219  0.98340  0.98462  0.98584  0.98706
  0.98822  0.98941  0.99057  0.99171  0.99193  0.99309  0.99432  0.99553  0.99673  0.99755
  0.99876
 11.92500  0.89788  0.89938  0.90087  0.90236  0.90386  0.90532  0.90681  0.90829  0.90975
  0.91122  0.91268  0.91413  0.91558  0.91703  0.91847  0.91992  0.92136  0.92278  0.92421
  0.92562  0.92702  0.92844  0.92983  0.93123  0.93264  0.93402  0.93542  0.93678  0.93817
  0.93953  0.94090  0.94226  0.94359  0.94491  0.94626  0.94761  0.94894  0.95025  0.95156
  0.95288  0.95420  0.95552  0.95683  0.95812  0.95943  0.96074  0.96202  0.96328  0.96453
  0.96580  0.96707  0.96833  0.96957  0.97080  0.97203  0.97325  0.97445  0.97567  0.97689
  0.97806  0.97869  0.97870  0.97967  0.98089  0.98215  0.98338  0.98462  0.98581  0.98703
  0.98818  0.98937  0.99053  0.99168  0.99200  0.99306  0.99430  0.99551  0.99670  0.99757
  0.99876
 11.93750  0.89803  0.89952  0.90101  0.90251  0.90403  0.90549  0.90697  0.90842  0.90988
  0.91135  0.91277  0.91422  0.91567  0.91712  0.91857  0.92002  0.92143  0.92287  0.92432
  0.92573  0.92713  0.92856  0.92996  0.93134  0.93274  0.93413  0.93551  0.93687  0.93826
  0.93962  0.94099  0.94235  0.94371  0.94504  0.94639  0.94771  0.94903  0.95038  0.95169
  0.95301  0.95434  0.95565  0.95695  0.95824  0.95952  0.96079  0.96207  0.96334  0.96461
  0.96588  0.96714  0.96838  0.96961  0.97085  0.97210  0.97332  0.97453  0.97574  0.97694
  0.97813  0.97885  0.97886  0.97975  0.98098  0.98221  0.98344  0.98465  0.98585  0.98707
  0.98823  0.98943  0.99058  0.99172  0.99207  0.99310  0.99432  0.99551  0.99670  0.99760
  0.99876
 11.95000  0.89790  0.89942  0.90092  0.90241  0.90389  0.90536  0.90684  0.90832  0.90979
  0.91126  0.91273  0.91418  0.91563  0.91704  0.91848  0.91992  0.92134  0.92278  0.92421
  0.92562  0.92702  0.92845  0.92984  0.93124  0.93265  0.93404  0.93542  0.93678  0.93815
  0.93954  0.94090  0.94226  0.94361  0.94494  0.94627  0.94761  0.94894  0.95029  0.95160
  0.95292  0.95423  0.95553  0.95684  0.95812  0.95941  0.96070  0.96198  0.96325  0.96452
  0.96579  0.96705  0.96829  0.96952  0.97076  0.97201  0.97324  0.97444  0.97565  0.97686
  0.97804  0.97901  0.97903  0.97964  0.98088  0.98211  0.98333  0.98454  0.98577  0.98698
  0.98814  0.98932  0.99050  0.99165  0.99213  0.99305  0.99428  0.99547  0.99668  0.99762
  0.99876
 11.96250  0.89781  0.89930  0.90082  0.90229  0.90378  0.90523  0.90670  0.90817  0.90966
  0.91114  0.91259  0.91405  0.91550  0.91694  0.91839  0.91980  0.92125  0.92270  0.92410
  0.92553  0.92693  0.92832  0.92972  0.93112  0.93253  0.93393  0.93533  0.93669  0.93806
  0.93945  0.94082  0.94217  0.94353  0.94484  0.94618  0.94752  0.94885  0.95019  0.95152
  0.95284  0.95414  0.95544  0.95675  0.95805  0.95933  0.96062  0.96192  0.96320  0.96448
  0.96575  0.96702  0.96828  0.96952  0.97076  0.97199  0.97322  0.97444  0.97566  0.97686
  0.97803  0.97918  0.97918  0.97965  0.98088  0.98211  0.98334  0.98454  0.98577  0.98700
  0.98816  0.98936  0.99051  0.99167  0.99220  0.99305  0.99428  0.99550  0.99669  0.99765
  0.99876
 11.97500  0.89801  0.89952  0.90099  0.90249  0.90398  0.90547  0.90694  0.90842  0.90990
  0.91135  0.91281  0.91427  0.91572  0.91717  0.91860  0.92004  0.92147  0.92290  0.92431
  0.92572  0.92712  0.92852  0.92992  0.93132  0.93271  0.93411  0.93550  0.93687  0.93826
  0.93963  0.94099  0.94236  0.94372  0.94504  0.94636  0.94771  0.94903  0.95037  0.95169
  0.95300  0.95432  0.95561  0.95692  0.95819  0.95948  0.96077  0.96205  0.96332  0.96459
  0.96584  0.96711  0.96836  0.96960  0.97084  0.97207  0.97328  0.97449  0.97569  0.97689
  0.97806  0.97925  0.97934  0.97970  0.98093  0.98217  0.98340  0.98462  0.98584  0.98704
  0.98821  0.98939  0.99055  0.99171  0.99226  0.99310  0.99432  0.99554  0.99674  0.99766
  0.99878
 11.98750  0.89788  0.89938  0.90088  0.90237  0.90386  0.90534  0.90683  0.90830  0.90978
  0.91124  0.91271  0.91416  0.91561  0.91703  0.91847  0.91989  0.92134  0.92278  0.92419
  0.92563  0.92703  0.92844  0.92983  0.93121  0.93261  0.93400  0.93538  0.93673  0.93810
  0.93947  0.94085  0.94219  0.94354  0.94486  0.94622  0.94756  0.94890  0.95025  0.95156
  0.95289  0.95421  0.95551  0.95683  0.95812  0.95942  0.96070  0.96198  0.96327  0.96452
  0.96580  0.96705  0.96830  0.96953  0.97078  0.97202  0.97324  0.97444  0.97565  0.97685
  0.97803  0.97922  0.97949  0.97967  0.98090  0.98212  0.98335  0.98460  0.98581  0.98702
  0.98818  0.98936  0.99053  0.99168  0.99234  0.99306  0.99428  0.99550  0.99669  0.99769
  0.99876
 12.00000  0.89796  0.89948  0.90097  0.90245  0.90394  0.90543  0.90690  0.90835  0.90983
  0.91131  0.91278  0.91422  0.91567  0.91712  0.91857  0.92001  0.92142  0.92286  0.92428
  0.92570  0.92709  0.92851  0.92990  0.93132  0.93271  0.93411  0.93551  0.93686  0.93824
  0.93963  0.94100  0.94236  0.94370  0.94503  0.94638  0.94771  0.94903  0.95035  0.95167
  0.95301  0.95430  0.95560  0.95689  0.95819  0.95948  0.96078  0.96205  0.96330  0.96457
  0.96582  0.96709  0.96834  0.96957  0.97080  0.97205  0.97326  0.97447  0.97569  0.97690
  0.97807  0.97925  0.97966  0.97970  0.98094  0.98217  0.98340  0.98462  0.98584  0.98704
  0.98820  0.98937  0.99055  0.99168  0.99239  0.99308  0.99430  0.99551  0.99670  0.99770
  0.99876


==> anc/CDMSlite_Run2_data/OI_code/CMaxinfNew2.f <==
      Real*8 Function CMaxinf(CL,Ifmin,mu)
C Uses table CMaxf.in, which was made by CMaxinfgen, to compute
C the CL confidence level value of CMaxinf for minimum f of the
C Ifmin value of fmin and for total expected number of events, mu.
C fmins has the list of values of Nfmin values of fmin.
C As of this writing, correspondence between Ifminin and fmin:
C Ifmin  fmin
C   1    0.00
C   2    0.01
C   3    0.02
C   4    0.05
C   5    0.10
C   6    0.20
C   7    0.50 = fmins(Nfmin)
C
C As of this writing, CLs consist of NCLs=40 values from .8 to .995.
C CL is not allowed to be less than CLs(1) or greater than CLs(NCls).
C If mu is too low, we can expect the result to be unreliable, but it's
C permitted.  If mu > mus(Nmus), give the same result as mu=mus(Nmus)
C or, if extrapolation is available, use A + B/sqrt(mu).  If mu<mus(Nmus),
C linearly interpolate in log(mus),CLs.
C
C Feb 14, 2007: Also read in table CMaxfLow.in, also made with CMaxinfgen.
C It tabulates mu in uniform steps of .1 starting at mu=1.6 and ending at
C mu=54.6.  Use it for mu<=mucut=?54.5, and interpolate between table entries
C N and N+1, where N=10.*(mu-1.5) for N=1 to 530.
C If there is not CMaxfLow.in, set UseTable2 to .false.
C
C Jan 2010: Also read in table CMaxfLowNew.in, made with CMaxinfgenNew.  It
C has NCLs=80 values from .8 to .9975, mu in uniform steps of .0125 starting at
C mu=1.6 and ending at mu=12.  Use it for mu < 12, ifmin=1, interpolate between
C table entries N and N+1, where N=80.*(mu-1.5875) for N=1 to 832.
C If there is not CMaxfLowNew.in, set UseTable3 to .false.
      Implicit None
      Real*8 CL,fmin,mu
      Integer*8 Ifmin,Nmus,NmuMax,NCLs,NCLmax,Nfmin,NfminMax,I,J,
     1 Imu,ICL,Imu24,Imu14,Imu34,Imustart,Nmus2,NmuMax2,NCLmax2,
     2 NCL3s,NmuMax3,Nmus3
      Parameter (NCLmax=40)
      Parameter (NCL3s=80) ! For CMaxfLowNew.in
      Parameter (NfminMax=7)
      Parameter (NmuMax=50)
      Parameter (NmuMax2=730) ! 723 should be needed
      Parameter (NmuMax3=840) ! 833 should be needed
      Real*8 CLs(NCLmax),mus(NmuMax),Table(NCLmax,NfminMax,NmuMax),
     1 fmins(NfminMax),logmu(NmuMax),lmu,xCL,xmu,sqrtmu,
     2 A(NClmax,NfminMax),B(NClmax,NfminMax),mus2(NmuMax2),
     3 Table2(NCLmax,NFminMax,NmuMax2),mucut/54.5/,CL3s(NCL3s),
     4 mucut3/12./,mus3(NmuMax3),Table3(NCL3s,NmuMax3),UseNewCMax
      Logical first/.true./,UseTable2/.true./,UseTable3/.true./,
     1 use
      Common/CMaxinfcom/NCLs,Nfmin,CLs,fmins,mus,Table,Nmus,Imu24,
     1 Imu14,Imu34,logmu,A,B,CL3s,nmus3,mus3,table3
      If(first) Then
         first=.false.
         Open(20,file='CMaxf.txt',status='OLD',form='FORMATTED')
         Read(20,4) NCLs,Nfmin
 4       Format(2I4)
         Read(20,6) (CLs(I),I=1,NCLs),(fmins(I),I=1,Nfmin)
 6       Format(47F6.3)
         Nmus=0
         A(1,1)=0. ! A(1,1)=0 implies extrapolation data is unavailable
 10      Continue
         Nmus=Nmus+1
C         read(20,End=100) mus4(Nmus)
         read(20,55,End=100) mus(Nmus)
 55      Format(F9.3)
         If(mus(Nmus).eq.0.) Then
C mus(Nmus)=0 ==> no more Table entries but maybe extrapolation data.
            Read(20,60,End=100) ((A(ICL,J),B(ICL,J),ICL=1,NCLs),
     1       J=1,Nfmin)
 60         Format(10F9.5)
            Go to 100
         EndIf
         logmu(Nmus)=dlog(mus(Nmus))
         Do J=1,Nfmin
           Read(20,60) (Table(I,J,Nmus),I=1,NCLs)
         EndDo
         Go to 10
 100     close(20)
         Nmus=Nmus-1
         Imu24=Nmus/2
         Imu14=Imu24/2
         Imu34=3*Nmus/4
C If it exists, read mus2 and Table2 in, assuming they have the same
C CLs and fmins as went with Table.  Table2 is from CMaxfLow.in. 
         If(UseTable2) Then
            Open(20,file='CMaxfLow.txt',status='OLD',
     1        form='FORMATTED')
            Nmus2=0
 104        Continue
            Nmus2=Nmus2+1
            read(20,55,end=107) mus2(Nmus2)
            Do J=1,Nfmin
               Read(20,60) (Table2(I,J,Nmus2),I=1,NCLs)
            EndDo
            Go to 104
 107        Close(20)
            Nmus2=Nmus2-1
         EndIf
         If(UseTable3) Then
            Open(20,file='CMaxflowNew.txt',status='OLD',
     1        form='FORMATTED')
            Read(20,60) CL3s
            Nmus3=0
 108        Continue
            Nmus3=Nmus3+1
            Read(20,60,end=109)mus3(Nmus3),(Table3(I,Nmus3),I=1,NCL3s)
            Go to 108
 109        Close(20)
            Nmus3=Nmus3-1
            Do I=2,112
               Table3(1,I)=0.8D0
            EndDo
         EndIf
      EndIf
      If(Ifmin.gt.Nfmin .or. Ifmin.lt.1) Then
          Write(6,115) Ifmin
 115      Format(I9,' is outside the allowed range of Ifmin values')
          Stop
      EndIf
      If(UseTable3 .and. mu.le.mucut3) Then
         ICL=(CL-.7975D0)*400.D0
         If(ICL.eq.0) ICL=1
         If(ICL.lt.1 .or. ICL.ge.NCL3s) Then
            Write(6,120) CL
            Stop
         EndIf
         xCL=(CL-CL3s(ICL))/(CL3s(ICL+1)-CL3s(ICL)) ! fraction of way to ICL+1
         xmu=80.D0*mu - 127.D0 ! 80*1.6-127.=1.  Imu=xmu=1 <--> mu=1.6
         Imu=xmu
         xmu=xmu-dfloat(Imu) ! Now xmu is the fraction of the way to Imu+1
C Interpolate Table with CL between CL3s(ICL) and CL3s(ICL+1) and with
C mu between mus3(Imu) and mus3(Imu+1).
          CMaxinf=(1.D0-xCL)*((1.D0-xmu)*Table3(ICL,Imu) +
     1   xmu*Table3(ICL,Imu+1)) +
     2   xCL*((1.D0-xmu)*Table3(ICL+1,Imu) +
     3   xmu*Table3(ICL+1,Imu+1))
         Goto 300
      Else
C Find between what CL's we should interpolate
C Here we assume 40 CL's from .8 to .995.
        ICL=(CL-.795D0)*200.D0
C Allow CL as low as .795 with extrapolation.
        If(ICL.eq.0) ICL=1
        If(ICL.lt.1 .or. ICL.ge.NCLs) Then
          Write(6,120) CL
 120      Format(F9.4,' is outside the allowed range of CL values')
          Stop
        EndIF
      EndIf
C Find between what mu values we should interpolate
      If(UseTable2.and.mu.le.mucut) Then
C Initially xmu will be approximately the index of mu in the table
C We will want Imu to be the index of the table entry whose mus is
C just below mu.  We will interpolate between Imu and Imu+1.  Imu will
C be the highest integer below xmu.
         If(mu.lt.6.0D0) Then
            xmu=40.D0*mu-63.D0 ! 40*1.6 - 63. = 1.  Imu=xmu=1 <--> mu=1.6
C For mu < 6, xmu is < 40*6-63=177.  Imu=xmu=177 is where mu=6.  So
C this part of the calculation only gets Imu up to 176, and up to Imu+1=177
C is the last of the series where spacing is .025 = 1/40.
            If(xmu.lt.1.D0) Then
              CMaxinf=0.D0 ! mu is below the lowest entry in the table
              Return
            EndIf
         ElseIf(mu .lt. 12.0D0) Then
            xmu=20.D0*mu + 57.D0 ! 20*6+57=177=40*6-63
C For mu < 12, xmu is < 20*12+57=297.  This part of the calculation only
C gets Imu up to 296, and up to Imu+1=297 the spacing is .05 = 1/20. 
         Else
            xmu=10.D0*mu + 177.D0 ! 10*12+177=297=20*12+57
C For mu < 54.6, xmu is < 10*54.6+177 = 723 = Nmus2, the number of mu entries
C in the entire Table2.   From the above comments, we should have:
C mus2(1)=1.6, mus2(177)=6, mus2(297)=12, mus2(723)=54.6.
         EndIf
         Imu=xmu
C Now xmu is between Imu and Imu+1.
         xmu=xmu-dfloat(Imu) ! Now xmu is the fraction of the way to Imu+1
         GoTo 200
      EndIf
      lmu=dlog(mu)
C To speed this up, first find what quarter of the range should
C be searched.  Then for simplicity over a complete binary search,
C complete the search in a dumb way.
      If(mus(Imu24).ge.mu) Then
         If(mus(Imu14).ge.mu) Then
            Imustart=2
         Else
            Imustart=Imu14
         EndIf
      Elseif(mus(Imu34).ge.mu) Then
         Imustart=Imu24
      Else
         Imustart=Imu34
      EndIf
      Do I=Imustart,Nmus
          Imu=I
          If(mus(I).ge.mu) Then
             Go to 200
          EndIf
      EndDo
C mu is greater than all the tabulated values; so use the top one or
C use A and B
      lmu=logmu(Nmus)
 200  Continue
      xCL=(CL-CLS(ICL))/(CLS(ICL+1)-CLS(ICL))
      If(mu.gt.mus(Nmus) .and. A(1,1).ne.0.D0) Then
C Interpolate the computed extrapolated value between CLs(ICL) and
C CLs(ICL+1).
       sqrtmu=dsqrt(mu)
       CMaxinf=(1.D0-xCL)*(A(ICL,Ifmin) + B(ICL,Ifmin)/sqrtmu) +
     1   xCL*(A(ICL+1,Ifmin) + B(ICL+1,Ifmin)/sqrtmu)
      Elseif(UseTable2 .and. mu.le.mucut) Then
C Interpolate Table with CL between CLs(ICL) and CLs(ICL+1) and with
C mu between mus2(Imu) and mus2(Imu+1).
         CMaxinf=(1.D0-xCL)*((1.D0-xmu)*Table2(ICL,Ifmin,Imu) +
     1   xmu*Table2(ICL,Ifmin,Imu+1)) +
     2   xCL*((1.D0-xmu)*Table2(ICL+1,Ifmin,Imu) +
     3   xmu*Table2(ICL+1,Ifmin,Imu+1))
      Else
        Imu=Imu-1
C Interpolate Table with CL between CLs(ICL) and CLs(ICL+1) and with
C lmu between logmu(Imu) and logmu(Imu+1).
        xmu=(lmu-logmu(Imu))/(logmu(Imu+1)-logmu(Imu))
         CMaxinf=(1.D0-xCL)*((1.D0-xmu)*Table(ICL,Ifmin,Imu) +
     1   xmu*Table(ICL,Ifmin,Imu+1)) +
     2   xCL*((1.-xmu)*Table(ICL+1,Ifmin,Imu) +
     3   xmu*Table(ICL+1,Ifmin,Imu+1))
      EndIf
 300  CMaxinf=max(CMaxinf,CL)
C The above statement may be needed if mu is too low for the table.
C If the table is made with steps in mu of, say 0.025, then between
C the threshold of where CMaxinf should be defined and where the
C first non-zero entry of the table is there should be a legitimate
C return of CL.
      return
      Entry  UseNewCMax(use)
C Turn on or off use of new, more accurate table.
      UseTable3=use
      first=.true.
      UseNewCMax=0.D0
      Return
      End


==> anc/CDMSlite_Run2_data/OI_code/CalcOptLim2.f <==
      Program CalcOptLim
C Sample use of UpperLim.f
C Get data from a file named "ULinput".  See FillFC below for its format.
C Append the results to the end of a file named "ULoutput".
C Compile with
C  f77 -o CalcOptLim2 CalcOptLim2.f UpperLimNew2.f y_vs_CLf2.f CMaxinfNew2.f ConfLev2.f ConfLevNew2.f Cinf2.f CERN_Stuff2.f
C or "f77" -> "gfortran -frecord-marker=4".
      Implicit None
      Integer*8 If,N,Iflag,EP
      Real*8 sigma,mu0,sigma0,muB,CL,Mw,fc0
C     Must increase length FC if more than 50000 events!!!
      Real*8 UpperLim,FC(0:50000),FB(0:50000),El
      Common/UpperLimcom/EP(2),El(2)
      Open(unit=25,form='FORMATTED',file='ULoutput', access='APPEND')
      Call FillFC(FC,N,mu0,sigma0,Mw)
C Now fill the background vectors
C      Call FillFB(FB,muB)

      CL=0.9D0                    ! 90% Confidence level
      If=1                      ! fmin = 0.
      muB=0.D0                    ! Don't subtract background
      
C      fc0=UpperLim(CL,If,N,FC,muB,FC,Iflag,Ist,Ien)
      fc0=UpperLim(CL,If,N,FC,muB,FB,Iflag)

      sigma=(sigma0/mu0)*fc0
      El(1)=(sigma0/mu0)*El(1)
      El(2)=(sigma0/mu0)*El(2)
C      sigma = fc0

C     sigma is now the upper limit cross section.  Iflag is a status; 0 is good.
      Write(25,10) sigma,Mw,Iflag,EP(1),EP(2),El(1),El(2)
C     Write(25,20) FC
 10   Format(E13.6,F10.3,I5,I16,I16,E13.6,E13.6)
C     20   Format(E13.6)
      Stop
      End
C 
      Subroutine FillFC(FC,N,mu0,sigma0,Mw)
C FillFC reads from a table "ULinput" containing the events in order of
C increasing recoil energy.  For each event, the probability is given
C for the event having lower energy.  So, for example, suppose the
C distribution of events is expected to be uniform from 5 to 100 keV, and
C suppose there are 2 events, one at 10 keV and one at 50 keV.  Then
C given an event, it has probability (10-5)/(100-5) = 0.05263 of being
C below 10 keV and probability (50-5)/(100-5) = 0.47368 of being below
C 50 keV.  As an example, that's what I've put in the table.  Alternatively,
C I could have just said FC(1)=0.05263, FC(2)=.47368, N=2.
      Implicit None
      Real*8 mu0,Mw,sigma0
      Real*8 FC(0:50000) ! FC(I) contains the probability for the I'th event.
      Integer*8 N ! The number of events read in
      Open(unit=50,form='FORMATTED',status='OLD',file='ULinput')
      Read(50,30) sigma0
      Print *, sigma0
      Read(50,20) Mw
      Print *, Mw
      Read(50,30) mu0
      N=0
 10   continue
      N=N+1
      Read(50,30,END=100) FC(N)
 20   Format(F10.6)
      Go to 10
 30   Format(E12.6)
      Go to 10
 100  N = N-1
      Return
      End


      Subroutine FillFB(FB,muB)
C Same as FillFC, but for the background vectors
      Implicit None
      Real*8 muB
      Real*8 FB(0:50000) ! FB(I) contains the probability for the I'th event.
      Integer*8 N                 ! The number of events read in
      Open(unit=50,form='FORMATTED',status='OLD',file='BGinput')
      Read(50,30) muB
      N=0
 10   continue
      N=N+1
      Read(50,30,END=100) FB(N)
 20   Format(F10.6)
      Go to 10
 30   Format(E12.6)
      Go to 10
 100  N = N-1
      Return
      End


==> anc/CDMSlite_Run2_data/OI_code/Cinf2.f <==
      Real*8 Function Cinf(y,fin,Istat)
C Calculates C_\infty from a table.
C Input: y = deviation, fin = fraction of the range
C Output: Cinf=C_\infty(y,fin), Istat = return status code
C Istat  Meaning
C   0    Result interpolated from table ymintable.in
C   1    Result extrapolated from f0=.01 (lowest f in the table)
C   2    y especially low.  Returns Cinf=1.
C   3    y especially high.  Returns Cinf=0.
C   4    Result estimated using derfc (not implemented)
C   5    failure: fin > 1
C   6    failure: fin < 1.E-10
      Implicit none
      Integer*8 Nf,Nmin,Ntrials,Ntable,If,Ibin,Istat
      Real*8 y,ytemp,f,ytable,ylow,yhigh,flog,Table(2000,100),FNf,
     1 fbin,ybin,dfbin,dIbin,dy,fin,f0/.01D0/
      Real*4 ylow4,yhigh4,Table4(2000,100)
      Integer*4 Nmin4,Nf4,NTable4,Ntrials4
      Logical first/.true./
      Common/Cinfcom/Nf,Ntable,ylow,yhigh,dy,FNf,Table
      If(first) Then
       first=.false.
C       Open(50,file='ymintable.in',status='OLD',form='UNFORMATTED')
       Open(50,file='ymintable.txt',status='OLD',form='FORMATTED')
C       Read(50) ylow4,yhigh4,Nmin4,Nf4,NTable4,Ntrials4
       Read(50,5) ylow4,yhigh4,Nmin4,Nf4,NTable4,Ntrials4
 5     Format(2F9.5,3I5,I9)
       ylow=ylow4
       yhigh=yhigh4
       Nmin=Nmin4
       Nf=Nf4
       NTable=Ntable4
       Ntrials=Ntrials4
       Do If=1,Nf
C          Read(50) (Table4(Ibin,If),Ibin=1,Ntable)
          Read(50,10) (Table4(Ibin,If),Ibin=1,Ntable)
 10       Format(10F9.6)
          Do Ibin=1,Ntable
             Table(Ibin,If)=Table4(Ibin,If)
          EndDo
       EndDo
       dy=(yhigh-ylow)/dfloat(Ntable)
       FNf=dfloat(Nf)
       Close(50)
      EndIf
      Istat=0 ! Default for success
      Cinf=1.D0 ! Default for failure
      f=fin
      If(f.gt.1.D0) Then
         Istat=4
         Return
      EndIf
      If(f.lt.1.D-10) Then
         Istat=5
         Return
      EndIf
      If(f.lt.0.01D0) Then
         Istat=1
         f=f0
      EndIf
      flog=dlog(f)
      ytemp=y*(1.D0 - 0.3D0*flog) - 1.7D0*flog
      If(ytemp.lt.ylow) Then
         Istat=2
         Cinf=1.D0
         Return
      Elseif(ytemp.gt.yhigh) Then
         Istat=3
         Cinf=0.
         Return
      EndIf
      fbin=f*FNf
      If=fbin
      If(If.lt.1) If=1
C      If(If.gt.Nf-2) If=Nf-2
      If(If.gt.Nf-1) If=Nf-1
      dfbin=fbin-dFloat(If)
      ybin=(ytemp-ylow)/dy
      Ibin=ybin
      If(Ibin.lt.2) Ibin=2
      If(Ibin.gt.Ntable-1) Ibin=Ntable-1
      dIbin=ybin-dFloat(Ibin)
C To check the following interpolation formula, verify that it gives
C the correct 4 table entries when dfbin is close to 0 and 1 and when
C dIbin is close to 0 and 1.  Table(Ibin,If)=Cinf evaluated at
C ytemp=ylow+dy*Ibin, f=If/FNf.
      Cinf=(1.D0-dfbin)*(dIbin*Table(Ibin+1,If)+(1.D0-dIbin)*
     1 Table(Ibin,If)) +dfbin*(dIbin*Table(Ibin+1,If+1)+
     2 (1.D0-dIbin)*Table(Ibin,If+1))
      If(Istat.eq.1) Cinf=Cinf**((1.D0/fin - 0.94D0)/(1.D0/f0 - 0.94D0))
      Return
      End



==> anc/CDMSlite_Run2_data/OI_code/ConfLev2.f <==
      Real*8 Function ConfLev(m,x,mu,icode)
C ConfLev(m,x,mu,icode) = C_m(x,mu):
C Evaluate the probability that the maximum expected contents of an interval
C with at most m points is less than x given that the total range is mu.
C The return code, icode, is 0 if all is ok, 1 if the true value is guaranteed
C to not be above the returned value, 2 if the program can't supply any useful
C information.  ConfLev is supposed to be used only for finding confidence
C levels above 50%; if the program finds it below this, it may not bother
C finding a more accurate result.
C
C Uses GAMDIS, which requires cern libraries libmathlib and libkernlib
C Needs table CLtable.txt.
C
      Implicit None
      Integer*8 m,icode
      Real*8 x,mu
C
C Tabulated information
      Integer*8 N,Nmeans,NCLs,NCMaxmu
      Parameter(N=50)
      Parameter(Nmeans=41)
      Parameter(NCLs=22)
      Parameter(NCMaxmu=70)
      Common/CLtab/CL,Mean,xcl,Nxcl,muval,CMaxval,meanlog
      Real*8 CL(NCLs),xcl(0:N,NCLs,Nmeans),mean(Nmeans),meanlog(Nmeans)
      Real*8 muval(NCMaxmu),CMaxval(NCMaxmu)
      Integer*8 Nxcl(0:N,Nmeans)
C
      Real*8 mulog,xcl2(NCLs+1),clxmu,GAMDIS,
     x CL2(NCLs+1)
      Integer*8 Nxcl2
      Logical first/.true./
      Integer I,J,JJ,K,L,LL
      If(first) Then
C Input the table.  xcl(m,J,I) is the maximum interval containing m points
C corresponding to mu=mean(I) and confidence level CL(J).  If Nxcl(m,I)=0,
C then the m is so large compared with mu that one hardly ever gets m
C events; so if x<mu, the confidence level is very small.  I assume that if
C xcl(m,J,I) is meaningful then so is xcl(m,J,I+1) and xcl(m,J-1,I)
C (unless J=1).
        First=.false.
        Open(21,file='CLtable.txt',status='OLD',form='FORMATTED')
        Read(21,10) muval
        Read(21,10) CMaxval
 10     Format(70F8.4)
        Read(21,14) CL ! There are places where I assume CL(2) .le. .5
 14     Format(22F8.5)
        Do I=1,Nmeans
          Read(21,16) mean(I),(Nxcl(K,I),K=0,N)
 16       Format(F9.5,51I3)
          Do K=0,N
             If(Nxcl(K,I).gt.0) Read(21,17) (xcl(K,J,I),J=1,Nxcl(K,I))
 17          Format(22F9.5)
          EndDo
          meanlog(I)=dlog(mean(I))
        EndDo
        Close(21)
      EndIf
C Make some simple checks on reasonableness of the input parameters.  If
C they are unreasonable, either return a reasonable output anyway, or give up.
      If(mu.lt.0.D0 .or. m.lt.0) Then
         Go to 1000
      ElseIf(x.gt.1.00001D0*mu) Then
         ConfLev=1.D0
      ElseIf(x.le.0.) Then
         ConfLev=0.D0
      ElseIf(mu.lt.1.D0 .or. mu.ge.mean(Nmeans) .or. m.gt.N) Then
C The table hasn't the needed information, but at least we know that the
C answer is smaller than the confidence level for x=mu-.
         ConfLev=GAMDIS(mu,dfloat(m+1))
         Go to 2000
      Else ! The table might include this m,mu
C Find which mean(I) is just below mu.  Since mu is less than mean(Nmeans),
C the I must be less than Nmeans; so there is information for I+1.
         mulog=dlog(mu) ! Since mu.ge.1, mulog is at least 0.
         I=10.D0*mulog + 1.D0
         Nxcl2=min(Nxcl(m,I),Nxcl(m,I+1))
         If(Nxcl2.lt.2) Then
C The m must be too large for the mu; CL is very low.
            ConfLev=CL(2)
            Go to 2000
         EndIf
C Nxcl(m,I) is at least 2 after this point.
C Find clxmu, the confidence level for x=mu-.
         clxmu=GAMDIS(mu,dfloat(m+1))
C Return clxmu if x is equal to mu to within one part in 100,000.
         If(x .gt. .99999D0*mu) Then
            ConfLev=clxmu
            Go to 500
         EndIf
C Interpolate table entries to apply to this value of mu
         Do J=1,Nxcl2
            xcl2(J)=xcl(m,J,I) + (mulog-meanlog(I))*
     x      (xcl(m,J,I+1)-xcl(m,J,I))/(meanlog(I+1)-meanlog(I))
            CL2(J)=CL(J)
         EndDo
         xcl2(Nxcl2+1)=mu
         CL2(Nxcl2+1)=clxmu
C Interpolate xcl2 to find ConfLev at x.  K = 2 or 3 xcl2's are used,
C beginning with xcl2(J).  xcl2(1) and xcl2(2) must exist to get here.
C If x is before xcl2(2), then xcl2(1), xcl2(2), and xcl2(3) are
C used.  Analogously, if x is after xcl2(Nxcl(m,I)), use that xcl2, the one
C above it, and the one below it.  Otherwise use the two xcl2's 
C between which x lies, and the nearest other one to x.
         K=3
         If(x.lt.xcl2(1)) Then
C Only linearly extrapolate before xcl2(1); otherwise the parabola could
C result in smaller x getting larger confidence level
            J=1
            K=2
         ElseIf(x.le.xcl2(2)) Then
            J=1
C         ElseIf(Nxcl(m,I).eq.NCLs .and. x.gt.xcl2(NCLs)) Then
C Only linearly extrapolate beyond xcl2(NCLs); otherwise the parabola could
C result in larger x getting smaller confidence level.
C            J=NCLs
C            K=2
         ElseIf(x.ge.xcl2(Nxcl2)) Then
            J=Nxcl2-1
         Else ! x is between xcl2(2) and xcl2(Nxcl2); Nxcl2>3.
            Do L=3,Nxcl2 ! Find the first xcl2 that's above x
               If(x.le.xcl2(L)) Then
                  If(xcl2(L+1)-x .lt. x-xcl2(L-2)) Then
                     J=L-1
                  Else
                     J=L-2
                  EndIf
                  Go to 100
               EndIf
            EndDo
 100        Continue
         EndIf
C Maybe at this point I should improve the xcl2 that are used: quadratically
C interpolate the xcl over three neighboring I.  I tried it; no improvement.
C Find JJ, the first of the triplet used for quadratic interpolation
C in improving the xcl2's.  Normally use I, I+1, and I+2 for the interpolation,
C for if the xcl exist for I and I+1, then they do for I+2 unless I+2>Nmeans.
C         If(I+2.gt.Nmeans) Then
C            JJ=I-1
C         Else
C            JJ=I
C         EndIf
C         Do L=1,K
C            LL=J+L-1
C            If(LL.LE.Nxcl(m,I)) Then
C             xcl2(LL)=xcl(m,LL,JJ) + ((mulog-meanlog(JJ))/(meanlog(JJ+1)
C     x        - meanlog(JJ+2))) * ( (xcl(m,LL,JJ+1)-xcl(m,LL,JJ))*
C     x        (mulog-meanlog(JJ+2))/(meanlog(JJ+1)-meanlog(JJ)) +
C     x        (xcl(m,LL,JJ+2)-xcl(m,LL,JJ))*(meanlog(JJ+1)-mulog)/
C     x        (meanlog(JJ+2)-meanlog(JJ)) )
C            EndIf
C         EndDo
         If(K.eq.2) Then ! Linearly interpolate
            ConfLev=CL2(J) + (CL2(J+1)-CL2(J))*(x - xcl2(J))/
     x       (xcl2(J+1) - xcl2(J))
         Else ! Quadratically interpolate
            ConfLev=CL2(J) + ((x-xcl2(J))/(xcl2(J+1)-xcl2(J+2))) * (
     x       (CL2(J+1)-CL2(J))*(x-xcl2(J+2))/(xcl2(J+1)-xcl2(J)) +
     x       (CL2(J+2)-CL2(J))*(xcl2(J+1)-x)/(xcl2(J+2)-xcl2(J)) )
         EndIf
         If(ConfLev.lt.0.) ConfLev=0.D0
         If(ConfLev.gt.clxmu) ConfLev=clxmu
      EndIf ! End of the case in which the table can include the m and mu.
 500  icode=0
      return
 1000 ConfLev=-1.D0
      icode=2
      return
 2000 icode=1
      return
      end


==> anc/CDMSlite_Run2_data/OI_code/ConfLevNew2.f <==
      Real*8 Function ConfLevNew(m,x,mu,icode)
C Evaluate the probability that the maximum expected contents of an interval
C with at most m points is less than x given that the total range is mu.
C The return code, icode, is 0 if all is ok, 1 if the true value is guaranteed
C to not be above the returned value, 2 if the program can't supply any useful
C information.  ConfLev is supposed to be used only for finding confidence
C levels above 50%; if the program finds it below this, it may not bother
C finding a more accurate result.
C
C ConfLevNew changed from ConfLev.f in Jan 2010 to use CLtableNew.in
C when that table made with more statistics and finer binning is useable.
C Otherwise it uses CLtable.in via the old ConfLev.f
      Implicit None
      Integer*8 m,icode
      Real*8 x,mu
      Integer*8 N,Nmeans,NCLs
C      Parameter(N=50)
C      Parameter(Nmeans=41)
C      Parameter(NCLs=22)
      Parameter(N=5) ! Jan 2010
      Parameter(Nmeans=51) ! Jan 2010 (From CtableNew where L is 0-50)
      Parameter(NCLs=44) ! Jan 2010
C      Common/CLtab/CL,Mean,xcl,Nxcl,meanlog ! For aid in debugging
      Common/CLtabNew/CL,Mean,xcl,Nxcl,meanlog ! For aid in debugging, save
      Real*8 CL(NCLs),xcl(0:N,NCLs,Nmeans),mean(Nmeans),ConfLev
      Real*8 meanlog(Nmeans),mulog,xcl2(NCLs+1),clxmu,GAMDIS,
     x CL2(NCLs+1),UseNewConfL
      Logical first/.true./,UseNew/.true./,use
      Integer*8 I,J,JJ,K,L,LL,Nxcl(0:N,Nmeans),Nxcl2
      Real*4 CL4(NCLs),xcl4(0:N,NCLs,Nmeans),mean4(Nmeans)
      Integer*4 Nxcl4(0:N,Nmeans)
      If(first) Then
C Input the table.  xcl(m,J,I) is the maximum interval containing m points
C corresponding to mu=mean(I) and confidence level CL(J).  If Nxcl(m,I)=0,
C then the m is so large compared with mu that one hardly ever gets m
C events; so if x<mu, the confidence level is very small.  I assume that if
C xcl(m,J,I) is meaningful then so is xcl(m,J,I+1) and xcl(m,J-1,I)
C (unless J=1).
       First=.false.
       If(UseNew) Then
C        Open(21,file='CLtableNew.in',status='OLD',form='UNFORMATTED') ! Jan 2010
        Open(21,file='CLtableNew.txt',status='OLD',form='FORMATTED') ! Jan 2010
C        Read(21) CL4 ! There are places where I assume CL(2) .le. .5
        Read(21,10) CL4 ! There are places where I assume CL(2) .le. .5
 10     Format(10F9.5)
        Do I=1,NCLs
           CL(I)=CL4(I)
        EndDo
        Do I=1,Nmeans
C          Read(21) mean4(I),(Nxcl4(K,I),K=0,N)
          Read(21,20) mean4(I),(Nxcl4(K,I),K=0,N)
 20       Format(F9.5,6I4)
          mean(I)=mean4(I)
          Do K=0,N
             Nxcl(K,I)=Nxcl4(K,I)
             If(Nxcl(K,I).gt.0) Then
C                Read(21) (xcl4(K,J,I),J=1,Nxcl(K,I))
                Read(21,10) (xcl4(K,J,I),J=1,Nxcl(K,I))
                Do J=1,Nxcl(K,I)
                   xcl(K,J,I)=xcl4(K,J,I)
                EndDo
             EndIf
          EndDo
          meanlog(I)=dlog(mean(I))
        EndDo
        Close(21)
       EndIf
      EndIf
      If(mu.gt.12.D0 .or. m.gt.5 .or. .not. UseNew) Then
         ConfLevNew = ConfLev(m,x,mu,icode)
         Return
      EndIf
C Make some simple checks on reasonableness of the input parameters.  If
C they are unreasonable, either return a reasonable output anyway, or give up.
      If(mu.lt.0.D0 .or. m.lt.0) Then
         Go to 1000
      ElseIf(x.gt.1.00001D0*mu) Then
         ConfLevNew=1.D0
      ElseIf(x.le.0.D0) Then
         ConfLevNew=0.D0
      ElseIf(mu.lt.1.D0 .or. mu.ge.mean(Nmeans) .or. m.gt.N) Then
C The table hasn't the needed information, but at least we know that the
C answer is smaller than the confidence level for x=mu-.
         ConfLevNew=GAMDIS(mu,dfloat(m+1))
         Go to 2000
      Else ! The table might include this m,mu
C Find which mean(I) is just below mu.  Since mu is less than mean(Nmeans),
C the I must be less than Nmeans; so there is information for I+1.
         mulog=dlog(mu) ! Since mu.ge.1, mulog is at least 0.
C         I=10.*mulog + 1. ! mu = exp(.1*L) L=0,1,...  I=L+1
         I=20.D0*mulog + 1.D0 ! mu = dexp(.05*L) Jan 2010
         Nxcl2=min(Nxcl(m,I),Nxcl(m,I+1))
         If(Nxcl2.lt.2) Then
C The m must be too large for the mu; CL is very low.
            ConfLevNew=CL(2)
            Go to 2000
         EndIf
C Nxcl(m,I) is at least 2 after this point.
C Find clxmu, the confidence level for x=mu-.
         clxmu=GAMDIS(mu,dfloat(m+1))
C Return clxmu if x is equal to mu to within one part in 100,000.
         If(x .gt. .99999D0*mu) Then
            ConfLevNew=clxmu
            Go to 500
         EndIf
C Interpolate table entries to apply to this value of mu
         Do J=1,Nxcl2
            xcl2(J)=xcl(m,J,I) + (mulog-meanlog(I))*
     x      (xcl(m,J,I+1)-xcl(m,J,I))/(meanlog(I+1)-meanlog(I))
            CL2(J)=CL(J)
         EndDo
         xcl2(Nxcl2+1)=mu
         CL2(Nxcl2+1)=clxmu
C Interpolate xcl2 to find ConfLev at x.  K = 2 or 3 xcl2's are used,
C beginning with xcl2(J).  xcl2(1) and xcl2(2) must exist to get here.
C If x is before xcl2(2), then xcl2(1), xcl2(2), and xcl2(3) are
C used.  Analogously, if x is after xcl2(Nxcl(m,I)), use that xcl2, the one
C above it, and the one below it.  Otherwise use the two xcl2's 
C between which x lies, and the nearest other one to x.
         K=3
         If(x.lt.xcl2(1)) Then
C Only linearly extrapolate before xcl2(1); otherwise the parabola could
C result in smaller x getting larger confidence level
            J=1
            K=2
         ElseIf(x.le.xcl2(2)) Then
            J=1
C         ElseIf(Nxcl(m,I).eq.NCLs .and. x.gt.xcl2(NCLs)) Then
C Only linearly extrapolate beyond xcl2(NCLs); otherwise the parabola could
C result in larger x getting smaller confidence level.
C            J=NCLs
C            K=2
         ElseIf(x.ge.xcl2(Nxcl2)) Then
            J=Nxcl2-1
         Else ! x is between xcl2(2) and xcl2(Nxcl2); Nxcl2>3.
            Do L=3,Nxcl2 ! Find the first xcl2 that's above x
               If(x.le.xcl2(L)) Then
                  If(xcl2(L+1)-x .lt. x-xcl2(L-2)) Then
                     J=L-1
                  Else
                     J=L-2
                  EndIf
                  Go to 100
               EndIf
            EndDo
 100        Continue
         EndIf
C Maybe at this point I should improve the xcl2 that are used: quadratically
C interpolate the xcl over three neighboring I.  I tried it; no improvement.
C Find JJ, the first of the triplet used for quadratic interpolation
C in improving the xcl2's.  Normally use I, I+1, and I+2 for the interpolation,
C for if the xcl exist for I and I+1, then they do for I+2 unless I+2>Nmeans.
C         If(I+2.gt.Nmeans) Then
C            JJ=I-1
C         Else
C            JJ=I
C         EndIf
C         Do L=1,K
C            LL=J+L-1
C            If(LL.LE.Nxcl(m,I)) Then
C             xcl2(LL)=xcl(m,LL,JJ) + ((mulog-meanlog(JJ))/(meanlog(JJ+1)
C     x        - meanlog(JJ+2))) * ( (xcl(m,LL,JJ+1)-xcl(m,LL,JJ))*
C     x        (mulog-meanlog(JJ+2))/(meanlog(JJ+1)-meanlog(JJ)) +
C     x        (xcl(m,LL,JJ+2)-xcl(m,LL,JJ))*(meanlog(JJ+1)-mulog)/
C     x        (meanlog(JJ+2)-meanlog(JJ)) )
C            EndIf
C         EndDo
         If(K.eq.2) Then ! Linearly interpolate
            ConfLevNew=CL2(J) + (CL2(J+1)-CL2(J))*(x - xcl2(J))/
     x       (xcl2(J+1) - xcl2(J))
         Else ! Quadratically interpolate
            ConfLevNew=CL2(J) + ((x-xcl2(J))/(xcl2(J+1)-xcl2(J+2))) * (
     x       (CL2(J+1)-CL2(J))*(x-xcl2(J+2))/(xcl2(J+1)-xcl2(J)) +
     x       (CL2(J+2)-CL2(J))*(xcl2(J+1)-x)/(xcl2(J+2)-xcl2(J)) )
         EndIf
         If(ConfLevNew.lt.0.D0) ConfLevNew=0.
         If(ConfLevNew.gt.clxmu) ConfLevNew=clxmu
      EndIf ! End of the case in which the table can include the m and mu.
 500  icode=0
      return
 1000 ConfLevNew=-1.
      icode=2
      return
 2000 icode=1
      return
      Entry UseNewConfL(use)
C Turn on or off use of new, more accurate table.
      UseNew=use
      First=.true.
      UseNewConfL=0.
      Return
      end


==> anc/CDMSlite_Run2_data/OI_code/ULinput <==
 1.00000000e-41     1.27389531 9.11573588e-08 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.31303243 1.45614928e-05 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.35337195 1.14923180e-04 8.92417911e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.39495079 4.47768362e-04 6.78466021e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.43780704 1.24702747e-03 5.17086157e-01 9.77225680e-01 9.96900759e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.48197993 2.86225385e-03 4.03633405e-01 8.97564851e-01 9.49456863e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.52750992 6.17709187e-03 3.02217395e-01 7.48526873e-01 8.13572664e-01 9.99993901e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.57443870 1.28448617e-02 2.18834365e-01 5.85159179e-01 6.48552680e-01 9.78921683e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.62280925 2.51291443e-02 1.59891693e-01 4.53025766e-01 5.09503864e-01 9.12855912e-01 9.91112689e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.67266585 4.58617328e-02 1.20221244e-01 3.56684295e-01 4.05781307e-01 8.30195215e-01 9.55712031e-01 9.97485370e-01 9.99584534e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.72405417 7.84358513e-02 9.33016999e-02 2.87567464e-01 3.30229731e-01 7.50045655e-01 9.04806444e-01 9.80908949e-01 9.90212033e-01 9.98823618e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.77702127 1.26811124e-01 7.44750350e-02 2.37127799e-01 2.74469558e-01 6.78668818e-01 8.49582651e-01 9.51750716e-01 9.68221844e-01 9.89252555e-01 9.99978546e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.83161564 1.95510885e-01 6.08451769e-02 1.99308135e-01 2.32280879e-01 6.16744269e-01 7.95560304e-01 9.15873409e-01 9.38103630e-01 9.70483767e-01 9.97508864e-01 9.99961598e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.88788728 2.89591234e-01 5.06482356e-02 1.70145310e-01 1.99499094e-01 5.63176746e-01 7.44823678e-01 8.77299049e-01 9.03875118e-01 9.45481830e-01 9.89203946e-01 9.97888085e-01 9.99958276e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     1.94588772 4.14586335e-01 4.27975947e-02 1.47075382e-01 1.73390364e-01 5.16545047e-01 6.97874209e-01 8.38226617e-01 8.68003072e-01 9.16823061e-01 9.75411295e-01 9.91336183e-01 9.98304167e-01 9.99862727e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.00567007 5.76422630e-01 3.66032219e-02 1.28415222e-01 1.52142115e-01 4.75561778e-01 6.54571977e-01 7.99736276e-01 8.31831116e-01 8.86198020e-01 9.57404090e-01 9.80351080e-01 9.93164088e-01 9.97952324e-01 9.99628051e-01 9.99877136e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.06728908 7.81312616e-01 3.16152404e-02 1.13036347e-01 1.34530030e-01 4.39179995e-01 6.14564411e-01 7.62308190e-01 7.96044650e-01 8.54624244e-01 9.36333831e-01 9.65682055e-01 9.84382107e-01 9.93018360e-01 9.97284508e-01 9.98327543e-01 9.99703316e-01 9.99757964e-01 9.99850811e-01 9.99979352e-01 9.99991231e-01 9.99995667e-01 9.99998469e-01 9.99998742e-01 9.99999435e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.13080118 1.03561288e+00 2.75301121e-02 1.00162811e-01 1.19707805e-01 4.06586924e-01 5.77473979e-01 7.26133064e-01 7.60984876e-01 8.22708557e-01 9.13071247e-01 9.48106079e-01 9.72382765e-01 9.84980376e-01 9.92242591e-01 9.94333457e-01 9.97847608e-01 9.98047978e-01 9.98431084e-01 9.99221631e-01 9.99373913e-01 9.99459280e-01 9.99544237e-01 9.99556391e-01 9.99596735e-01 9.99737445e-01 9.99825072e-01 9.99933327e-01 9.99981556e-01 9.99991829e-01 9.99999972e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.19626452 1.34567874e+00 2.41371395e-02 8.92467142e-02 1.07075296e-01 3.77156763e-01 5.42957946e-01 6.91262228e-01 7.26812179e-01 7.90812822e-01 8.88235333e-01 9.28256791e-01 9.57674478e-01 9.74125884e-01 9.84487404e-01 9.87725193e-01 9.93782830e-01 9.94173870e-01 9.94948446e-01 9.96722496e-01 9.97111463e-01 9.97341177e-01 9.97580640e-01 9.97615950e-01 9.97735345e-01 9.98185906e-01 9.98508453e-01 9.99010898e-01 9.99359732e-01 9.99484021e-01 9.99739089e-01 9.99836860e-01 9.99938195e-01 9.99983564e-01 9.99993439e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.26373905 1.71772134e+00 2.12857951e-02 7.98906880e-02 9.61956618e-02 3.50405946e-01 5.10724193e-01 6.57684264e-01 6.93595004e-01 7.59156495e-01 8.62262242e-01 9.06616462e-01 9.40705134e-01 9.60806689e-01 9.74226422e-01 9.78634025e-01 9.87398653e-01 9.88001358e-01 9.89215802e-01 9.92134586e-01 9.92810128e-01 9.93217360e-01 9.93649440e-01 9.93713869e-01 9.93933202e-01 9.94784367e-01 9.95422157e-01 9.96485629e-01 9.97305578e-01 9.97625106e-01 9.98365443e-01 9.98707267e-01 9.99156320e-01 9.99468642e-01 9.99585189e-01 9.99870270e-01 9.99918847e-01 9.99956347e-01 9.99998308e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.33328656 2.15766278e+00 1.88657794e-02 7.17997072e-02 8.67435709e-02 3.25957615e-01 4.80531508e-01 6.25365129e-01 6.61359358e-01 7.27881064e-01 8.35468282e-01 8.83551252e-01 9.21840460e-01 9.45346596e-01 9.61711827e-01 9.67273019e-01 9.78781718e-01 9.79604428e-01 9.81279186e-01 9.85418736e-01 9.86406001e-01 9.87007770e-01 9.87652281e-01 9.87748953e-01 9.88079209e-01 9.89379452e-01 9.90376238e-01 9.92093539e-01 9.93481446e-01 9.94042884e-01 9.95406950e-01 9.96078882e-01 9.97028043e-01 9.97763884e-01 9.98066491e-01 9.98954830e-01 9.99158088e-01 9.99349530e-01 9.99734845e-01 9.99920510e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.40497074 2.67101363e+00 1.67944500e-02 6.47497396e-02 7.84713115e-02 3.03514481e-01 4.52182383e-01 5.94265486e-01 6.30112428e-01 6.97083850e-01 8.08091466e-01 8.59344125e-01 9.01373796e-01 9.28019790e-01 9.47179304e-01 9.53856187e-01 9.68075170e-01 9.69119105e-01 9.71258890e-01 9.76647290e-01 9.77957500e-01 9.78761740e-01 9.79628206e-01 9.79758647e-01 9.80205244e-01 9.81979268e-01 9.83358249e-01 9.85780609e-01 9.87791982e-01 9.88622621e-01 9.90692891e-01 9.91747054e-01 9.93289788e-01 9.94546298e-01 9.95084542e-01 9.96780596e-01 9.97207197e-01 9.97631741e-01 9.98609623e-01 9.99245416e-01 9.99902160e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.47885723 3.26276660e+00 1.50086369e-02 5.85672811e-02 7.11862935e-02 2.82837935e-01 4.25514317e-01 5.64347853e-01 5.99854003e-01 6.66837623e-01 7.80320182e-01 8.34222211e-01 8.79544959e-01 9.09056221e-01 9.30835250e-01 9.38576409e-01 9.55427701e-01 9.56689665e-01 9.59289447e-01 9.65925243e-01 9.67561094e-01 9.68570186e-01 9.69661846e-01 9.69826609e-01 9.70391570e-01 9.72649632e-01 9.74421556e-01 9.77575135e-01 9.80240705e-01 9.81356265e-01 9.84181925e-01 9.85650364e-01 9.87845414e-01 9.89684892e-01 9.90490922e-01 9.93128949e-01 9.93824407e-01 9.94534704e-01 9.96271709e-01 9.97536855e-01 9.99237891e-01 9.99975339e-01 9.99999771e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.55501369 3.93731649e+00 1.34591992e-02 5.31154997e-02 6.47363843e-02 2.63733797e-01 4.00392790e-01 5.35579478e-01 5.70582131e-01 6.37201058e-01 7.52311095e-01 8.08376109e-01 8.56557146e-01 8.88653115e-01 9.12860196e-01 9.21604553e-01 9.40978841e-01 9.42452534e-01 9.45500465e-01 9.53361724e-01 9.55320050e-01 9.56532570e-01 9.57848377e-01 9.58047348e-01 9.58730389e-01 9.61472944e-01 9.63640170e-01 9.67534383e-01 9.70868498e-01 9.72277106e-01 9.75885684e-01 9.77787508e-01 9.80671449e-01 9.83134180e-01 9.84229213e-01 9.87899915e-01 9.88895521e-01 9.89928008e-01 9.92540585e-01 9.94561520e-01 9.97637634e-01 9.99620569e-01 9.99875802e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.63350986 4.69838846e+00 1.21073677e-02 4.82851682e-02 5.89997210e-02 2.46042552e-01 3.76706499e-01 5.07934413e-01 5.42297133e-01 6.08226794e-01 7.24203159e-01 7.81975711e-01 8.32592914e-01 8.66989316e-01 8.93420129e-01 9.03098969e-01 9.24862173e-01 9.26538858e-01 9.30017745e-01 9.39066606e-01 9.41339719e-01 9.42751316e-01 9.44286929e-01 9.44519490e-01 9.45318554e-01 9.48538591e-01 9.51097121e-01 9.55728799e-01 9.59733648e-01 9.61437840e-01 9.65841119e-01 9.68186122e-01 9.71779763e-01 9.74890604e-01 9.76288278e-01 9.81052650e-01 9.82370153e-01 9.83750478e-01 9.87322258e-01 9.90191588e-01 9.94888536e-01 9.98571148e-01 9.99257505e-01 9.99964009e-01 9.99996109e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.71441762 5.54900168e+00 1.09221286e-02 4.39875689e-02 5.38770413e-02 2.29630499e-01 3.54361104e-01 4.81391117e-01 5.15000319e-01 5.79962253e-01 6.96122078e-01 7.55176140e-01 8.07820787e-01 8.44231620e-01 8.72671555e-01 8.83209796e-01 9.07207010e-01 9.09075892e-01 9.12964027e-01 9.23149180e-01 9.25725583e-01 9.27329445e-01 9.29077759e-01 9.29342862e-01 9.30254411e-01 9.33938661e-01 9.36879193e-01 9.42234724e-01 9.46902473e-01 9.48900206e-01 9.54097083e-01 9.56887563e-01 9.61199146e-01 9.64970827e-01 9.66678883e-01 9.72575185e-01 9.74229169e-01 9.75974956e-01 9.80565648e-01 9.84352040e-01 9.90858197e-01 9.96594666e-01 9.97867638e-01 9.99625832e-01 9.99833312e-01 9.99973271e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.79781106 6.49144559e+00 9.87839083e-03 4.01499788e-02 4.92867224e-02 2.14384369e-01 3.33275790e-01 4.55931762e-01 4.88694077e-01 5.52451220e-01 6.68184376e-01 7.28122933e-01 7.82401240e-01 8.20541069e-01 8.50767818e-01 8.62085291e-01 8.88143895e-01 8.90192394e-01 8.94464145e-01 9.05722523e-01 9.08587375e-01 9.10374526e-01 9.12326001e-01 9.12622222e-01 9.13641412e-01 9.17771094e-01 9.21079645e-01 9.27136200e-01 9.32450182e-01 9.34735384e-01 9.40713520e-01 9.43945216e-01 9.48972051e-01 9.53406820e-01 9.55427933e-01 9.62475150e-01 9.64474194e-01 9.66596389e-01 9.72246140e-01 9.76999224e-01 9.85459547e-01 9.93535121e-01 9.95521135e-01 9.98709668e-01 9.99220208e-01 9.99696346e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.88376655 7.52727532e+00 8.95564542e-03 3.67121196e-02 4.51608920e-02 2.00206734e-01 3.13379922e-01 4.31540607e-01 4.63380718e-01 5.25733610e-01 6.40498731e-01 7.00954011e-01 7.56489203e-01 7.96075791e-01 8.27862202e-01 8.39874732e-01 8.67807454e-01 8.70021466e-01 8.74647823e-01 8.86906091e-01 8.90041597e-01 8.92001145e-01 8.94144080e-01 8.94469662e-01 8.95590483e-01 9.00141893e-01 9.03800285e-01 9.10526731e-01 9.16462279e-01 9.19025216e-01 9.25762012e-01 9.29424678e-01 9.35154080e-01 9.40244612e-01 9.42576833e-01 9.50776372e-01 9.53123614e-01 9.55627131e-01 9.62358562e-01 9.68111184e-01 9.78633802e-01 9.89280158e-01 9.92084903e-01 9.97022216e-01 9.97942462e-01 9.98921056e-01 9.99983708e-01 9.99999569e-01 9.99999930e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     2.97236279 8.65733568e+00 8.13696239e-03 3.36235059e-02 4.14425105e-02 1.87012570e-01 2.94610313e-01 4.08202367e-01 4.39061110e-01 4.99844525e-01 6.13165374e-01 6.73799244e-01 7.30233768e-01 7.70990851e-01 8.04107818e-01 8.16728531e-01 8.46336672e-01 8.48700837e-01 8.53649982e-01 8.66826095e-01 8.70211905e-01 8.72331289e-01 8.74652097e-01 8.75004990e-01 8.76220413e-01 8.81165511e-01 8.85151839e-01 8.92509604e-01 8.99034812e-01 9.01862416e-01 9.09325882e-01 9.13403750e-01 9.19813770e-01 9.25543824e-01 9.28180876e-01 9.37517630e-01 9.40211075e-01 9.43095137e-01 9.50914318e-01 9.57683521e-01 9.70342284e-01 9.83744195e-01 9.87456547e-01 9.94416775e-01 9.95839240e-01 9.97464125e-01 9.99787996e-01 9.99926208e-01 9.99942803e-01 9.99999402e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     3.06368093 9.88179557e+00 7.40825062e-03 3.08414953e-02 3.80832291e-02 1.74726652e-01 2.76909205e-01 3.85900854e-01 4.15733510e-01 4.74813412e-01 5.86275631e-01 6.46779960e-01 7.03777637e-01 7.45437712e-01 7.79657224e-01 7.92797867e-01 8.23874714e-01 8.26372707e-01 8.31610627e-01 8.45615440e-01 8.49229085e-01 8.51494350e-01 8.53977857e-01 8.54355763e-01 8.55657898e-01 8.60964942e-01 8.65254091e-01 8.73198109e-01 8.80274661e-01 8.83350886e-01 8.91500550e-01 8.95972824e-01 9.03032990e-01 9.09377993e-01 9.12309550e-01 9.22752841e-01 9.25785614e-01 9.29044011e-01 9.37941114e-01 9.45728637e-01 9.60564107e-01 9.76861338e-01 9.81554730e-01 9.90774624e-01 9.92781083e-01 9.95180160e-01 9.99209391e-01 9.99580888e-01 9.99635516e-01 9.99928718e-01 9.99971200e-01 9.99997046e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     3.15780458 1.12002003e+01 6.75769162e-03 2.83297847e-02 3.50417180e-02 1.63281619e-01 2.60222907e-01 3.64618308e-01 3.93393022e-01 4.50663687e-01 5.59911443e-01 6.20008225e-01 6.77256116e-01 7.19563040e-01 7.54661143e-01 7.68233417e-01 8.00567804e-01 8.03182635e-01 8.08673764e-01 8.23412860e-01 8.27230217e-01 8.29626308e-01 8.32256073e-01 8.32656498e-01 8.34036761e-01 8.39671009e-01 8.44235217e-01 8.52714965e-01 8.60299066e-01 8.63605291e-01 8.72393257e-01 8.77234675e-01 8.84906866e-01 8.91834714e-01 8.95046741e-01 9.06551421e-01 9.09912060e-01 9.13533444e-01 9.23483450e-01 9.32276200e-01 9.49296084e-01 9.68583306e-01 9.74315757e-01 9.85996264e-01 9.88658969e-01 9.91946899e-01 9.98085089e-01 9.98789872e-01 9.98902077e-01 9.99607312e-01 9.99756677e-01 9.99901630e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     3.25481994 1.26115234e+01 6.17531113e-03 2.60572773e-02 3.22824923e-02 1.52616746e-01 2.44501020e-01 3.44335178e-01 3.72031510e-01 4.27412813e-01 5.34145406e-01 5.93586598e-01 6.50796510e-01 6.93507830e-01 7.29267398e-01 7.43184235e-01 7.76563987e-01 7.79278313e-01 7.84986191e-01 8.00361691e-01 8.04357474e-01 8.06868547e-01 8.09627211e-01 8.10047514e-01 8.11496811e-01 8.17421263e-01 8.22230735e-01 8.31191419e-01 8.39234830e-01 8.42750309e-01 8.52122450e-01 8.57303936e-01 8.65543399e-01 8.73015342e-01 8.76490494e-01 8.88998326e-01 8.92671159e-01 8.96639437e-01 9.07603080e-01 9.17373822e-01 9.36553677e-01 9.58879856e-01 9.65693445e-01 9.79998576e-01 9.83380187e-01 9.87658774e-01 9.96276872e-01 9.97407892e-01 9.97595813e-01 9.98875071e-01 9.99190751e-01 9.99545246e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     3.35481584 1.41142240e+01 5.65261557e-03 2.39971561e-02 2.97747919e-02 1.42676762e-01 2.29695690e-01 3.25029862e-01 3.51637429e-01 4.05072264e-01 5.09040516e-01 5.67607609e-01 6.24517151e-01 6.67406059e-01 7.03619287e-01 7.17796036e-01 7.52011308e-01 7.54807729e-01 7.60695647e-01 7.76608049e-01 7.80756302e-01 7.83366037e-01 7.86235666e-01 7.86673116e-01 7.88182025e-01 7.94358191e-01 7.99381729e-01 8.08765443e-01 8.17216575e-01 8.20918920e-01 8.30816180e-01 8.36305569e-01 8.45062065e-01 8.53033726e-01 8.56751827e-01 8.70193151e-01 8.74158762e-01 8.78453589e-01 8.90378674e-01 9.01087021e-01 9.22371561e-01 9.47739813e-01 9.55660097e-01 9.72714561e-01 9.76867426e-01 9.82224761e-01 9.93661987e-01 9.95306739e-01 9.95587510e-01 9.97594067e-01 9.98132226e-01 9.98781384e-01 9.99990904e-01 9.99999996e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     3.45788386 1.57063126e+01 5.18228777e-03 2.21261047e-02 2.74917994e-02 1.33411007e-01 2.15761097e-01 3.06678579e-01 3.32195787e-01 3.83647572e-01 4.84650124e-01 5.42153274e-01 5.98526407e-01 6.41383247e-01 6.77853758e-01 6.92209225e-01 7.27055545e-01 7.29916887e-01 7.35948487e-01 7.52298367e-01 7.56572943e-01 7.59264847e-01 7.62227277e-01 7.62679101e-01 7.64238057e-01 7.70626705e-01 7.75832332e-01 7.85579273e-01 7.94384303e-01 7.98249983e-01 8.08609728e-01 8.14372526e-01 8.23591560e-01 8.32014085e-01 8.35952649e-01 8.50248265e-01 8.54484047e-01 8.59081410e-01 8.71904353e-01 8.83498067e-01 9.06803287e-01 9.35171741e-01 9.44207413e-01 9.64094359e-01 9.69059557e-01 9.75568521e-01 9.90129382e-01 9.92370028e-01 9.92759847e-01 9.95639835e-01 9.96454387e-01 9.97480090e-01 9.99877315e-01 9.99973084e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     3.56411837 1.73854122e+01 4.75812603e-03 2.04237686e-02 2.54100250e-02 1.24772832e-01 2.02653206e-01 2.89255527e-01 3.13688387e-01 3.63138691e-01 4.61018139e-01 5.17295047e-01 5.72922167e-01 6.15555502e-01 6.52100036e-01 6.66557369e-01 7.01838263e-01 7.04747826e-01 7.10887651e-01 7.27577294e-01 7.31952292e-01 7.34709990e-01 7.37747141e-01 7.38210576e-01 7.39810036e-01 7.46371908e-01 7.51727469e-01 7.61777099e-01 7.70881062e-01 7.74885894e-01 7.85643262e-01 7.91643421e-01 8.01267501e-01 8.10088711e-01 8.14223503e-01 8.29286710e-01 8.33767466e-01 8.38640343e-01 8.52287982e-01 8.64704559e-01 8.89920539e-01 9.21204365e-01 9.31347336e-01 9.54106837e-01 9.59913290e-01 9.67629992e-01 9.85578794e-01 9.88491271e-01 9.89005269e-01 9.92897089e-01 9.94039836e-01 9.95521280e-01 9.99527468e-01 9.99804571e-01 9.99996761e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     3.67361666 1.91488187e+01 4.37482974e-03 1.88723551e-02 2.35088323e-02 1.16719090e-01 1.90329562e-01 2.72733060e-01 2.96094089e-01 3.43540383e-01 4.38179364e-01 4.93093878e-01 5.47791460e-01 5.90028688e-01 6.26478374e-01 6.40965760e-01 6.76495021e-01 6.79436799e-01 6.85650770e-01 7.02585566e-01 7.07035738e-01 7.09843224e-01 7.12937389e-01 7.13409727e-01 7.15040329e-01 7.21736791e-01 7.27210501e-01 7.37502620e-01 7.46850438e-01 7.50970055e-01 7.62059258e-01 7.68259922e-01 7.78229803e-01 7.87395377e-01 7.91700972e-01 8.07439671e-01 8.12138253e-01 8.17257307e-01 8.31648862e-01 8.44817301e-01 8.71811605e-01 9.05886246e-01 9.17112197e-01 9.42740850e-01 9.49404698e-01 9.58367150e-01 9.79922023e-01 9.83574632e-01 9.84226605e-01 9.89258948e-01 9.90779045e-01 9.92792239e-01 9.98821499e-01 9.99372951e-01 9.99926098e-01 9.99997110e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     3.78647901 2.09935641e+01 4.02780623e-03 1.74564287e-02 2.17701514e-02 1.09209789e-01 1.78749194e-01 2.57081895e-01 2.79389101e-01 3.24842623e-01 4.16159877e-01 4.69600368e-01 5.23210203e-01 5.64897758e-01 6.01098941e-01 6.15550134e-01 6.51153578e-01 6.54112437e-01 6.60368248e-01 6.77457889e-01 6.81958977e-01 6.84800840e-01 6.87934939e-01 6.88413564e-01 6.90066258e-01 6.96859871e-01 7.02420806e-01 7.12896524e-01 7.22433942e-01 7.26644218e-01 7.37999745e-01 7.44363957e-01 7.54619814e-01 7.64074417e-01 7.68524744e-01 7.84843477e-01 7.89731421e-01 7.95065704e-01 8.10114816e-01 8.23957509e-01 8.52579050e-01 8.89284451e-01 9.01553858e-01 9.30005688e-01 9.37530022e-01 9.47757303e-01 9.73084718e-01 9.77536472e-01 9.78338568e-01 9.84627706e-01 9.86570768e-01 9.89187342e-01 9.97646109e-01 9.98565100e-01 9.99675873e-01 9.99932715e-01 9.99990065e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     3.90280876 2.29164577e+01 3.71306409e-03 1.61624691e-02 2.01781890e-02 1.02207397e-01 1.67872230e-01 2.42271154e-01 2.63547122e-01 3.07030919e-01 3.94977477e-01 4.46855088e-01 4.99243240e-01 5.40246443e-01 5.76061155e-01 5.90415830e-01 6.25932640e-01 6.28894462e-01 6.35161895e-01 6.52321357e-01 6.56850381e-01 6.59711989e-01 6.62869779e-01 6.63352199e-01 6.65018367e-01 6.71873374e-01 6.77491887e-01 6.88094467e-01 6.97768872e-01 7.02046311e-01 7.13604005e-01 7.20095347e-01 7.30577860e-01 7.40266196e-01 7.44835053e-01 7.61637003e-01 7.66685147e-01 7.72202786e-01 7.87819508e-01 8.02254163e-01 8.32337304e-01 8.71482973e-01 8.84742551e-01 9.15931237e-01 9.24306250e-01 9.35798257e-01 9.65008799e-01 9.70307851e-01 9.71270247e-01 9.78917051e-01 9.81324059e-01 9.84609646e-01 9.95891563e-01 9.97271824e-01 9.99139327e-01 9.99702518e-01 9.99893822e-01 9.99999997e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     4.02271243 2.49141364e+01 3.42712151e-03 1.49785218e-02 1.87189423e-02 9.56765978e-02 1.57659702e-01 2.28268436e-01 2.48539489e-01 2.90086590e-01 3.74642042e-01 4.24888828e-01 4.75944306e-01 5.16146899e-01 5.51452960e-01 5.65656907e-01 6.00940528e-01 6.03892313e-01 6.10143473e-01 6.27293760e-01 6.31829244e-01 6.34696895e-01 6.37863137e-01 6.38347014e-01 6.40018555e-01 6.46901276e-01 6.52549341e-01 6.63224896e-01 6.72986016e-01 6.77308068e-01 6.89006064e-01 6.95589212e-01 7.06240520e-01 7.16108274e-01 7.20769790e-01 7.37958583e-01 7.43137645e-01 7.48806490e-01 7.64899205e-01 7.79840721e-01 8.11209445e-01 8.52580030e-01 8.66764516e-01 9.00566741e-01 9.09770290e-01 9.22508116e-01 9.55653967e-01 9.61836282e-01 9.62966898e-01 9.72054052e-01 9.74960247e-01 9.78972763e-01 9.93451167e-01 9.95386234e-01 9.98212704e-01 9.99205591e-01 9.99611832e-01 9.99981602e-01 9.99999833e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     4.14629984 2.69831185e+01 3.16693002e-03 1.38939538e-02 1.73799132e-02 8.95854415e-02 1.48074112e-01 2.15040567e-01 2.34336000e-01 2.73987727e-01 3.55156615e-01 4.03723602e-01 4.53356829e-01 4.92660224e-01 5.27351019e-01 5.41356189e-01 5.76274815e-01 5.79204746e-01 5.85414216e-01 6.02482889e-01 6.07005021e-01 6.09866050e-01 6.13026635e-01 6.13509802e-01 6.15179204e-01 6.22058334e-01 6.27709811e-01 6.38407846e-01 6.48208305e-01 6.52553635e-01 6.64333123e-01 6.70974318e-01 6.81738830e-01 6.91733478e-01 6.96462516e-01 7.13943821e-01 7.19224910e-01 7.25013116e-01 7.41490296e-01 7.56852527e-01 7.89324484e-01 8.32685599e-01 8.47719746e-01 8.83979495e-01 8.93978028e-01 9.07924925e-01 9.44999283e-01 9.52087680e-01 9.53391967e-01 9.63981595e-01 9.67415458e-01 9.72203450e-01 9.90222151e-01 9.92803823e-01 9.96793072e-01 9.98342508e-01 9.99047396e-01 9.99866160e-01 9.99973087e-01 9.99990601e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     4.27368415 2.91198584e+01 2.92981120e-03 1.28993172e-02 1.61499527e-02 8.39044463e-02 1.39080431e-01 2.02554029e-01 2.20905401e-01 2.58709810e-01 3.36518180e-01 3.83373406e-01 4.31514526e-01 4.69836835e-01 5.03820822e-01 5.17585242e-01 5.52021922e-01 5.54919400e-01 5.61064321e-01 5.77985794e-01 5.82476532e-01 5.85319381e-01 5.88461414e-01 5.88941887e-01 5.90602276e-01 5.97449088e-01 6.03079910e-01 6.13753725e-01 6.23549459e-01 6.27898148e-01 6.39703974e-01 6.46371393e-01 6.57196441e-01 6.67267919e-01 6.72040416e-01 6.89723301e-01 6.95078367e-01 7.00954900e-01 7.17726653e-01 7.33423995e-01 7.66814302e-01 8.11918321e-01 8.27719023e-01 8.66252533e-01 8.77002285e-01 8.92105136e-01 9.33043578e-01 9.41047233e-01 9.42528032e-01 9.54660066e-01 9.58642509e-01 9.64243734e-01 9.86107540e-01 9.89423816e-01 9.94777953e-01 9.97013525e-01 9.98103752e-01 9.99564623e-01 9.99840191e-01 9.99907279e-01 9.99992841e-01 9.99999891e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     4.40498201 3.13207811e+01 2.71340588e-03 1.19861755e-02 1.50190712e-02 7.86059551e-02 1.30645466e-01 1.90775973e-01 2.08216145e-01 2.44226311e-01 3.18718505e-01 3.63845100e-01 4.10442231e-01 4.47717155e-01 4.80917176e-01 4.94404762e-01 5.28257223e-01 5.31112870e-01 5.37172960e-01 5.53888646e-01 5.58331775e-01 5.61146035e-01 5.64257883e-01 5.64733872e-01 5.66379032e-01 5.73167508e-01 5.78755799e-01 5.89362758e-01 5.99113315e-01 6.03447003e-01 6.15228114e-01 6.21892153e-01 6.32728504e-01 6.42829740e-01 6.47622975e-01 6.65421026e-01 6.70823233e-01 6.76758300e-01 6.93737721e-01 7.09686517e-01 7.43811196e-01 7.90402846e-01 8.06881283e-01 8.47482404e-01 8.58930861e-01 8.75122072e-01 9.19805699e-01 9.28720112e-01 9.30377616e-01 9.44068865e-01 9.48612673e-01 9.55053048e-01 9.81018791e-01 9.85151496e-01 9.92066372e-01 9.95118508e-01 9.96683068e-01 9.98987859e-01 9.99516091e-01 9.99666520e-01 9.99921004e-01 9.99977645e-01 9.99999881e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     4.54031366 3.35823208e+01 2.51563041e-03 1.11469843e-02 1.39783052e-02 7.36640348e-02 1.22737199e-01 1.79674261e-01 1.96237198e-01 2.30509667e-01 3.01744800e-01 3.45139137e-01 3.90156590e-01 4.26332208e-01 4.58684641e-01 4.71864933e-01 5.05045138e-01 5.07850777e-01 5.13808297e-01 5.30266583e-01 5.34647723e-01 5.37424144e-01 5.40495450e-01 5.40965358e-01 5.42589751e-01 5.49296630e-01 5.54822766e-01 5.65324444e-01 5.74993156e-01 5.79295141e-01 5.91004882e-01 5.97638350e-01 6.08440576e-01 6.18527885e-01 6.23320688e-01 6.41152875e-01 6.46576899e-01 6.52542295e-01 6.69646552e-01 6.85766270e-01 7.20445303e-01 7.68266848e-01 7.85330578e-01 8.27776295e-01 8.39863768e-01 8.57063444e-01 9.05323595e-01 9.15131020e-01 9.16962824e-01 9.32206905e-01 9.37316469e-01 9.44609415e-01 9.74878421e-01 9.79900807e-01 9.88560799e-01 9.92557950e-01 9.94686706e-01 9.98044749e-01 9.98914431e-01 9.99183993e-01 9.99705609e-01 9.99863264e-01 9.99978451e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     4.67980302 3.59009485e+01 2.33464025e-03 1.03749844e-02 1.30195984e-02 6.90543941e-02 1.15324855e-01 1.69216816e-01 1.84937280e-01 2.17531773e-01 2.85580540e-01 3.27250355e-01 3.70666884e-01 4.05704387e-01 4.37158192e-01 4.50006025e-01 4.82439544e-01 4.85188157e-01 4.91027838e-01 5.07183925e-01 5.11490508e-01 5.14220987e-01 5.17242659e-01 5.17705084e-01 5.19303837e-01 5.25908613e-01 5.31355225e-01 5.41717448e-01 5.51271516e-01 5.55526796e-01 5.67123077e-01 5.73701320e-01 5.84428033e-01 5.94461390e-01 5.99234284e-01 6.17025622e-01 6.22447876e-01 6.28417251e-01 6.45568461e-01 6.61782665e-01 6.96842541e-01 7.45638450e-01 7.63193372e-01 8.07249237e-01 8.19910509e-01 8.38028812e-01 8.89652967e-01 9.00323253e-01 9.02324481e-01 9.19092500e-01 9.24763849e-01 9.32910116e-01 9.67622485e-01 9.73597000e-01 9.84169640e-01 9.89234982e-01 9.92016672e-01 9.96641795e-01 9.97946177e-01 9.98372794e-01 9.99266221e-01 9.99579771e-01 9.99869287e-01 9.99991242e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     4.82357783 3.82731877e+01 2.16879932e-03 9.66410754e-03 1.21356960e-02 6.47543090e-02 1.08378974e-01 1.59371871e-01 1.74285010e-01 2.05263508e-01 2.70206842e-01 3.10168933e-01 3.51975898e-01 3.85848314e-01 4.16364021e-01 4.28859161e-01 4.60484393e-01 4.63170071e-01 4.68879000e-01 4.84694653e-01 4.88915867e-01 4.91593413e-01 4.94557594e-01 4.95011322e-01 4.96580214e-01 5.03065074e-01 5.08417014e-01 5.18609818e-01 5.28020300e-01 5.32215582e-01 5.43660932e-01 5.50161888e-01 5.60775864e-01 5.70719064e-01 5.75454361e-01 5.93136319e-01 5.98535116e-01 6.04484167e-01 6.21610046e-01 6.37847146e-01 6.73122977e-01 7.22644013e-01 7.40596161e-01 7.86021483e-01 7.99187447e-01 8.18127021e-01 8.72865566e-01 8.84357319e-01 8.86520830e-01 9.04762783e-01 9.10983891e-01 9.19971798e-01 9.59202952e-01 9.66179346e-01 9.78810224e-01 9.85058087e-01 9.88577977e-01 9.94683930e-01 9.96519578e-01 9.97143030e-01 9.98519352e-01 9.99047603e-01 9.99598904e-01 9.99920512e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     4.97176975 4.06956596e+01 2.01665195e-03 9.00890810e-03 1.13200660e-02 6.07425134e-02 1.01871377e-01 1.50108102e-01 1.64249094e-01 1.93674961e-01 2.55602198e-01 2.93881559e-01 3.34080631e-01 3.66771400e-01 3.96320038e-01 4.08446778e-01 4.39214052e-01 4.41831924e-01 4.47399409e-01 4.62842613e-01 4.66969319e-01 4.69588004e-01 4.72488016e-01 4.72932014e-01 4.74467451e-01 4.80817172e-01 4.86061432e-01 4.96058942e-01 5.05300668e-01 5.09424339e-01 5.20685854e-01 5.27090042e-01 5.37558241e-01 5.47378953e-01 5.52060791e-01 5.69571529e-01 5.74927177e-01 5.80833768e-01 5.97868061e-01 6.14061850e-01 6.49398991e-01 6.99405594e-01 7.17662704e-01 7.64215288e-01 7.77814521e-01 7.97472867e-01 8.55046326e-01 8.67308353e-01 8.69624998e-01 8.89271724e-01 8.96023062e-01 9.05829145e-01 9.49588624e-01 9.57602509e-01 9.72410794e-01 9.79943189e-01 9.84280589e-01 9.92076070e-01 9.94541020e-01 9.95402336e-01 9.97377962e-01 9.98183528e-01 9.99090672e-01 9.99719218e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     5.12451448 4.31650509e+01 1.87690283e-03 8.40447667e-03 1.05668052e-02 5.69991705e-02 9.57752898e-02 1.41394977e-01 1.54798751e-01 1.82736026e-01 2.41742959e-01 2.78371751e-01 3.16974101e-01 3.48475356e-01 3.77037175e-01 3.88783924e-01 4.18654569e-01 4.21200731e-01 4.26618150e-01 4.41662722e-01 4.45687360e-01 4.48242265e-01 4.51072547e-01 4.51505953e-01 4.53004935e-01 4.59206756e-01 4.64332374e-01 4.74112629e-01 4.83164071e-01 4.87206147e-01 4.98255376e-01 5.04545844e-01 5.14839358e-01 5.24509109e-01 5.29123456e-01 5.46407906e-01 5.51702752e-01 5.57546978e-01 5.74429731e-01 5.90519761e-01 6.25775026e-01 6.76040110e-01 6.94512975e-01 7.41953417e-01 7.55913642e-01 7.76185406e-01 8.36291862e-01 8.49264780e-01 8.51723701e-01 8.72689309e-01 8.79944595e-01 8.90534578e-01 9.38767149e-01 9.47839094e-01 9.64914048e-01 9.73817517e-01 9.79043356e-01 9.88725458e-01 9.91916869e-01 9.93057449e-01 9.95752122e-01 9.96900728e-01 9.98264016e-01 9.99315650e-01 9.99995609e-01 9.99999742e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     5.28195190 4.56781757e+01 1.74839466e-03 7.84638665e-03 9.87057594e-03 5.35057315e-02 9.00652180e-02 1.33202718e-01 1.45903704e-01 1.72416467e-01 2.28603570e-01 2.63619799e-01 3.00644971e-01 3.30956986e-01 3.58520123e-01 3.69878767e-01 3.98823871e-01 4.01295303e-01 4.06555933e-01 4.21181079e-01 4.25097556e-01 4.27584697e-01 4.30340729e-01 4.30762842e-01 4.32222920e-01 4.38266385e-01 4.43264317e-01 4.52809051e-01 4.61652131e-01 4.65604175e-01 4.76416926e-01 4.82579160e-01 4.92673076e-01 5.02167150e-01 5.06701766e-01 5.23711548e-01 5.28929978e-01 5.34694173e-01 5.51371815e-01 5.67303560e-01 6.02346005e-01 6.52657072e-01 6.71260631e-01 7.19355951e-01 7.33605346e-01 7.54384390e-01 8.16706728e-01 8.30324649e-01 8.32913601e-01 8.55098157e-01 8.62825247e-01 8.74155294e-01 9.26744079e-01 9.36879254e-01 9.56277812e-01 9.66620809e-01 9.72795428e-01 9.84544107e-01 9.88555539e-01 9.90016104e-01 9.93550188e-01 9.95109476e-01 9.97034160e-01 9.98633562e-01 9.99946818e-01 9.99979484e-01 9.99995713e-01 9.99999382e-01 9.99999652e-01 9.99999682e-01 9.99999705e-01 9.99999910e-01 9.99999955e-01 9.99999956e-01 9.99999989e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     5.44422617 4.82319570e+01 1.63009282e-03 7.33064287e-03 9.22654808e-03 5.02449007e-02 8.47170073e-02 1.25502522e-01 1.37534463e-01 1.62686319e-01 2.16157237e-01 2.49603601e-01 2.85078178e-01 3.14208438e-01 3.40768534e-01 3.51734201e-01 3.79733332e-01 3.82127765e-01 3.87226513e-01 4.01416177e-01 4.05219719e-01 4.07635958e-01 4.10314169e-01 4.10724433e-01 4.12143666e-01 4.18020437e-01 4.22883415e-01 4.32177805e-01 4.40797681e-01 4.44652718e-01 4.55208821e-01 4.61230619e-01 4.71103838e-01 4.80401130e-01 4.84845506e-01 5.01538748e-01 5.06667143e-01 5.12335842e-01 5.28761143e-01 5.44486065e-01 5.79197414e-01 6.29358073e-01 6.48012284e-01 6.96539001e-01 7.11007345e-01 7.32188617e-01 7.96401395e-01 8.10593637e-01 8.13299318e-01 8.36591704e-01 8.44753591e-01 8.56771717e-01 9.13543071e-01 9.24731416e-01 9.46477025e-01 9.58307971e-01 9.65479307e-01 9.79451726e-01 9.84370387e-01 9.86189797e-01 9.90681099e-01 9.92719058e-01 9.95313373e-01 9.97592359e-01 9.99794453e-01 9.99885596e-01 9.99948708e-01 9.99974979e-01 9.99978671e-01 9.99979160e-01 9.99979550e-01 9.99984140e-01 9.99985881e-01 9.99985922e-01 9.99988098e-01 9.99993195e-01 9.99996652e-01 9.99996784e-01 9.99999997e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     5.61148590 5.08234390e+01 1.52107051e-03 6.85363362e-03 8.63034445e-03 4.72005527e-02 7.97078033e-02 1.18266623e-01 1.29662414e-01 1.53516071e-01 2.04376320e-01 2.36299174e-01 2.70255551e-01 2.98217689e-01 3.23776976e-01 3.34347764e-01 3.61388604e-01 3.63704489e-01 3.68637791e-01 3.82380192e-01 3.86067178e-01 3.88410115e-01 3.91007754e-01 3.91405738e-01 3.92782623e-01 3.98486187e-01 4.03208480e-01 4.12240721e-01 4.20625454e-01 4.24377834e-01 4.34660837e-01 4.40532158e-01 4.50167173e-01 4.59249997e-01 4.63595270e-01 4.79936325e-01 4.84962992e-01 4.90522863e-01 5.06654781e-01 5.22130247e-01 5.56405016e-01 6.06235970e-01 6.24866446e-01 6.73613031e-01 6.88232663e-01 7.09713805e-01 7.75489572e-01 7.90182323e-01 7.92990697e-01 8.17271498e-01 8.25827342e-01 8.38474948e-01 8.99204715e-01 9.11421628e-01 9.35504210e-01 9.48850307e-01 9.57052532e-01 9.73378269e-01 9.79282325e-01 9.81496416e-01 9.87056771e-01 9.89639928e-01 9.93012484e-01 9.96107622e-01 9.99475261e-01 9.99657970e-01 9.99802195e-01 9.99873751e-01 9.99885112e-01 9.99886656e-01 9.99887895e-01 9.99903029e-01 9.99909091e-01 9.99909236e-01 9.99917149e-01 9.99937809e-01 9.99955131e-01 9.99955898e-01 9.99989719e-01 9.99995190e-01 9.99995554e-01 9.99996342e-01 9.99996776e-01 9.99996998e-01 9.99997003e-01 9.99997264e-01 9.99997854e-01 9.99997943e-01 9.99997970e-01 9.99998096e-01 9.99998323e-01 9.99998526e-01 9.99998638e-01 9.99998685e-01 9.99998947e-01 9.99999014e-01 9.99999146e-01 9.99999234e-01 9.99999262e-01 9.99999286e-01 9.99999410e-01 9.99999430e-01 9.99999431e-01 9.99999460e-01 9.99999470e-01 9.99999471e-01 9.99999549e-01 9.99999559e-01 9.99999575e-01 9.99999666e-01 9.99999685e-01 9.99999738e-01 9.99999773e-01 9.99999774e-01 9.99999778e-01 9.99999798e-01 9.99999801e-01 9.99999803e-01 9.99999819e-01 9.99999831e-01 9.99999837e-01 9.99999839e-01 9.99999871e-01 9.99999881e-01 9.99999884e-01 9.99999896e-01 9.99999917e-01 9.99999922e-01 9.99999933e-01 9.99999934e-01 9.99999935e-01 9.99999939e-01 9.99999945e-01 9.99999959e-01 9.99999971e-01 9.99999972e-01 9.99999972e-01 9.99999973e-01 9.99999973e-01 9.99999974e-01 9.99999978e-01 9.99999978e-01 9.99999981e-01 9.99999982e-01 9.99999986e-01 9.99999990e-01 9.99999991e-01 9.99999993e-01 9.99999993e-01 9.99999994e-01 9.99999994e-01 9.99999994e-01 9.99999997e-01 9.99999997e-01 9.99999998e-01 9.99999998e-01 9.99999998e-01 9.99999999e-01 9.99999999e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     5.78388425 5.34497892e+01 1.42049614e-03 6.41208996e-03 8.07799401e-03 4.43576640e-02 7.50160234e-02 1.11468352e-01 1.22259926e-01 1.44876848e-01 1.93232705e-01 2.23681153e-01 2.56156447e-01 2.82969275e-01 3.07535654e-01 3.17712251e-01 3.43789708e-01 3.46026148e-01 3.50791859e-01 3.64079289e-01 3.67647219e-01 3.69915170e-01 3.72430282e-01 3.72815679e-01 3.74149135e-01 3.79674745e-01 3.84252089e-01 3.93013184e-01 4.01153442e-01 4.04798688e-01 4.14795380e-01 4.20508071e-01 4.29890555e-01 4.38744333e-01 4.42983155e-01 4.58942227e-01 4.63857300e-01 4.69297044e-01 4.85100475e-01 5.00289585e-01 5.34034943e-01 5.83374491e-01 6.01912938e-01 6.50681675e-01 6.65388279e-01 6.87070974e-01 7.54085890e-01 7.69203750e-01 7.72100357e-01 7.97244665e-01 8.06150832e-01 8.19364275e-01 8.83785025e-01 8.96992442e-01 9.23369510e-01 9.38236332e-01 9.47489008e-01 9.66266256e-01 9.73222414e-01 9.75862892e-01 9.82594763e-01 9.85786225e-01 9.90043074e-01 9.94092571e-01 9.98921077e-01 9.99231858e-01 9.99495113e-01 9.99637130e-01 9.99660877e-01 9.99664137e-01 9.99666760e-01 9.99699274e-01 9.99712574e-01 9.99712892e-01 9.99730530e-01 9.99778376e-01 9.99821273e-01 9.99823253e-01 9.99924877e-01 9.99948477e-01 9.99950314e-01 9.99954494e-01 9.99956937e-01 9.99958235e-01 9.99958262e-01 9.99959839e-01 9.99963631e-01 9.99964235e-01 9.99964423e-01 9.99965304e-01 9.99966956e-01 9.99968516e-01 9.99969415e-01 9.99969798e-01 9.99972070e-01 9.99972690e-01 9.99973961e-01 9.99974862e-01 9.99975155e-01 9.99975419e-01 9.99976819e-01 9.99977059e-01 9.99977075e-01 9.99977423e-01 9.99977545e-01 9.99977556e-01 9.99978566e-01 9.99978708e-01 9.99978930e-01 9.99980248e-01 9.99980555e-01 9.99981444e-01 9.99982079e-01 9.99982094e-01 9.99982168e-01 9.99982570e-01 9.99982626e-01 9.99982660e-01 9.99983001e-01 9.99983262e-01 9.99983395e-01 9.99983422e-01 9.99984194e-01 9.99984460e-01 9.99984539e-01 9.99984869e-01 9.99985477e-01 9.99985648e-01 9.99986034e-01 9.99986055e-01 9.99986088e-01 9.99986247e-01 9.99986504e-01 9.99987077e-01 9.99987702e-01 9.99987757e-01 9.99987776e-01 9.99987821e-01 9.99987829e-01 9.99987900e-01 9.99988142e-01 9.99988176e-01 9.99988360e-01 9.99988418e-01 9.99988739e-01 9.99989213e-01 9.99989225e-01 9.99989467e-01 9.99989524e-01 9.99989615e-01 9.99989657e-01 9.99989720e-01 9.99990122e-01 9.99990263e-01 9.99990346e-01 9.99990353e-01 9.99990532e-01 9.99990738e-01 9.99991014e-01 9.99991114e-01 9.99991128e-01 9.99991171e-01 9.99991202e-01 9.99991242e-01 9.99991245e-01 9.99991249e-01 9.99991311e-01 9.99991315e-01 9.99991488e-01 9.99991554e-01 9.99991998e-01 9.99992013e-01 9.99992053e-01 9.99992079e-01 9.99992226e-01 9.99992240e-01 9.99992250e-01 9.99992396e-01 9.99992478e-01 9.99992533e-01 9.99992785e-01 9.99992824e-01 9.99992844e-01 9.99992881e-01 9.99992970e-01 9.99993166e-01 9.99993187e-01 9.99993228e-01 9.99993232e-01 9.99993241e-01 9.99993469e-01 9.99993580e-01 9.99993631e-01 9.99993859e-01 9.99993924e-01 9.99993933e-01 9.99993979e-01 9.99994101e-01 9.99994115e-01 9.99994166e-01 9.99994168e-01 9.99994196e-01 9.99994268e-01 9.99994320e-01 9.99994328e-01 9.99994416e-01 9.99994420e-01 9.99994514e-01 9.99994662e-01 9.99994726e-01 9.99994832e-01 9.99994855e-01 9.99994882e-01 9.99995028e-01 9.99995097e-01 9.99995157e-01 9.99995371e-01 9.99995407e-01 9.99995481e-01 9.99995496e-01 9.99995793e-01 9.99995847e-01 9.99995882e-01 9.99995902e-01 9.99995956e-01 9.99996115e-01 9.99996228e-01 9.99996356e-01 9.99996646e-01 9.99996692e-01 9.99996735e-01 9.99996745e-01 9.99996805e-01 9.99996810e-01 9.99996960e-01 9.99997035e-01 9.99997099e-01 9.99997121e-01 9.99997262e-01 9.99997277e-01 9.99997282e-01 9.99997300e-01 9.99997451e-01 9.99997502e-01 9.99997554e-01 9.99997688e-01 9.99997754e-01 9.99997979e-01 9.99997996e-01 9.99998042e-01 9.99998150e-01 9.99998193e-01 9.99998202e-01 9.99998288e-01 9.99998296e-01 9.99998324e-01 9.99998377e-01 9.99998401e-01 9.99998501e-01 9.99998643e-01 9.99998674e-01 9.99998695e-01 9.99998921e-01 9.99998939e-01 9.99999049e-01 9.99999124e-01 9.99999148e-01 9.99999152e-01 9.99999335e-01 9.99999379e-01 9.99999405e-01 9.99999421e-01 9.99999423e-01 9.99999430e-01 9.99999503e-01 9.99999534e-01 9.99999553e-01 9.99999556e-01 9.99999564e-01 9.99999629e-01 9.99999661e-01 9.99999676e-01 9.99999698e-01 9.99999712e-01 9.99999755e-01 9.99999803e-01 9.99999867e-01 9.99999883e-01 9.99999902e-01 9.99999909e-01 9.99999997e-01 9.99999999e-01 9.99999999e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     5.96157910 5.61082978e+01 1.32762238e-03 6.00304982e-03 7.56589049e-03 4.17022462e-02 7.06213217e-02 1.05082186e-01 1.15300419e-01 1.36740552e-01 1.82698121e-01 2.11723225e-01 2.42758297e-01 2.68444926e-01 2.92031127e-01 3.01816455e-01 3.26931736e-01 3.29088417e-01 3.33685639e-01 3.46514007e-01 3.49961383e-01 3.52153308e-01 3.54584660e-01 3.54957274e-01 3.56246606e-01 3.61591129e-01 3.66020620e-01 3.74504232e-01 3.82393209e-01 3.85927988e-01 3.95628328e-01 4.01176058e-01 4.10294669e-01 4.18907626e-01 4.23033999e-01 4.38586445e-01 4.43381694e-01 4.48691852e-01 4.64137218e-01 4.79008539e-01 5.12143954e-01 5.60848084e-01 5.79232551e-01 6.27840865e-01 6.42574073e-01 6.64365118e-01 7.32303801e-01 7.47771211e-01 7.50741452e-01 7.76621504e-01 7.85832569e-01 7.99544693e-01 8.67353546e-01 8.81501371e-01 9.10100094e-01 9.26471925e-01 9.36779712e-01 9.58072699e-01 9.66134208e-01 9.69227668e-01 9.77220972e-01 9.81078510e-01 9.86320023e-01 9.91460055e-01 9.98058686e-01 9.98537384e-01 9.98961391e-01 9.99201729e-01 9.99243093e-01 9.99248803e-01 9.99253403e-01 9.99310888e-01 9.99334663e-01 9.99335235e-01 9.99367030e-01 9.99454993e-01 9.99536503e-01 9.99540339e-01 9.99751227e-01 9.99807097e-01 9.99811659e-01 9.99822188e-01 9.99828444e-01 9.99831803e-01 9.99831875e-01 9.99835988e-01 9.99846042e-01 9.99847668e-01 9.99848173e-01 9.99850558e-01 9.99855071e-01 9.99859384e-01 9.99861895e-01 9.99862969e-01 9.99869421e-01 9.99871203e-01 9.99874893e-01 9.99877537e-01 9.99878402e-01 9.99879182e-01 9.99883367e-01 9.99884091e-01 9.99884140e-01 9.99885193e-01 9.99885563e-01 9.99885596e-01 9.99888684e-01 9.99889121e-01 9.99889805e-01 9.99893915e-01 9.99894884e-01 9.99897711e-01 9.99899754e-01 9.99899802e-01 9.99900041e-01 9.99901346e-01 9.99901528e-01 9.99901641e-01 9.99902755e-01 9.99903615e-01 9.99904054e-01 9.99904140e-01 9.99906711e-01 9.99907604e-01 9.99907869e-01 9.99908985e-01 9.99911061e-01 9.99911648e-01 9.99912986e-01 9.99913058e-01 9.99913173e-01 9.99913727e-01 9.99914627e-01 9.99916648e-01 9.99918885e-01 9.99919083e-01 9.99919152e-01 9.99919316e-01 9.99919346e-01 9.99919604e-01 9.99920483e-01 9.99920607e-01 9.99921280e-01 9.99921492e-01 9.99922676e-01 9.99924445e-01 9.99924492e-01 9.99925402e-01 9.99925618e-01 9.99925964e-01 9.99926121e-01 9.99926363e-01 9.99927903e-01 9.99928450e-01 9.99928772e-01 9.99928800e-01 9.99929499e-01 9.99930307e-01 9.99931396e-01 9.99931794e-01 9.99931851e-01 9.99932025e-01 9.99932147e-01 9.99932308e-01 9.99932320e-01 9.99932338e-01 9.99932586e-01 9.99932601e-01 9.99933300e-01 9.99933565e-01 9.99935383e-01 9.99935446e-01 9.99935610e-01 9.99935719e-01 9.99936328e-01 9.99936385e-01 9.99936430e-01 9.99937038e-01 9.99937383e-01 9.99937616e-01 9.99938688e-01 9.99938851e-01 9.99938939e-01 9.99939098e-01 9.99939478e-01 9.99940327e-01 9.99940418e-01 9.99940600e-01 9.99940614e-01 9.99940656e-01 9.99941654e-01 9.99942147e-01 9.99942373e-01 9.99943398e-01 9.99943691e-01 9.99943729e-01 9.99943940e-01 9.99944493e-01 9.99944558e-01 9.99944790e-01 9.99944803e-01 9.99944930e-01 9.99945263e-01 9.99945501e-01 9.99945537e-01 9.99945948e-01 9.99945967e-01 9.99946405e-01 9.99947101e-01 9.99947408e-01 9.99947912e-01 9.99948021e-01 9.99948151e-01 9.99948857e-01 9.99949193e-01 9.99949485e-01 9.99950542e-01 9.99950717e-01 9.99951090e-01 9.99951164e-01 9.99952673e-01 9.99952955e-01 9.99953135e-01 9.99953241e-01 9.99953520e-01 9.99954357e-01 9.99954959e-01 9.99955648e-01 9.99957248e-01 9.99957505e-01 9.99957749e-01 9.99957806e-01 9.99958145e-01 9.99958170e-01 9.99959037e-01 9.99959474e-01 9.99959849e-01 9.99959979e-01 9.99960825e-01 9.99960914e-01 9.99960947e-01 9.99961055e-01 9.99961982e-01 9.99962300e-01 9.99962629e-01 9.99963479e-01 9.99963912e-01 9.99965411e-01 9.99965526e-01 9.99965843e-01 9.99966593e-01 9.99966900e-01 9.99966963e-01 9.99967585e-01 9.99967642e-01 9.99967851e-01 9.99968241e-01 9.99968422e-01 9.99969178e-01 9.99970293e-01 9.99970539e-01 9.99970711e-01 9.99972630e-01 9.99972790e-01 9.99973800e-01 9.99974509e-01 9.99974748e-01 9.99974779e-01 9.99976686e-01 9.99977177e-01 9.99977465e-01 9.99977654e-01 9.99977685e-01 9.99977756e-01 9.99978648e-01 9.99979043e-01 9.99979288e-01 9.99979340e-01 9.99979443e-01 9.99980341e-01 9.99980823e-01 9.99981050e-01 9.99981391e-01 9.99981610e-01 9.99982352e-01 9.99983248e-01 9.99984638e-01 9.99985046e-01 9.99985576e-01 9.99985779e-01 9.99990532e-01 9.99991306e-01 9.99991349e-01 9.99995022e-01 9.99997065e-01 9.99999779e-01 9.99999862e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     6.14473315 5.87963705e+01 1.24177674e-03 5.62382671e-03 7.09075628e-03 3.92212859e-02 6.65045533e-02 9.90837741e-02 1.08758424e-01 1.29079982e-01 1.72744419e-01 2.00398518e-01 2.30037114e-01 2.54624163e-01 2.77246975e-01 2.86645858e-01 3.10805623e-01 3.12882731e-01 3.17311661e-01 3.29680052e-01 3.33006262e-01 3.35121690e-01 3.37468687e-01 3.37828419e-01 3.39073273e-01 3.44235011e-01 3.48514957e-01 3.56717123e-01 3.64350286e-01 3.67772303e-01 3.77169155e-01 3.82547290e-01 3.91393533e-01 3.99756641e-01 4.03765894e-01 4.18892108e-01 4.23560850e-01 4.28733672e-01 4.43796352e-01 4.58323341e-01 4.90779877e-01 5.38722015e-01 5.56896988e-01 6.05178285e-01 6.19882118e-01 6.41694265e-01 7.10253842e-01 7.25996331e-01 7.29025722e-01 7.55513308e-01 7.64982991e-01 7.79124601e-01 8.49991291e-01 8.65019048e-01 8.95739105e-01 9.13579932e-01 9.24932793e-01 9.48770447e-01 9.57975607e-01 9.61542756e-01 9.70872148e-01 9.75446416e-01 9.81764223e-01 9.88125016e-01 9.96810444e-01 9.97499853e-01 9.98129868e-01 9.98499007e-01 9.98563734e-01 9.98572701e-01 9.98579930e-01 9.98670736e-01 9.98708554e-01 9.98709465e-01 9.98760304e-01 9.98902664e-01 9.99037225e-01 9.99043631e-01 9.99409911e-01 9.99513845e-01 9.99522532e-01 9.99542714e-01 9.99554803e-01 9.99561322e-01 9.99561462e-01 9.99569477e-01 9.99589218e-01 9.99592430e-01 9.99593431e-01 9.99598157e-01 9.99607137e-01 9.99615766e-01 9.99620810e-01 9.99622974e-01 9.99636031e-01 9.99639658e-01 9.99647198e-01 9.99652625e-01 9.99654405e-01 9.99656014e-01 9.99664671e-01 9.99666173e-01 9.99666276e-01 9.99668466e-01 9.99669235e-01 9.99669305e-01 9.99675753e-01 9.99676667e-01 9.99678102e-01 9.99686755e-01 9.99688804e-01 9.99694803e-01 9.99699156e-01 9.99699260e-01 9.99699769e-01 9.99702561e-01 9.99702952e-01 9.99703194e-01 9.99705585e-01 9.99707435e-01 9.99708379e-01 9.99708566e-01 9.99714118e-01 9.99716054e-01 9.99716628e-01 9.99719055e-01 9.99723583e-01 9.99724868e-01 9.99727800e-01 9.99727958e-01 9.99728211e-01 9.99729429e-01 9.99731410e-01 9.99735877e-01 9.99740844e-01 9.99741285e-01 9.99741438e-01 9.99741803e-01 9.99741870e-01 9.99742446e-01 9.99744409e-01 9.99744688e-01 9.99746192e-01 9.99746667e-01 9.99749327e-01 9.99753314e-01 9.99753419e-01 9.99755479e-01 9.99755968e-01 9.99756753e-01 9.99757109e-01 9.99757659e-01 9.99761165e-01 9.99762413e-01 9.99763149e-01 9.99763213e-01 9.99764812e-01 9.99766667e-01 9.99769173e-01 9.99770092e-01 9.99770223e-01 9.99770626e-01 9.99770907e-01 9.99771278e-01 9.99771307e-01 9.99771347e-01 9.99771921e-01 9.99771957e-01 9.99773576e-01 9.99774190e-01 9.99778422e-01 9.99778569e-01 9.99778952e-01 9.99779206e-01 9.99780631e-01 9.99780764e-01 9.99780870e-01 9.99782295e-01 9.99783105e-01 9.99783653e-01 9.99786180e-01 9.99786565e-01 9.99786773e-01 9.99787147e-01 9.99788047e-01 9.99790061e-01 9.99790277e-01 9.99790710e-01 9.99790742e-01 9.99790842e-01 9.99793218e-01 9.99794397e-01 9.99794938e-01 9.99797394e-01 9.99798100e-01 9.99798189e-01 9.99798699e-01 9.99800031e-01 9.99800188e-01 9.99800748e-01 9.99800779e-01 9.99801087e-01 9.99801892e-01 9.99802468e-01 9.99802555e-01 9.99803552e-01 9.99803597e-01 9.99804661e-01 9.99806356e-01 9.99807104e-01 9.99808336e-01 9.99808604e-01 9.99808923e-01 9.99810655e-01 9.99811479e-01 9.99812199e-01 9.99814809e-01 9.99815244e-01 9.99816168e-01 9.99816351e-01 9.99820112e-01 9.99820817e-01 9.99821268e-01 9.99821533e-01 9.99822233e-01 9.99824340e-01 9.99825860e-01 9.99827604e-01 9.99831682e-01 9.99832341e-01 9.99832967e-01 9.99833113e-01 9.99833983e-01 9.99834049e-01 9.99836284e-01 9.99837415e-01 9.99838389e-01 9.99838725e-01 9.99840930e-01 9.99841164e-01 9.99841250e-01 9.99841532e-01 9.99843963e-01 9.99844803e-01 9.99845670e-01 9.99847923e-01 9.99849076e-01 9.99853089e-01 9.99853400e-01 9.99854255e-01 9.99856287e-01 9.99857121e-01 9.99857293e-01 9.99858988e-01 9.99859146e-01 9.99859717e-01 9.99860790e-01 9.99861286e-01 9.99863373e-01 9.99866476e-01 9.99867167e-01 9.99867647e-01 9.99873077e-01 9.99873535e-01 9.99876436e-01 9.99878492e-01 9.99879187e-01 9.99879277e-01 9.99884894e-01 9.99886359e-01 9.99887222e-01 9.99887790e-01 9.99887883e-01 9.99888099e-01 9.99890801e-01 9.99892007e-01 9.99892760e-01 9.99892921e-01 9.99893236e-01 9.99896018e-01 9.99897523e-01 9.99898237e-01 9.99899313e-01 9.99900007e-01 9.99902378e-01 9.99905273e-01 9.99909858e-01 9.99911224e-01 9.99913019e-01 9.99913709e-01 9.99930898e-01 9.99933924e-01 9.99934098e-01 9.99949966e-01 9.99960628e-01 9.99983351e-01 9.99985059e-01 9.99997103e-01 9.99999482e-01 9.99999549e-01 9.99999652e-01 9.99999710e-01 9.99999970e-01 9.99999991e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     6.33351414 6.15115222e+01 1.16235320e-03 5.27198155e-03 6.64960966e-03 3.69026824e-02 6.26477291e-02 9.34499508e-02 1.02609612e-01 1.21868920e-01 1.63343794e-01 1.89679918e-01 2.17967916e-01 2.41484804e-01 2.63164376e-01 2.72183246e-01 2.95398809e-01 2.97396965e-01 3.01658744e-01 3.13569009e-01 3.16774214e-01 3.18813174e-01 3.21075779e-01 3.21422618e-01 3.22622941e-01 3.27601456e-01 3.31731232e-01 3.39650091e-01 3.47024929e-01 3.50332814e-01 3.59421641e-01 3.64627072e-01 3.73195021e-01 3.81301742e-01 3.85190419e-01 3.99875497e-01 4.04412536e-01 4.09441934e-01 4.24102224e-01 4.38263082e-01 4.69982328e-01 5.17052594e-01 5.34968958e-01 5.82773028e-01 5.97396191e-01 6.19148729e-01 6.88042093e-01 7.03987354e-01 7.07061747e-01 7.34030342e-01 7.43712355e-01 7.58213567e-01 8.31788402e-01 8.47627052e-01 8.80344080e-01 8.99599179e-01 9.11973054e-01 9.38348917e-01 9.48720173e-01 9.52775275e-01 9.63497985e-01 9.68830982e-01 9.76305170e-01 9.84007067e-01 9.95095485e-01 9.96040609e-01 9.96924826e-01 9.97455554e-01 9.97549853e-01 9.97562949e-01 9.97573515e-01 9.97706686e-01 9.97762417e-01 9.97763762e-01 9.97838953e-01 9.98051258e-01 9.98254646e-01 9.98264403e-01 9.98836862e-01 9.99006373e-01 9.99020738e-01 9.99054249e-01 9.99074412e-01 9.99085316e-01 9.99085551e-01 9.99098988e-01 9.99132225e-01 9.99137653e-01 9.99139346e-01 9.99147347e-01 9.99162583e-01 9.99177269e-01 9.99185874e-01 9.99189571e-01 9.99211940e-01 9.99218172e-01 9.99231158e-01 9.99240530e-01 9.99243608e-01 9.99246392e-01 9.99261405e-01 9.99264014e-01 9.99264193e-01 9.99268003e-01 9.99269341e-01 9.99269464e-01 9.99280703e-01 9.99282299e-01 9.99284806e-01 9.99299956e-01 9.99303552e-01 9.99314101e-01 9.99321775e-01 9.99321959e-01 9.99322857e-01 9.99327789e-01 9.99328480e-01 9.99328908e-01 9.99333138e-01 9.99336414e-01 9.99338087e-01 9.99338418e-01 9.99348276e-01 9.99351719e-01 9.99352742e-01 9.99357064e-01 9.99365147e-01 9.99367443e-01 9.99372691e-01 9.99372973e-01 9.99373426e-01 9.99375609e-01 9.99379161e-01 9.99387187e-01 9.99396137e-01 9.99396933e-01 9.99397209e-01 9.99397868e-01 9.99397988e-01 9.99399028e-01 9.99402575e-01 9.99403079e-01 9.99405801e-01 9.99406661e-01 9.99411481e-01 9.99418719e-01 9.99418910e-01 9.99422658e-01 9.99423548e-01 9.99424978e-01 9.99425627e-01 9.99426629e-01 9.99433026e-01 9.99435308e-01 9.99436654e-01 9.99436771e-01 9.99439698e-01 9.99443096e-01 9.99447695e-01 9.99449384e-01 9.99449623e-01 9.99450364e-01 9.99450880e-01 9.99451564e-01 9.99451616e-01 9.99451691e-01 9.99452747e-01 9.99452813e-01 9.99455793e-01 9.99456924e-01 9.99464736e-01 9.99465008e-01 9.99465715e-01 9.99466185e-01 9.99468822e-01 9.99469068e-01 9.99469265e-01 9.99471904e-01 9.99473406e-01 9.99474422e-01 9.99479116e-01 9.99479832e-01 9.99480217e-01 9.99480914e-01 9.99482588e-01 9.99486340e-01 9.99486742e-01 9.99487549e-01 9.99487610e-01 9.99487796e-01 9.99492233e-01 9.99494436e-01 9.99495449e-01 9.99500049e-01 9.99501373e-01 9.99501541e-01 9.99502497e-01 9.99504998e-01 9.99505293e-01 9.99506346e-01 9.99506405e-01 9.99506983e-01 9.99508497e-01 9.99509582e-01 9.99509746e-01 9.99511622e-01 9.99511709e-01 9.99513713e-01 9.99516912e-01 9.99518326e-01 9.99520657e-01 9.99521162e-01 9.99521765e-01 9.99525047e-01 9.99526610e-01 9.99527976e-01 9.99532935e-01 9.99533763e-01 9.99535524e-01 9.99535872e-01 9.99543048e-01 9.99544396e-01 9.99545260e-01 9.99545767e-01 9.99547108e-01 9.99551146e-01 9.99554066e-01 9.99557420e-01 9.99565287e-01 9.99566561e-01 9.99567773e-01 9.99568056e-01 9.99569740e-01 9.99569869e-01 9.99574204e-01 9.99576402e-01 9.99578297e-01 9.99578950e-01 9.99583248e-01 9.99583704e-01 9.99583874e-01 9.99584424e-01 9.99589178e-01 9.99590823e-01 9.99592523e-01 9.99596947e-01 9.99599216e-01 9.99607138e-01 9.99607754e-01 9.99609446e-01 9.99613477e-01 9.99615134e-01 9.99615476e-01 9.99618851e-01 9.99619166e-01 9.99620304e-01 9.99622445e-01 9.99623436e-01 9.99627613e-01 9.99633843e-01 9.99635233e-01 9.99636201e-01 9.99647184e-01 9.99648113e-01 9.99654021e-01 9.99658222e-01 9.99659644e-01 9.99659829e-01 9.99671388e-01 9.99674420e-01 9.99676208e-01 9.99677387e-01 9.99677581e-01 9.99678030e-01 9.99683655e-01 9.99686176e-01 9.99687751e-01 9.99688087e-01 9.99688748e-01 9.99694594e-01 9.99697769e-01 9.99699276e-01 9.99701555e-01 9.99703026e-01 9.99708069e-01 9.99714259e-01 9.99724137e-01 9.99727099e-01 9.99731003e-01 9.99732508e-01 9.99770860e-01 9.99777803e-01 9.99778205e-01 9.99815858e-01 9.99842656e-01 9.99907205e-01 9.99912804e-01 9.99961748e-01 9.99979644e-01 9.99980455e-01 9.99981848e-01 9.99982717e-01 9.99988985e-01 9.99990415e-01 9.99995755e-01 9.99999518e-01 9.99999716e-01 9.99999976e-01 9.99999999e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     6.52809494 6.42513758e+01 1.08880476e-03 4.94529709e-03 6.23973492e-03 3.47351852e-02 5.90339603e-02 8.81587158e-02 9.68307957e-02 1.15082170e-01 1.54468947e-01 1.79540316e-01 2.06525066e-01 2.29003391e-01 2.49762600e-01 2.58409219e-01 2.80695823e-01 2.82616022e-01 2.86712599e-01 2.98168964e-01 3.01253995e-01 3.03216948e-01 3.05395611e-01 3.05729619e-01 3.06885617e-01 3.11681571e-01 3.15661486e-01 3.23297022e-01 3.30412801e-01 3.33606000e-01 3.42384569e-01 3.47415545e-01 3.55701565e-01 3.63547597e-01 3.67313337e-01 3.81546624e-01 3.85948114e-01 3.90829516e-01 4.05072240e-01 4.18849692e-01 4.49783646e-01 4.95887539e-01 5.13502364e-01 5.60695427e-01 5.75191462e-01 5.96810600e-01 6.65768897e-01 6.81847670e-01 6.84953437e-01 7.12280030e-01 7.22128826e-01 7.36920269e-01 8.12841749e-01 8.29415561e-01 8.63984996e-01 8.84582937e-01 8.97940805e-01 9.26814119e-01 9.38357703e-01 9.42908265e-01 9.55062613e-01 9.61186492e-01 9.69883198e-01 9.79032978e-01 9.92831408e-01 9.94078509e-01 9.95267125e-01 9.95993989e-01 9.96124439e-01 9.96142590e-01 9.96157240e-01 9.96342386e-01 9.96420148e-01 9.96422027e-01 9.96527224e-01 9.96826090e-01 9.97115240e-01 9.97129187e-01 9.97962849e-01 9.98217081e-01 9.98238829e-01 9.98289696e-01 9.98320397e-01 9.98337030e-01 9.98337387e-01 9.98357915e-01 9.98408838e-01 9.98417174e-01 9.98419775e-01 9.98432077e-01 9.98455538e-01 9.98478198e-01 9.98491496e-01 9.98497213e-01 9.98531876e-01 9.98541552e-01 9.98561745e-01 9.98576341e-01 9.98581141e-01 9.98585482e-01 9.98608929e-01 9.98613010e-01 9.98613290e-01 9.98619251e-01 9.98621347e-01 9.98621539e-01 9.98639150e-01 9.98641655e-01 9.98645588e-01 9.98669395e-01 9.98675056e-01 9.98691679e-01 9.98703789e-01 9.98704081e-01 9.98705499e-01 9.98713293e-01 9.98714385e-01 9.98715061e-01 9.98721753e-01 9.98726939e-01 9.98729588e-01 9.98730113e-01 9.98745740e-01 9.98751206e-01 9.98752830e-01 9.98759698e-01 9.98772553e-01 9.98776209e-01 9.98784570e-01 9.98785019e-01 9.98785742e-01 9.98789222e-01 9.98794891e-01 9.98807711e-01 9.98822030e-01 9.98823305e-01 9.98823747e-01 9.98824802e-01 9.98824994e-01 9.98826661e-01 9.98832346e-01 9.98833155e-01 9.98837521e-01 9.98838901e-01 9.98846640e-01 9.98858276e-01 9.98858584e-01 9.98864615e-01 9.98866050e-01 9.98868352e-01 9.98869398e-01 9.98871013e-01 9.98881329e-01 9.98885012e-01 9.98887187e-01 9.98887375e-01 9.98892104e-01 9.98897597e-01 9.98905039e-01 9.98907774e-01 9.98908163e-01 9.98909362e-01 9.98910199e-01 9.98911307e-01 9.98911391e-01 9.98911512e-01 9.98913224e-01 9.98913331e-01 9.98918162e-01 9.98919998e-01 9.98932683e-01 9.98933125e-01 9.98934275e-01 9.98935039e-01 9.98939327e-01 9.98939728e-01 9.98940048e-01 9.98944344e-01 9.98946790e-01 9.98948444e-01 9.98956096e-01 9.98957263e-01 9.98957892e-01 9.98959029e-01 9.98961761e-01 9.98967888e-01 9.98968545e-01 9.98969864e-01 9.98969964e-01 9.98970267e-01 9.98977523e-01 9.98981129e-01 9.98982788e-01 9.98990324e-01 9.98992495e-01 9.98992770e-01 9.98994339e-01 9.98998443e-01 9.98998928e-01 9.99000656e-01 9.99000752e-01 9.99001703e-01 9.99004189e-01 9.99005972e-01 9.99006241e-01 9.99009326e-01 9.99009468e-01 9.99012765e-01 9.99018030e-01 9.99020359e-01 9.99024199e-01 9.99025032e-01 9.99026027e-01 9.99031440e-01 9.99034020e-01 9.99036275e-01 9.99044472e-01 9.99045841e-01 9.99048754e-01 9.99049330e-01 9.99061220e-01 9.99063456e-01 9.99064889e-01 9.99065731e-01 9.99067957e-01 9.99074666e-01 9.99079522e-01 9.99085106e-01 9.99098223e-01 9.99100350e-01 9.99102374e-01 9.99102847e-01 9.99105661e-01 9.99105877e-01 9.99113128e-01 9.99116808e-01 9.99119983e-01 9.99121079e-01 9.99128289e-01 9.99129055e-01 9.99129340e-01 9.99130263e-01 9.99138253e-01 9.99141020e-01 9.99143882e-01 9.99151336e-01 9.99155164e-01 9.99168551e-01 9.99169592e-01 9.99172457e-01 9.99179287e-01 9.99182099e-01 9.99182679e-01 9.99188410e-01 9.99188945e-01 9.99190878e-01 9.99194519e-01 9.99196206e-01 9.99203320e-01 9.99213950e-01 9.99216326e-01 9.99217981e-01 9.99236801e-01 9.99238396e-01 9.99248555e-01 9.99255796e-01 9.99258248e-01 9.99258568e-01 9.99278565e-01 9.99283827e-01 9.99286934e-01 9.99288984e-01 9.99289321e-01 9.99290101e-01 9.99299898e-01 9.99304295e-01 9.99307047e-01 9.99307633e-01 9.99308788e-01 9.99319019e-01 9.99324587e-01 9.99327233e-01 9.99331238e-01 9.99333826e-01 9.99342710e-01 9.99353647e-01 9.99371169e-01 9.99376442e-01 9.99383405e-01 9.99386093e-01 9.99455402e-01 9.99468133e-01 9.99468871e-01 9.99539087e-01 9.99590479e-01 9.99721438e-01 9.99733481e-01 9.99847622e-01 9.99897186e-01 9.99899653e-01 9.99903952e-01 9.99906680e-01 9.99927719e-01 9.99932978e-01 9.99955513e-01 9.99980624e-01 9.99983300e-01 9.99989679e-01 9.99992139e-01 9.99995171e-01 9.99995959e-01 9.99996808e-01 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00 1.00000000e+00
 1.00000000e-41     6.72865373 6.70136489e+01 1.02063713e-03 4.64175614e-03 5.85865695e-03 3.27083411e-02 5.56474141e-02 8.31892289e-02 9.13999382e-02 1.08695612e-01 1.46093237e-01 1.69952850e-01 1.95682606e-01 2.17155591e-01 2.37019488e-01 2.45302703e-01 2.66678862e-01 2.68522408e-01 2.72456415e-01 2.83465133e-01 2.86431393e-01 2.88319169e-01 2.90414756e-01 2.90736062e-01 2.91848166e-01 2.96463166e-01 3.00294336e-01 3.07648132e-01 3.14505670e-01 3.17584345e-01 3.26052445e-01 3.30908412e-01 3.38910899e-01 3.46493926e-01 3.50135342e-01 3.63909992e-01 3.68173301e-01 3.72903506e-01 3.86717597e-01 4.00098495e-01 4.30208910e-01 4.75267003e-01 4.92543002e-01 5.39007165e-01 5.53334501e-01 5.74753559e-01 6.43527968e-01 6.59674748e-01 6.62798935e-01 6.90365546e-01 7.00336955e-01 7.15350822e-01 7.93252687e-01 8.10481092e-01 8.46742194e-01 8.68597178e-01 8.82890436e-01 9.14188212e-01 9.26894368e-01 9.31941064e-01 9.45545666e-01 9.52481901e-01 9.62451445e-01 9.73139127e-01 9.89936508e-01 9.91531919e-01 9.93075954e-01 9.94034508e-01 9.94207921e-01 9.94232086e-01 9.94251597e-01 9.94498694e-01 9.94602773e-01 9.94605290e-01 9.94746385e-01 9.95149182e-01 9.95541881e-01 9.95560904e-01 9.96714183e-01 9.97073677e-01 9.97104640e-01 9.97177203e-01 9.97221096e-01 9.97244907e-01 9.97245420e-01 9.97274839e-01 9.97347969e-01 9.97359963e-01 9.97363706e-01 9.97381417e-01 9.97415233e-01 9.97447940e-01 9.97467157e-01 9.97475424e-01 9.97525609e-01 9.97539639e-01 9.97568947e-01 9.97590157e-01 9.97597136e-01 9.97603451e-01 9.97637589e-01 9.97643536e-01 9.97643944e-01 9.97652635e-01 9.97655691e-01 9.97655971e-01 9.97681673e-01 9.97685331e-01 9.97691077e-01 9.97725889e-01 9.97734175e-01 9.97758530e-01 9.97776293e-01 9.97776720e-01 9.97778802e-01 9.97790244e-01 9.97791848e-01 9.97792841e-01 9.97802671e-01 9.97810293e-01 9.97814188e-01 9.97814960e-01 9.97837953e-01 9.97846002e-01 9.97848394e-01 9.97858514e-01 9.97877471e-01 9.97882866e-01 9.97895210e-01 9.97895874e-01 9.97896942e-01 9.97902083e-01 9.97910461e-01 9.97929421e-01 9.97950625e-01 9.97952514e-01 9.97953169e-01 9.97954733e-01 9.97955018e-01 9.97957488e-01 9.97965916e-01 9.97967116e-01 9.97973593e-01 9.97975640e-01 9.97987128e-01 9.98004415e-01 9.98004872e-01 9.98013841e-01 9.98015974e-01 9.98019399e-01 9.98020955e-01 9.98023358e-01 9.98038718e-01 9.98044204e-01 9.98047445e-01 9.98047725e-01 9.98054775e-01 9.98062968e-01 9.98074074e-01 9.98078158e-01 9.98078737e-01 9.98080528e-01 9.98081779e-01 9.98083433e-01 9.98083559e-01 9.98083739e-01 9.98086297e-01 9.98086457e-01 9.98093677e-01 9.98096420e-01 9.98115397e-01 9.98116059e-01 9.98117781e-01 9.98118923e-01 9.98125346e-01 9.98125945e-01 9.98126425e-01 9.98132862e-01 9.98136528e-01 9.98139007e-01 9.98150483e-01 9.98152235e-01 9.98153178e-01 9.98154884e-01 9.98158985e-01 9.98168186e-01 9.98169173e-01 9.98171155e-01 9.98171304e-01 9.98171760e-01 9.98182666e-01 9.98188089e-01 9.98190585e-01 9.98201927e-01 9.98205196e-01 9.98205610e-01 9.98207973e-01 9.98214156e-01 9.98214887e-01 9.98217491e-01 9.98217637e-01 9.98219069e-01 9.98222817e-01 9.98225507e-01 9.98225912e-01 9.98230566e-01 9.98230780e-01 9.98235755e-01 9.98243704e-01 9.98247221e-01 9.98253022e-01 9.98254281e-01 9.98255785e-01 9.98263969e-01 9.98267870e-01 9.98271282e-01 9.98283691e-01 9.98285765e-01 9.98290178e-01 9.98291051e-01 9.98309080e-01 9.98312473e-01 9.98314649e-01 9.98315928e-01 9.98319307e-01 9.98329500e-01 9.98336881e-01 9.98345375e-01 9.98365350e-01 9.98368592e-01 9.98371678e-01 9.98372400e-01 9.98376691e-01 9.98377020e-01 9.98388087e-01 9.98393707e-01 9.98398557e-01 9.98400232e-01 9.98411255e-01 9.98412427e-01 9.98412863e-01 9.98414276e-01 9.98426507e-01 9.98430746e-01 9.98435133e-01 9.98446563e-01 9.98452437e-01 9.98473003e-01 9.98474605e-01 9.98479012e-01 9.98489525e-01 9.98493855e-01 9.98494749e-01 9.98503582e-01 9.98504407e-01 9.98507388e-01 9.98513005e-01 9.98515608e-01 9.98526594e-01 9.98543031e-01 9.98546708e-01 9.98549269e-01 9.98578448e-01 9.98580926e-01 9.98596714e-01 9.98607981e-01 9.98611800e-01 9.98612299e-01 9.98643496e-01 9.98651721e-01 9.98656582e-01 9.98659790e-01 9.98660316e-01 9.98661538e-01 9.98676888e-01 9.98683785e-01 9.98688103e-01 9.98689024e-01 9.98690837e-01 9.98706916e-01 9.98715679e-01 9.98719847e-01 9.98726158e-01 9.98730238e-01 9.98744259e-01 9.98761552e-01 9.98789330e-01 9.98797707e-01 9.98808781e-01 9.98813061e-01 9.98924217e-01 9.98944816e-01 9.98946013e-01 9.99060810e-01 9.99146248e-01 9.99371178e-01 9.99392535e-01 9.99603768e-01 9.99703245e-01 9.99708396e-01 9.99717432e-01 9.99723206e-01 9.99768924e-01 9.99780744e-01 9.99833913e-01 9.99901681e-01 9.99909967e-01 9.99931453e-01 9.99940755e-01 9.99953656e-01 9.99957424e-01 9.99961795e-01 9.99993766e-01 9.99998842e-01 9.99999111e-01 9.99999364e-01 9.99999935e-01 9.99999996e-01 1.00000000e+00 1.00000000e+00
 1.00000000e-41     6.93537416 6.97961453e+01 9.57403032e-04 4.35952164e-03 5.50411787e-03 3.08124397e-02 5.24732607e-02 7.85217826e-02 8.62961379e-02 1.02686214e-01 1.38190797e-01 1.60891076e-01 1.85414518e-01 2.05916530e-01 2.24911842e-01 2.32841367e-01 2.53328269e-01 2.55096729e-01 2.58871367e-01 2.69440387e-01 2.72289765e-01 2.74103510e-01 2.76117242e-01 2.76426027e-01 2.77494858e-01 2.81931320e-01 2.85615550e-01 2.92690563e-01 2.99292018e-01 3.02256950e-01 3.10416131e-01 3.15097579e-01 3.22816707e-01 3.30136162e-01 3.33652728e-01 3.46965276e-01 3.51088859e-01 3.55665887e-01 3.69043969e-01 3.82018902e-01 4.11276452e-01 4.55223745e-01 4.72129312e-01 5.17761577e-01 5.31883406e-01 5.53042843e-01 6.21405718e-01 6.37559288e-01 6.40689727e-01 6.68384626e-01 6.78436381e-01 6.93607312e-01 7.73124894e-01 7.90924266e-01 8.28704193e-01 8.51718580e-01 8.66888630e-01 9.00508572e-01 9.14352260e-01 9.19889090e-01 9.34942771e-01 9.42701728e-01 9.53977348e-01 9.66273621e-01 9.86332196e-01 9.88321040e-01 9.90270983e-01 9.91496899e-01 9.91720153e-01 9.91751303e-01 9.91776460e-01 9.92095614e-01 9.92230360e-01 9.92233621e-01 9.92416605e-01 9.92941054e-01 9.93455547e-01 9.93480556e-01 9.95014065e-01 9.95500389e-01 9.95542499e-01 9.95641332e-01 9.95701218e-01 9.95733739e-01 9.95734439e-01 9.95774652e-01 9.95874774e-01 9.95891216e-01 9.95896348e-01 9.95920643e-01 9.95967070e-01 9.96012023e-01 9.96038457e-01 9.96049834e-01 9.96118970e-01 9.96138320e-01 9.96178769e-01 9.96208070e-01 9.96217715e-01 9.96226445e-01 9.96273674e-01 9.96281908e-01 9.96282473e-01 9.96294509e-01 9.96298742e-01 9.96299129e-01 9.96334751e-01 9.96339824e-01 9.96347793e-01 9.96396113e-01 9.96407624e-01 9.96441477e-01 9.96466189e-01 9.96466784e-01 9.96469681e-01 9.96485610e-01 9.96487842e-01 9.96489225e-01 9.96502917e-01 9.96513537e-01 9.96518966e-01 9.96520042e-01 9.96552105e-01 9.96563336e-01 9.96566674e-01 9.96580801e-01 9.96607281e-01 9.96614822e-01 9.96632080e-01 9.96633008e-01 9.96634502e-01 9.96641693e-01 9.96653414e-01 9.96679957e-01 9.96709665e-01 9.96712314e-01 9.96713232e-01 9.96715425e-01 9.96715824e-01 9.96719288e-01 9.96731108e-01 9.96732791e-01 9.96741878e-01 9.96744751e-01 9.96760875e-01 9.96785156e-01 9.96785798e-01 9.96798403e-01 9.96801402e-01 9.96806218e-01 9.96808405e-01 9.96811785e-01 9.96833393e-01 9.96841115e-01 9.96845677e-01 9.96846071e-01 9.96855998e-01 9.96867539e-01 9.96883191e-01 9.96888947e-01 9.96889765e-01 9.96892290e-01 9.96894053e-01 9.96896386e-01 9.96896564e-01 9.96896818e-01 9.96900425e-01 9.96900651e-01 9.96910836e-01 9.96914707e-01 9.96941497e-01 9.96942432e-01 9.96944864e-01 9.96946478e-01 9.96955552e-01 9.96956400e-01 9.96957077e-01 9.96966174e-01 9.96971358e-01 9.96974863e-01 9.96991095e-01 9.96993573e-01 9.96994909e-01 9.96997323e-01 9.97003126e-01 9.97016152e-01 9.97017551e-01 9.97020357e-01 9.97020568e-01 9.97021214e-01 9.97036665e-01 9.97044351e-01 9.97047888e-01 9.97063972e-01 9.97068610e-01 9.97069198e-01 9.97072549e-01 9.97081325e-01 9.97082362e-01 9.97086058e-01 9.97086266e-01 9.97088299e-01 9.97093621e-01 9.97097440e-01 9.97098016e-01 9.97104627e-01 9.97104930e-01 9.97111999e-01 9.97123296e-01 9.97128297e-01 9.97136546e-01 9.97138336e-01 9.97140476e-01 9.97152120e-01 9.97157672e-01 9.97162529e-01 9.97180201e-01 9.97183156e-01 9.97189443e-01 9.97190688e-01 9.97216395e-01 9.97221236e-01 9.97224341e-01 9.97226166e-01 9.97230989e-01 9.97245541e-01 9.97256085e-01 9.97268224e-01 9.97296794e-01 9.97301434e-01 9.97305851e-01 9.97306885e-01 9.97313029e-01 9.97313501e-01 9.97329354e-01 9.97337408e-01 9.97344363e-01 9.97346764e-01 9.97362577e-01 9.97364258e-01 9.97364884e-01 9.97366912e-01 9.97384471e-01 9.97390561e-01 9.97396863e-01 9.97413294e-01 9.97421743e-01 9.97451346e-01 9.97453653e-01 9.97460002e-01 9.97475155e-01 9.97481399e-01 9.97482688e-01 9.97495432e-01 9.97496622e-01 9.97500925e-01 9.97509035e-01 9.97512794e-01 9.97528667e-01 9.97552435e-01 9.97557756e-01 9.97561463e-01 9.97603738e-01 9.97607332e-01 9.97630246e-01 9.97646613e-01 9.97652165e-01 9.97652889e-01 9.97698290e-01 9.97710277e-01 9.97717365e-01 9.97722043e-01 9.97722811e-01 9.97724593e-01 9.97746998e-01 9.97757074e-01 9.97763385e-01 9.97764731e-01 9.97767381e-01 9.97790904e-01 9.97803736e-01 9.97809842e-01 9.97819091e-01 9.97825074e-01 9.97845646e-01 9.97871051e-01 9.97911933e-01 9.97924280e-01 9.97940616e-01 9.97946934e-01 9.98111856e-01 9.98142606e-01 9.98144395e-01 9.98316977e-01 9.98446875e-01 9.98796303e-01 9.98830164e-01 9.99174106e-01 9.99343994e-01 9.99352990e-01 9.99368823e-01 9.99378977e-01 9.99460547e-01 9.99482014e-01 9.99581005e-01 9.99715567e-01 9.99733012e-01 9.99779800e-01 9.99800939e-01 9.99831470e-01 9.99840722e-01 9.99851689e-01 9.99948443e-01 9.99975382e-01 9.99977621e-01 9.99980021e-01 9.99988720e-01 9.99992036e-01 9.99995100e-01 9.99998071e-01
 1.00000000e-41     7.14844555 7.25960879e+01 8.98705350e-04 4.09695606e-03 5.17410289e-03 2.90387256e-02 4.94980690e-02 7.41384414e-02 8.15003447e-02 9.70329196e-02 1.30737796e-01 1.52330498e-01 1.75696527e-01 1.95262844e-01 2.13417703e-01 2.21003995e-01 2.40625151e-01 2.42320317e-01 2.45939286e-01 2.56078057e-01 2.58812869e-01 2.60554007e-01 2.62487417e-01 2.62783913e-01 2.63810261e-01 2.68071318e-01 2.71611028e-01 2.78411445e-01 2.84760175e-01 2.87612702e-01 2.95466097e-01 2.99974462e-01 3.07412017e-01 3.14468924e-01 3.17860900e-01 3.30710973e-01 3.34694277e-01 3.39117273e-01 3.52055375e-01 3.64618396e-01 3.93002099e-01 4.35787298e-01 4.52296395e-01 4.97008977e-01 5.10893033e-01 5.31740235e-01 5.99486249e-01 6.15590200e-01 6.18715623e-01 6.46434496e-01 6.56526742e-01 6.71792673e-01 7.52569170e-01 7.70854658e-01 8.09972762e-01 8.34039879e-01 8.50020012e-01 8.85834367e-01 9.00776529e-01 9.06791223e-01 9.23273713e-01 9.31854689e-01 9.44452017e-01 9.58406521e-01 9.81954250e-01 9.84379135e-01 9.86783518e-01 9.88311605e-01 9.88591463e-01 9.88630551e-01 9.88662127e-01 9.89063304e-01 9.89233017e-01 9.89237126e-01 9.89467932e-01 9.90131648e-01 9.90786175e-01 9.90818081e-01 9.92793188e-01 9.93428449e-01 9.93483692e-01 9.93613506e-01 9.93692274e-01 9.93735084e-01 9.93736006e-01 9.93788976e-01 9.93921032e-01 9.93942742e-01 9.93949520e-01 9.93981614e-01 9.94042984e-01 9.94102460e-01 9.94137458e-01 9.94152527e-01 9.94244168e-01 9.94269839e-01 9.94323536e-01 9.94362461e-01 9.94375279e-01 9.94386884e-01 9.94449699e-01 9.94460657e-01 9.94461408e-01 9.94477429e-01 9.94483065e-01 9.94483581e-01 9.94531026e-01 9.94537785e-01 9.94548405e-01 9.94612839e-01 9.94628199e-01 9.94673394e-01 9.94706407e-01 9.94707201e-01 9.94711073e-01 9.94732364e-01 9.94735349e-01 9.94737198e-01 9.94755506e-01 9.94769711e-01 9.94776973e-01 9.94778412e-01 9.94821326e-01 9.94836365e-01 9.94840835e-01 9.94859760e-01 9.94895248e-01 9.94905358e-01 9.94928503e-01 9.94929749e-01 9.94931752e-01 9.94941399e-01 9.94957128e-01 9.94992762e-01 9.95032673e-01 9.95036233e-01 9.95037467e-01 9.95040414e-01 9.95040951e-01 9.95045607e-01 9.95061498e-01 9.95063761e-01 9.95075982e-01 9.95079845e-01 9.95101538e-01 9.95134221e-01 9.95135086e-01 9.95152060e-01 9.95156099e-01 9.95162586e-01 9.95165533e-01 9.95170087e-01 9.95199207e-01 9.95209619e-01 9.95215770e-01 9.95216302e-01 9.95229690e-01 9.95245259e-01 9.95266382e-01 9.95274153e-01 9.95275257e-01 9.95278666e-01 9.95281046e-01 9.95284196e-01 9.95284437e-01 9.95284779e-01 9.95289651e-01 9.95289956e-01 9.95303711e-01 9.95308941e-01 9.95345144e-01 9.95346408e-01 9.95349697e-01 9.95351879e-01 9.95364149e-01 9.95365295e-01 9.95366212e-01 9.95378517e-01 9.95385530e-01 9.95390272e-01 9.95412241e-01 9.95415595e-01 9.95417403e-01 9.95420671e-01 9.95428529e-01 9.95446171e-01 9.95448066e-01 9.95451868e-01 9.95452154e-01 9.95453029e-01 9.95473967e-01 9.95484385e-01 9.95489181e-01 9.95510993e-01 9.95517284e-01 9.95518081e-01 9.95522628e-01 9.95534535e-01 9.95535942e-01 9.95540960e-01 9.95541241e-01 9.95544001e-01 9.95551225e-01 9.95556410e-01 9.95557192e-01 9.95566169e-01 9.95566581e-01 9.95576181e-01 9.95591528e-01 9.95598323e-01 9.95609534e-01 9.95611967e-01 9.95614876e-01 9.95630707e-01 9.95638258e-01 9.95644864e-01 9.95668908e-01 9.95672930e-01 9.95681489e-01 9.95683183e-01 9.95718194e-01 9.95724789e-01 9.95729020e-01 9.95731507e-01 9.95738080e-01 9.95757919e-01 9.95772300e-01 9.95788860e-01 9.95827862e-01 9.95834200e-01 9.95840234e-01 9.95841646e-01 9.95850040e-01 9.95850686e-01 9.95872353e-01 9.95883366e-01 9.95892877e-01 9.95896161e-01 9.95917796e-01 9.95920098e-01 9.95920954e-01 9.95923730e-01 9.95947770e-01 9.95956112e-01 9.95964745e-01 9.95987263e-01 9.95998846e-01 9.96039456e-01 9.96042623e-01 9.96051339e-01 9.96072148e-01 9.96080726e-01 9.96082497e-01 9.96100010e-01 9.96101646e-01 9.96107561e-01 9.96118712e-01 9.96123882e-01 9.96145718e-01 9.96178439e-01 9.96185769e-01 9.96190875e-01 9.96249161e-01 9.96254120e-01 9.96285751e-01 9.96308362e-01 9.96316035e-01 9.96317036e-01 9.96379842e-01 9.96396442e-01 9.96406260e-01 9.96412743e-01 9.96413807e-01 9.96416276e-01 9.96447341e-01 9.96461319e-01 9.96470078e-01 9.96471946e-01 9.96475625e-01 9.96508294e-01 9.96526128e-01 9.96534617e-01 9.96547481e-01 9.96555804e-01 9.96584439e-01 9.96619833e-01 9.96676870e-01 9.96694115e-01 9.96716946e-01 9.96725780e-01 9.96957261e-01 9.97000617e-01 9.97003142e-01 9.97247746e-01 9.97433375e-01 9.97940536e-01 9.97990395e-01 9.98506236e-01 9.98769269e-01 9.98783398e-01 9.98808320e-01 9.98824341e-01 9.98954224e-01 9.98988785e-01 9.99150608e-01 9.99379127e-01 9.99409737e-01 9.99493352e-01 9.99531982e-01 9.99588938e-01 9.99606513e-01 9.99627564e-01 9.99830019e-01 9.99898453e-01 9.99904795e-01 9.99911778e-01 9.99939361e-01 9.99951408e-01 9.99964063e-01 9.99979481e-01
 1.00000000e-41     7.36806300 7.54088108e+01 8.44203345e-04 3.85265427e-03 4.86688329e-03 2.73797001e-02 4.67103536e-02 7.00239048e-02 7.69963217e-02 9.17178191e-02 1.23714102e-01 1.44250557e-01 1.66508460e-01 1.85175339e-01 2.02519300e-01 2.09773550e-01 2.28554753e-01 2.30178639e-01 2.33646126e-01 2.43365553e-01 2.45988534e-01 2.47658759e-01 2.49513685e-01 2.49798171e-01 2.50782991e-01 2.54872471e-01 2.58270678e-01 2.64801873e-01 2.70902402e-01 2.73644400e-01 2.81196677e-01 2.85534309e-01 2.92693637e-01 2.99490558e-01 3.02758966e-01 3.15149184e-01 3.18992622e-01 3.23261821e-01 3.35759282e-01 3.47907818e-01 3.75404856e-01 4.16990209e-01 4.33082354e-01 4.76803189e-01 4.90422174e-01 5.10911785e-01 5.77859125e-01 5.93862479e-01 5.96972649e-01 6.24619936e-01 6.34715787e-01 6.50018886e-01 7.31712100e-01 7.50399588e-01 7.90672163e-01 8.15679536e-01 8.32397147e-01 8.70257672e-01 8.86247123e-01 8.92721843e-01 9.10595378e-01 9.19987173e-01 9.33904594e-01 9.49545308e-01 9.76770154e-01 9.79669980e-01 9.82574038e-01 9.84437289e-01 9.84780208e-01 9.84828149e-01 9.84866883e-01 9.85359640e-01 9.85568453e-01 9.85573512e-01 9.85857852e-01 9.86677870e-01 9.87490181e-01 9.87529878e-01 9.90007132e-01 9.90813441e-01 9.90883812e-01 9.91049342e-01 9.91149898e-01 9.91204586e-01 9.91205764e-01 9.91273470e-01 9.91442444e-01 9.91470248e-01 9.91478930e-01 9.91520050e-01 9.91598723e-01 9.91675024e-01 9.91719947e-01 9.91739296e-01 9.91857042e-01 9.91890050e-01 9.91959129e-01 9.92009233e-01 9.92025739e-01 9.92040684e-01 9.92121619e-01 9.92135745e-01 9.92136714e-01 9.92157370e-01 9.92164637e-01 9.92165303e-01 9.92226505e-01 9.92235228e-01 9.92248934e-01 9.92332134e-01 9.92351978e-01 9.92410391e-01 9.92453082e-01 9.92454110e-01 9.92459118e-01 9.92486662e-01 9.92490525e-01 9.92492917e-01 9.92516611e-01 9.92534999e-01 9.92544401e-01 9.92546265e-01 9.92601844e-01 9.92621331e-01 9.92627123e-01 9.92651651e-01 9.92697665e-01 9.92710777e-01 9.92740804e-01 9.92742420e-01 9.92745019e-01 9.92757539e-01 9.92777953e-01 9.92824222e-01 9.92876072e-01 9.92880698e-01 9.92882301e-01 9.92886132e-01 9.92886830e-01 9.92892881e-01 9.92913538e-01 9.92916480e-01 9.92932371e-01 9.92937395e-01 9.92965610e-01 9.93008137e-01 9.93009262e-01 9.93031357e-01 9.93036616e-01 9.93045063e-01 9.93048900e-01 9.93054829e-01 9.93092760e-01 9.93106326e-01 9.93114341e-01 9.93115035e-01 9.93132483e-01 9.93152779e-01 9.93180322e-01 9.93190458e-01 9.93191897e-01 9.93196344e-01 9.93199449e-01 9.93203558e-01 9.93203872e-01 9.93204319e-01 9.93210674e-01 9.93211072e-01 9.93229020e-01 9.93235845e-01 9.93283107e-01 9.93284758e-01 9.93289052e-01 9.93291902e-01 9.93307928e-01 9.93309425e-01 9.93310622e-01 9.93326697e-01 9.93335860e-01 9.93342057e-01 9.93370770e-01 9.93375155e-01 9.93377519e-01 9.93381792e-01 9.93392065e-01 9.93415138e-01 9.93417616e-01 9.93422589e-01 9.93422963e-01 9.93424108e-01 9.93451502e-01 9.93465136e-01 9.93471413e-01 9.93499968e-01 9.93508206e-01 9.93509250e-01 9.93515205e-01 9.93530800e-01 9.93532644e-01 9.93539216e-01 9.93539585e-01 9.93543201e-01 9.93552665e-01 9.93559460e-01 9.93560484e-01 9.93572248e-01 9.93572788e-01 9.93585371e-01 9.93605491e-01 9.93614401e-01 9.93629104e-01 9.93632295e-01 9.93636110e-01 9.93656878e-01 9.93666786e-01 9.93675456e-01 9.93707017e-01 9.93712298e-01 9.93723536e-01 9.93725762e-01 9.93771753e-01 9.93780420e-01 9.93785980e-01 9.93789249e-01 9.93797890e-01 9.93823973e-01 9.93842886e-01 9.93864672e-01 9.93916005e-01 9.93924351e-01 9.93932297e-01 9.93934157e-01 9.93945212e-01 9.93946062e-01 9.93974609e-01 9.93989121e-01 9.94001658e-01 9.94005987e-01 9.94034515e-01 9.94037551e-01 9.94038679e-01 9.94042341e-01 9.94074057e-01 9.94085065e-01 9.94096460e-01 9.94126190e-01 9.94141488e-01 9.94195151e-01 9.94199337e-01 9.94210860e-01 9.94238380e-01 9.94249727e-01 9.94252070e-01 9.94275244e-01 9.94277410e-01 9.94285239e-01 9.94300000e-01 9.94306845e-01 9.94335765e-01 9.94379124e-01 9.94388842e-01 9.94395611e-01 9.94472937e-01 9.94479520e-01 9.94521528e-01 9.94551574e-01 9.94561772e-01 9.94563104e-01 9.94646651e-01 9.94668751e-01 9.94681827e-01 9.94690462e-01 9.94691880e-01 9.94695169e-01 9.94736567e-01 9.94755205e-01 9.94766886e-01 9.94769378e-01 9.94774285e-01 9.94817879e-01 9.94841690e-01 9.94853028e-01 9.94870213e-01 9.94881334e-01 9.94919614e-01 9.94966964e-01 9.95043349e-01 9.95066465e-01 9.95097082e-01 9.95108934e-01 9.95420417e-01 9.95478966e-01 9.95482377e-01 9.95814037e-01 9.96067343e-01 9.96767697e-01 9.96837300e-01 9.97567366e-01 9.97948326e-01 9.97968998e-01 9.98005519e-01 9.98029037e-01 9.98220909e-01 9.98272357e-01 9.98515787e-01 9.98868432e-01 9.98916678e-01 9.99050003e-01 9.99112460e-01 9.99205716e-01 9.99234808e-01 9.99269870e-01 9.99624314e-01 9.99756575e-01 9.99769451e-01 9.99783792e-01 9.99842520e-01 9.99869544e-01 9.99899238e-01 9.99938112e-01
 1.00000000e-41     7.59442762 7.82287330e+01 7.93589370e-04 3.62534125e-03 4.58088835e-03 2.58284550e-02 4.40994678e-02 6.61638885e-02 7.27688770e-02 8.67240744e-02 1.17100553e-01 1.36631491e-01 1.57830669e-01 1.75635060e-01 1.92198796e-01 1.99132795e-01 2.17101730e-01 2.18656538e-01 2.21977141e-01 2.31289369e-01 2.33803607e-01 2.35404844e-01 2.37183389e-01 2.37456181e-01 2.38400569e-01 2.42322901e-01 2.45583135e-01 2.51851516e-01 2.57709377e-01 2.60343192e-01 2.67600363e-01 2.71770414e-01 2.78656237e-01 2.85197098e-01 2.88343631e-01 3.00279285e-01 3.03984134e-01 3.08100750e-01 3.20159883e-01 3.31894410e-01 3.58499413e-01 3.98859707e-01 4.14519625e-01 4.57191586e-01 4.70523040e-01 4.90617091e-01 5.56607288e-01 5.72464687e-01 5.75550450e-01 6.03039930e-01 6.13105764e-01 6.28392942e-01 7.10679813e-01 7.29687422e-01 7.70931524e-01 7.96763636e-01 8.14142212e-01 8.53884876e-01 8.70860272e-01 8.77772371e-01 8.96983609e-01 9.07165347e-01 9.22384840e-01 9.39718168e-01 9.70763810e-01 9.74172739e-01 9.77617165e-01 9.79845847e-01 9.80257807e-01 9.80315446e-01 9.80362024e-01 9.80955244e-01 9.81207011e-01 9.81213113e-01 9.81556326e-01 9.82548638e-01 9.83535512e-01 9.83583843e-01 9.86621334e-01 9.87620217e-01 9.87707666e-01 9.87913546e-01 9.88038738e-01 9.88106865e-01 9.88108333e-01 9.88192717e-01 9.88403505e-01 9.88438217e-01 9.88449058e-01 9.88500410e-01 9.88598709e-01 9.88694102e-01 9.88750295e-01 9.88774503e-01 9.88921908e-01 9.88963255e-01 9.89049825e-01 9.89112647e-01 9.89133348e-01 9.89152095e-01 9.89253659e-01 9.89271392e-01 9.89272608e-01 9.89298544e-01 9.89307669e-01 9.89308505e-01 9.89385383e-01 9.89396343e-01 9.89413566e-01 9.89518162e-01 9.89543121e-01 9.89616616e-01 9.89670353e-01 9.89671647e-01 9.89677953e-01 9.89712638e-01 9.89717502e-01 9.89720515e-01 9.89750360e-01 9.89773525e-01 9.89785372e-01 9.89787720e-01 9.89857772e-01 9.89882342e-01 9.89889645e-01 9.89920579e-01 9.89978629e-01 9.89995176e-01 9.90033075e-01 9.90035116e-01 9.90038397e-01 9.90054203e-01 9.90079979e-01 9.90138421e-01 9.90203943e-01 9.90209791e-01 9.90211817e-01 9.90216660e-01 9.90217541e-01 9.90225191e-01 9.90251309e-01 9.90255029e-01 9.90275124e-01 9.90281478e-01 9.90317169e-01 9.90370980e-01 9.90372405e-01 9.90400372e-01 9.90407029e-01 9.90417723e-01 9.90422581e-01 9.90430089e-01 9.90478127e-01 9.90495311e-01 9.90505466e-01 9.90506345e-01 9.90528453e-01 9.90554175e-01 9.90589090e-01 9.90601941e-01 9.90603766e-01 9.90609405e-01 9.90613342e-01 9.90618553e-01 9.90618951e-01 9.90619518e-01 9.90627577e-01 9.90628082e-01 9.90650846e-01 9.90659503e-01 9.90719471e-01 9.90721566e-01 9.90727017e-01 9.90730634e-01 9.90750977e-01 9.90752877e-01 9.90754397e-01 9.90774806e-01 9.90786441e-01 9.90794311e-01 9.90830780e-01 9.90836350e-01 9.90839353e-01 9.90844782e-01 9.90857834e-01 9.90887154e-01 9.90890304e-01 9.90896624e-01 9.90897100e-01 9.90898554e-01 9.90933378e-01 9.90950714e-01 9.90958696e-01 9.90995014e-01 9.91005493e-01 9.91006821e-01 9.91014397e-01 9.91034241e-01 9.91036586e-01 9.91044951e-01 9.91045419e-01 9.91050021e-01 9.91062067e-01 9.91070715e-01 9.91072018e-01 9.91086994e-01 9.91087682e-01 9.91103701e-01 9.91129321e-01 9.91140669e-01 9.91159397e-01 9.91163462e-01 9.91168322e-01 9.91194782e-01 9.91207408e-01 9.91218457e-01 9.91258689e-01 9.91265421e-01 9.91279751e-01 9.91282589e-01 9.91341253e-01 9.91352312e-01 9.91359407e-01 9.91363578e-01 9.91374605e-01 9.91407899e-01 9.91432045e-01 9.91459867e-01 9.91525450e-01 9.91536117e-01 9.91546272e-01 9.91548650e-01 9.91562782e-01 9.91563869e-01 9.91600369e-01 9.91618930e-01 9.91634966e-01 9.91640505e-01 9.91677007e-01 9.91680892e-01 9.91682336e-01 9.91687022e-01 9.91727623e-01 9.91741718e-01 9.91756310e-01 9.91794391e-01 9.91813992e-01 9.91882776e-01 9.91888144e-01 9.91902921e-01 9.91938220e-01 9.91952779e-01 9.91955784e-01 9.91985524e-01 9.91988304e-01 9.91998353e-01 9.92017303e-01 9.92026091e-01 9.92063231e-01 9.92118939e-01 9.92131428e-01 9.92140129e-01 9.92239574e-01 9.92248046e-01 9.92302116e-01 9.92340808e-01 9.92353945e-01 9.92355660e-01 9.92463346e-01 9.92491852e-01 9.92508721e-01 9.92519863e-01 9.92521692e-01 9.92525937e-01 9.92579376e-01 9.92603444e-01 9.92618532e-01 9.92621750e-01 9.92628090e-01 9.92684425e-01 9.92715209e-01 9.92729872e-01 9.92752100e-01 9.92766487e-01 9.92816026e-01 9.92877342e-01 9.92976345e-01 9.93006327e-01 9.93046055e-01 9.93061438e-01 9.93466729e-01 9.93543133e-01 9.93547586e-01 9.93981819e-01 9.94315183e-01 9.95245757e-01 9.95339040e-01 9.96328102e-01 9.96853481e-01 9.96882208e-01 9.96933024e-01 9.96965789e-01 9.97234379e-01 9.97306811e-01 9.97652188e-01 9.98161901e-01 9.98232689e-01 9.98429905e-01 9.98523184e-01 9.98663666e-01 9.98707815e-01 9.98761246e-01 9.99319431e-01 9.99540725e-01 9.99562886e-01 9.99587729e-01 9.99691517e-01 9.99740621e-01 9.99795834e-01 9.99870718e-01
 1.00000000e-41     7.82774672 8.10494613e+01 7.46582762e-04 3.41384722e-03 4.31467703e-03 2.43785435e-02 4.16554034e-02 6.25448538e-02 6.88035745e-02 8.20355936e-02 1.10878572e-01 1.29453925e-01 1.49643607e-01 1.66622854e-01 1.82437834e-01 1.89063824e-01 2.06249667e-01 2.07737748e-01 2.10916398e-01 2.19834583e-01 2.22243461e-01 2.23777827e-01 2.25482306e-01 2.25743758e-01 2.26648926e-01 2.30409036e-01 2.33535258e-01 2.39548098e-01 2.45169680e-01 2.47698058e-01 2.54667278e-01 2.58673588e-01 2.65291809e-01 2.71581712e-01 2.74608650e-01 2.86097352e-01 2.89665641e-01 2.93631744e-01 3.05257485e-01 3.16581186e-01 3.42295444e-01 3.81416857e-01 3.96634063e-01 4.38213947e-01 4.51239982e-01 4.70907545e-01 5.35805475e-01 5.51476934e-01 5.54530196e-01 5.81785177e-01 5.91790792e-01 6.07014027e-01 6.89594013e-01 7.08843328e-01 7.50880079e-01 7.77420868e-01 7.95381839e-01 8.36831494e-01 8.54723396e-01 8.62046252e-01 8.82528472e-01 8.93470661e-01 9.09959110e-01 9.28970713e-01 9.63934100e-01 9.67880683e-01 9.71900574e-01 9.74521427e-01 9.75007765e-01 9.75075860e-01 9.75130898e-01 9.75832552e-01 9.76130743e-01 9.76137974e-01 9.76544879e-01 9.77724002e-01 9.78900793e-01 9.78958535e-01 9.82610345e-01 9.83822178e-01 9.83928559e-01 9.84179200e-01 9.84331743e-01 9.84414796e-01 9.84416586e-01 9.84519502e-01 9.84776787e-01 9.84819184e-01 9.84832427e-01 9.84895168e-01 9.85015317e-01 9.85131977e-01 9.85200727e-01 9.85230352e-01 9.85410826e-01 9.85461478e-01 9.85567567e-01 9.85644587e-01 9.85669974e-01 9.85692966e-01 9.85817574e-01 9.85839339e-01 9.85840831e-01 9.85872668e-01 9.85883870e-01 9.85884897e-01 9.85979299e-01 9.85992761e-01 9.86013918e-01 9.86142452e-01 9.86173134e-01 9.86263512e-01 9.86329619e-01 9.86331211e-01 9.86338970e-01 9.86381653e-01 9.86387640e-01 9.86391348e-01 9.86428084e-01 9.86456603e-01 9.86471190e-01 9.86474081e-01 9.86560356e-01 9.86590624e-01 9.86599623e-01 9.86637741e-01 9.86709292e-01 9.86729692e-01 9.86776426e-01 9.86778943e-01 9.86782989e-01 9.86802483e-01 9.86834279e-01 9.86906388e-01 9.86987266e-01 9.86994486e-01 9.86996988e-01 9.87002967e-01 9.87004056e-01 9.87013502e-01 9.87045755e-01 9.87050349e-01 9.87075170e-01 9.87083018e-01 9.87127111e-01 9.87193610e-01 9.87195371e-01 9.87229943e-01 9.87238173e-01 9.87251395e-01 9.87257401e-01 9.87266684e-01 9.87326093e-01 9.87347350e-01 9.87359912e-01 9.87361000e-01 9.87388353e-01 9.87420182e-01 9.87463397e-01 9.87479305e-01 9.87481564e-01 9.87488545e-01 9.87493419e-01 9.87499871e-01 9.87500363e-01 9.87501066e-01 9.87511045e-01 9.87511670e-01 9.87539858e-01 9.87550579e-01 9.87624862e-01 9.87627458e-01 9.87634211e-01 9.87638693e-01 9.87663901e-01 9.87666257e-01 9.87668140e-01 9.87693435e-01 9.87707856e-01 9.87717612e-01 9.87762826e-01 9.87769733e-01 9.87773457e-01 9.87780188e-01 9.87796375e-01 9.87832741e-01 9.87836648e-01 9.87844489e-01 9.87845079e-01 9.87846883e-01 9.87890090e-01 9.87911602e-01 9.87921508e-01 9.87966588e-01 9.87979598e-01 9.87981247e-01 9.87990653e-01 9.88015292e-01 9.88018205e-01 9.88028592e-01 9.88029174e-01 9.88034889e-01 9.88049849e-01 9.88060591e-01 9.88062210e-01 9.88080812e-01 9.88081667e-01 9.88101568e-01 9.88133402e-01 9.88147504e-01 9.88170780e-01 9.88175832e-01 9.88181873e-01 9.88214766e-01 9.88230464e-01 9.88244202e-01 9.88294236e-01 9.88302611e-01 9.88320437e-01 9.88323968e-01 9.88396965e-01 9.88410730e-01 9.88419561e-01 9.88424754e-01 9.88438481e-01 9.88479935e-01 9.88510006e-01 9.88544661e-01 9.88626381e-01 9.88639676e-01 9.88652335e-01 9.88655299e-01 9.88672917e-01 9.88674272e-01 9.88719785e-01 9.88742934e-01 9.88762937e-01 9.88769846e-01 9.88815389e-01 9.88820236e-01 9.88822039e-01 9.88827887e-01 9.88878562e-01 9.88896159e-01 9.88914378e-01 9.88961936e-01 9.88986419e-01 9.89072370e-01 9.89079079e-01 9.89097551e-01 9.89141686e-01 9.89159892e-01 9.89163652e-01 9.89200851e-01 9.89204328e-01 9.89216900e-01 9.89240610e-01 9.89251607e-01 9.89298091e-01 9.89367841e-01 9.89383482e-01 9.89394381e-01 9.89518998e-01 9.89529618e-01 9.89597425e-01 9.89645965e-01 9.89662449e-01 9.89664601e-01 9.89799800e-01 9.89835610e-01 9.89856806e-01 9.89870808e-01 9.89873107e-01 9.89878442e-01 9.89945619e-01 9.89975885e-01 9.89994861e-01 9.89998910e-01 9.90006884e-01 9.90077769e-01 9.90116518e-01 9.90134979e-01 9.90162970e-01 9.90181089e-01 9.90243500e-01 9.90320787e-01 9.90445672e-01 9.90483515e-01 9.90533677e-01 9.90553105e-01 9.91066040e-01 9.91162972e-01 9.91168624e-01 9.91721070e-01 9.92147026e-01 9.93345592e-01 9.93466595e-01 9.94760968e-01 9.95458467e-01 9.95496841e-01 9.95564784e-01 9.95608635e-01 9.95969475e-01 9.96067223e-01 9.96536145e-01 9.97238187e-01 9.97336800e-01 9.97613220e-01 9.97744900e-01 9.97944482e-01 9.98007543e-01 9.98084094e-01 9.98902949e-01 9.99241337e-01 9.99275860e-01 9.99314723e-01 9.99479180e-01 9.99558355e-01 9.99648653e-01 9.99773744e-01
 1.00000000e-41     8.06823393 8.38636737e+01 7.02927303e-04 3.21709857e-03 4.06691830e-03 2.30239456e-02 3.93687569e-02 5.91539861e-02 6.50867192e-02 7.76370330e-02 1.05030218e-01 1.22698962e-01 1.41927960e-01 1.58119546e-01 1.73217757e-01 1.79548306e-01 1.95981371e-01 1.97405195e-01 2.00447083e-01 2.08985192e-01 2.11292329e-01 2.12762097e-01 2.14395003e-01 2.14645494e-01 2.15512750e-01 2.19115974e-01 2.22112499e-01 2.27877786e-01 2.33270195e-01 2.35696215e-01 2.42385603e-01 2.46232592e-01 2.52590121e-01 2.58635174e-01 2.61545297e-01 2.72596665e-01 2.76031080e-01 2.79849487e-01 2.91049060e-01 3.01967494e-01 3.26798214e-01 3.64677199e-01 3.79445578e-01 4.19903054e-01 4.32610056e-01 4.51826843e-01 5.15520345e-01 5.30971390e-01 5.33985102e-01 5.60938067e-01 5.70856689e-01 5.85973179e-01 6.68570806e-01 6.87987895e-01 7.30645324e-01 7.57780444e-01 7.76244920e-01 8.19219822e-01 8.37952829e-01 8.45656730e-01 8.67332296e-01 8.78998089e-01 8.96709009e-01 9.17365297e-01 9.56296025e-01 9.60802601e-01 9.65426652e-01 9.68462241e-01 9.69027526e-01 9.69106727e-01 9.69170750e-01 9.69987703e-01 9.70335319e-01 9.70343752e-01 9.70818528e-01 9.72197138e-01 9.73577383e-01 9.73645225e-01 9.77960021e-01 9.79403489e-01 9.79530511e-01 9.79829985e-01 9.80012390e-01 9.80111747e-01 9.80113889e-01 9.80237053e-01 9.80545177e-01 9.80595982e-01 9.80611853e-01 9.80687056e-01 9.80831123e-01 9.80971075e-01 9.81053582e-01 9.81089142e-01 9.81305870e-01 9.81366725e-01 9.81494228e-01 9.81586831e-01 9.81617361e-01 9.81645013e-01 9.81794927e-01 9.81821120e-01 9.81822916e-01 9.81861235e-01 9.81874719e-01 9.81875955e-01 9.81989616e-01 9.82005829e-01 9.82031310e-01 9.82186163e-01 9.82223142e-01 9.82332094e-01 9.82411816e-01 9.82413736e-01 9.82423094e-01 9.82474582e-01 9.82481804e-01 9.82486278e-01 9.82530603e-01 9.82565018e-01 9.82582621e-01 9.82586111e-01 9.82690257e-01 9.82726805e-01 9.82737671e-01 9.82783706e-01 9.82870141e-01 9.82894790e-01 9.82951265e-01 9.82954307e-01 9.82959197e-01 9.82982759e-01 9.83021195e-01 9.83108383e-01 9.83206208e-01 9.83214943e-01 9.83217970e-01 9.83225204e-01 9.83226521e-01 9.83237950e-01 9.83276976e-01 9.83282536e-01 9.83312574e-01 9.83322073e-01 9.83375445e-01 9.83455961e-01 9.83458093e-01 9.83499962e-01 9.83509930e-01 9.83525945e-01 9.83533220e-01 9.83544466e-01 9.83616443e-01 9.83642203e-01 9.83657426e-01 9.83658745e-01 9.83691898e-01 9.83730481e-01 9.83782875e-01 9.83802165e-01 9.83804905e-01 9.83813371e-01 9.83819282e-01 9.83827107e-01 9.83827704e-01 9.83828555e-01 9.83840658e-01 9.83841416e-01 9.83875606e-01 9.83888611e-01 9.83978738e-01 9.83981888e-01 9.83990084e-01 9.83995523e-01 9.84026118e-01 9.84028977e-01 9.84031263e-01 9.84061967e-01 9.84079475e-01 9.84091318e-01 9.84146218e-01 9.84154606e-01 9.84159128e-01 9.84167303e-01 9.84186963e-01 9.84231136e-01 9.84235882e-01 9.84245407e-01 9.84246124e-01 9.84248316e-01 9.84300812e-01 9.84326955e-01 9.84338994e-01 9.84393787e-01 9.84409603e-01 9.84411607e-01 9.84423042e-01 9.84453000e-01 9.84456542e-01 9.84469172e-01 9.84469880e-01 9.84476830e-01 9.84495023e-01 9.84508087e-01 9.84510056e-01 9.84532681e-01 9.84533721e-01 9.84557929e-01 9.84596656e-01 9.84613815e-01 9.84642137e-01 9.84648286e-01 9.84655638e-01 9.84695671e-01 9.84714779e-01 9.84731503e-01 9.84792421e-01 9.84802619e-01 9.84824328e-01 9.84828628e-01 9.84917548e-01 9.84934319e-01 9.84945080e-01 9.84951407e-01 9.84968134e-01 9.85018657e-01 9.85055313e-01 9.85097565e-01 9.85197231e-01 9.85213449e-01 9.85228893e-01 9.85232509e-01 9.85254006e-01 9.85255659e-01 9.85311201e-01 9.85339456e-01 9.85363873e-01 9.85372308e-01 9.85427915e-01 9.85433834e-01 9.85436036e-01 9.85443177e-01 9.85505072e-01 9.85526568e-01 9.85548828e-01 9.85606941e-01 9.85636865e-01 9.85741949e-01 9.85750154e-01 9.85772745e-01 9.85826732e-01 9.85849006e-01 9.85853606e-01 9.85899125e-01 9.85903381e-01 9.85918767e-01 9.85947788e-01 9.85961250e-01 9.86018161e-01 9.86103587e-01 9.86122748e-01 9.86136100e-01 9.86288834e-01 9.86301856e-01 9.86385014e-01 9.86444565e-01 9.86464792e-01 9.86467433e-01 9.86633410e-01 9.86677396e-01 9.86703435e-01 9.86720638e-01 9.86723463e-01 9.86730018e-01 9.86812579e-01 9.86849787e-01 9.86873120e-01 9.86878098e-01 9.86887905e-01 9.86975093e-01 9.87022771e-01 9.87045490e-01 9.87079942e-01 9.87102246e-01 9.87179095e-01 9.87274303e-01 9.87428247e-01 9.87474922e-01 9.87536806e-01 9.87560780e-01 9.88194877e-01 9.88314960e-01 9.88321964e-01 9.89007995e-01 9.89538922e-01 9.91043092e-01 9.91195866e-01 9.92842354e-01 9.93740298e-01 9.93789950e-01 9.93877931e-01 9.93934762e-01 9.94403870e-01 9.94531415e-01 9.95146312e-01 9.96077629e-01 9.96209638e-01 9.96581463e-01 9.96759590e-01 9.97030914e-01 9.97117003e-01 9.97221754e-01 9.98362731e-01 9.98848915e-01 9.98899182e-01 9.98955938e-01 9.99198299e-01 9.99316402e-01 9.99452413e-01 9.99643550e-01
 1.00000000e-41     8.31610950 8.66630443e+01 6.62388600e-04 3.03410805e-03 3.83639306e-03 2.17590436e-02 3.72306952e-02 5.59791614e-02 6.16053254e-02 7.35137731e-02 9.95381953e-02 1.16348218e-01 1.34664720e-01 1.50106046e-01 1.64519749e-01 1.70567642e-01 1.86279064e-01 1.87641190e-01 1.90551709e-01 1.98724336e-01 2.00933541e-01 2.02341105e-01 2.03905071e-01 2.04145002e-01 2.04975730e-01 2.08427730e-01 2.11299158e-01 2.16825466e-01 2.21996388e-01 2.24323405e-01 2.30741879e-01 2.34434455e-01 2.40539044e-01 2.46346205e-01 2.49142719e-01 2.59768078e-01 2.63071865e-01 2.66746031e-01 2.77528640e-01 2.88049436e-01 3.12009027e-01 3.48651215e-01 3.62968603e-01 4.02285122e-01 4.14663437e-01 4.33411349e-01 4.95810143e-01 5.11011809e-01 5.13980002e-01 5.40572920e-01 5.50381105e-01 5.65353071e-01 6.47719493e-01 6.67235704e-01 7.10351117e-01 7.37969902e-01 7.56860211e-01 8.01176266e-01 8.20671099e-01 8.28724134e-01 8.51507063e-01 8.63853639e-01 8.82729203e-01 9.04979392e-01 9.47880862e-01 9.52963218e-01 9.58213199e-01 9.61681456e-01 9.62329388e-01 9.62420223e-01 9.62493660e-01 9.63431518e-01 9.63831025e-01 9.63840720e-01 9.64386816e-01 9.65975463e-01 9.67570572e-01 9.67649098e-01 9.72668972e-01 9.74360615e-01 9.74509799e-01 9.74861740e-01 9.75076250e-01 9.75193143e-01 9.75195663e-01 9.75340613e-01 9.75703472e-01 9.75763334e-01 9.75782035e-01 9.75870666e-01 9.76040512e-01 9.76205578e-01 9.76302924e-01 9.76344888e-01 9.76600740e-01 9.76672613e-01 9.76823243e-01 9.76932682e-01 9.76968768e-01 9.77001457e-01 9.77178727e-01 9.77209708e-01 9.77211833e-01 9.77257162e-01 9.77273114e-01 9.77274576e-01 9.77409070e-01 9.77428258e-01 9.77458417e-01 9.77641758e-01 9.77685553e-01 9.77814620e-01 9.77909090e-01 9.77911365e-01 9.77922456e-01 9.77983484e-01 9.77992046e-01 9.77997349e-01 9.78049897e-01 9.78090703e-01 9.78111577e-01 9.78115715e-01 9.78239237e-01 9.78282595e-01 9.78295487e-01 9.78350109e-01 9.78452690e-01 9.78481949e-01 9.78548996e-01 9.78552607e-01 9.78558414e-01 9.78586391e-01 9.78632034e-01 9.78735593e-01 9.78851824e-01 9.78862206e-01 9.78865802e-01 9.78874399e-01 9.78875964e-01 9.78889547e-01 9.78935933e-01 9.78942542e-01 9.78978249e-01 9.78989541e-01 9.79052998e-01 9.79148750e-01 9.79151285e-01 9.79201088e-01 9.79212947e-01 9.79231999e-01 9.79240655e-01 9.79254034e-01 9.79339682e-01 9.79370339e-01 9.79388458e-01 9.79390027e-01 9.79429490e-01 9.79475423e-01 9.79537808e-01 9.79560779e-01 9.79564042e-01 9.79574124e-01 9.79581163e-01 9.79590482e-01 9.79591193e-01 9.79592208e-01 9.79606621e-01 9.79607524e-01 9.79648249e-01 9.79663741e-01 9.79771122e-01 9.79774876e-01 9.79784643e-01 9.79791124e-01 9.79827587e-01 9.79830994e-01 9.79833719e-01 9.79870316e-01 9.79891185e-01 9.79905304e-01 9.79970758e-01 9.79980760e-01 9.79986153e-01 9.79995901e-01 9.80019345e-01 9.80072028e-01 9.80077689e-01 9.80089051e-01 9.80089905e-01 9.80092520e-01 9.80155145e-01 9.80186336e-01 9.80200701e-01 9.80266088e-01 9.80284965e-01 9.80287357e-01 9.80301006e-01 9.80336766e-01 9.80340994e-01 9.80356072e-01 9.80356916e-01 9.80365214e-01 9.80386934e-01 9.80402532e-01 9.80404883e-01 9.80431898e-01 9.80433140e-01 9.80462048e-01 9.80508301e-01 9.80528795e-01 9.80562627e-01 9.80569973e-01 9.80578755e-01 9.80626585e-01 9.80649417e-01 9.80669401e-01 9.80742208e-01 9.80754398e-01 9.80780348e-01 9.80785488e-01 9.80891806e-01 9.80911863e-01 9.80924732e-01 9.80932300e-01 9.80952307e-01 9.81012743e-01 9.81056600e-01 9.81107159e-01 9.81226454e-01 9.81245870e-01 9.81264361e-01 9.81268691e-01 9.81294431e-01 9.81296411e-01 9.81362927e-01 9.81396770e-01 9.81426021e-01 9.81436125e-01 9.81502751e-01 9.81509844e-01 9.81512482e-01 9.81521040e-01 9.81595221e-01 9.81620989e-01 9.81647674e-01 9.81717353e-01 9.81753239e-01 9.81879293e-01 9.81889138e-01 9.81916245e-01 9.81981036e-01 9.82007772e-01 9.82013293e-01 9.82067938e-01 9.82073047e-01 9.82091521e-01 9.82126369e-01 9.82142536e-01 9.82210889e-01 9.82313521e-01 9.82336547e-01 9.82352593e-01 9.82536209e-01 9.82551869e-01 9.82651898e-01 9.82723552e-01 9.82747893e-01 9.82751072e-01 9.82950900e-01 9.83003882e-01 9.83035251e-01 9.83055977e-01 9.83059381e-01 9.83067279e-01 9.83166775e-01 9.83211628e-01 9.83239758e-01 9.83245760e-01 9.83257584e-01 9.83362732e-01 9.83420249e-01 9.83447661e-01 9.83489234e-01 9.83516153e-01 9.83608920e-01 9.83723894e-01 9.83909907e-01 9.83966331e-01 9.84041161e-01 9.84070156e-01 9.84838276e-01 9.84984010e-01 9.84992514e-01 9.85826849e-01 9.86474660e-01 9.88320953e-01 9.88509460e-01 9.90554227e-01 9.91680900e-01 9.91743469e-01 9.91854411e-01 9.91926125e-01 9.92519642e-01 9.92681515e-01 9.93465162e-01 9.94663621e-01 9.94834773e-01 9.95318773e-01 9.95551705e-01 9.95907953e-01 9.96021370e-01 9.96159637e-01 9.97687728e-01 9.98354651e-01 9.98424312e-01 9.98503145e-01 9.98842089e-01 9.99008758e-01 9.99202088e-01 9.99476637e-01
 1.00000000e-41     8.57160039 8.94382070e+01 6.24751602e-04 2.86396529e-03 3.62197347e-03 2.05785822e-02 3.52329032e-02 5.30088869e-02 5.83470576e-02 6.96518627e-02 9.43858100e-02 1.10383803e-01 1.27835193e-01 1.42563376e-01 1.56324893e-01 1.62103024e-01 1.77124478e-01 1.78427527e-01 1.81212213e-01 1.89034417e-01 1.91149638e-01 1.92497485e-01 1.93995252e-01 1.94225042e-01 1.95020684e-01 1.98327374e-01 2.01078528e-01 2.06374889e-01 2.11332477e-01 2.13564067e-01 2.19721192e-01 2.23264658e-01 2.29124751e-01 2.34701681e-01 2.37388145e-01 2.47600253e-01 2.50777132e-01 2.54311056e-01 2.64687589e-01 2.74820151e-01 2.97925542e-01 3.33344674e-01 3.47212445e-01 3.85380124e-01 3.97423725e-01 4.15690376e-01 4.76724739e-01 4.91653344e-01 4.94571086e-01 5.20755324e-01 5.30433107e-01 5.45227981e-01 6.27141441e-01 6.46693989e-01 6.90115832e-01 7.18112944e-01 7.37353980e-01 7.82828585e-01 8.03004077e-01 8.11372999e-01 8.35171523e-01 8.48151527e-01 8.68124756e-01 8.91903300e-01 9.38735410e-01 9.44402706e-01 9.50293221e-01 9.54207185e-01 9.54940537e-01 9.55043403e-01 9.55126577e-01 9.56189598e-01 9.56642884e-01 9.56653887e-01 9.57273959e-01 9.59080877e-01 9.60899921e-01 9.60989599e-01 9.66749210e-01 9.68703055e-01 9.68875702e-01 9.69283222e-01 9.69531763e-01 9.69667252e-01 9.69670173e-01 9.69838233e-01 9.70259186e-01 9.70328666e-01 9.70350374e-01 9.70453267e-01 9.70650503e-01 9.70842263e-01 9.70955387e-01 9.71004160e-01 9.71301635e-01 9.71385233e-01 9.71560484e-01 9.71687849e-01 9.71729855e-01 9.71767909e-01 9.71974325e-01 9.72010409e-01 9.72012884e-01 9.72065685e-01 9.72084268e-01 9.72085971e-01 9.72242675e-01 9.72265036e-01 9.72300185e-01 9.72513913e-01 9.72564981e-01 9.72715515e-01 9.72825729e-01 9.72828384e-01 9.72841325e-01 9.72912540e-01 9.72922532e-01 9.72928722e-01 9.72990052e-01 9.73037683e-01 9.73062051e-01 9.73066882e-01 9.73211106e-01 9.73261741e-01 9.73276798e-01 9.73340598e-01 9.73460441e-01 9.73494629e-01 9.73572981e-01 9.73577202e-01 9.73583988e-01 9.73616688e-01 9.73670040e-01 9.73791114e-01 9.73927043e-01 9.73939185e-01 9.73943393e-01 9.73953448e-01 9.73955279e-01 9.73971168e-01 9.74025432e-01 9.74033163e-01 9.74074940e-01 9.74088153e-01 9.74162408e-01 9.74274478e-01 9.74277447e-01 9.74335749e-01 9.74349633e-01 9.74371939e-01 9.74382073e-01 9.74397739e-01 9.74498036e-01 9.74533942e-01 9.74555166e-01 9.74557004e-01 9.74603231e-01 9.74657042e-01 9.74730139e-01 9.74757058e-01 9.74760882e-01 9.74772697e-01 9.74780947e-01 9.74791868e-01 9.74792701e-01 9.74793890e-01 9.74810783e-01 9.74811842e-01 9.74859574e-01 9.74877734e-01 9.75003627e-01 9.75008028e-01 9.75019481e-01 9.75027081e-01 9.75069840e-01 9.75073836e-01 9.75077032e-01 9.75119953e-01 9.75144432e-01 9.75160993e-01 9.75237777e-01 9.75249512e-01 9.75255839e-01 9.75267276e-01 9.75294784e-01 9.75356605e-01 9.75363249e-01 9.75376582e-01 9.75377586e-01 9.75380654e-01 9.75454158e-01 9.75490772e-01 9.75507636e-01 9.75584406e-01 9.75606572e-01 9.75609380e-01 9.75625408e-01 9.75667403e-01 9.75672369e-01 9.75690077e-01 9.75691069e-01 9.75700814e-01 9.75726326e-01 9.75744648e-01 9.75747409e-01 9.75779144e-01 9.75780603e-01 9.75814564e-01 9.75868908e-01 9.75892989e-01 9.75932746e-01 9.75941378e-01 9.75951700e-01 9.76007916e-01 9.76034753e-01 9.76058245e-01 9.76143841e-01 9.76158174e-01 9.76188689e-01 9.76194733e-01 9.76319777e-01 9.76343370e-01 9.76358510e-01 9.76367412e-01 9.76390950e-01 9.76462061e-01 9.76513671e-01 9.76573178e-01 9.76713619e-01 9.76736482e-01 9.76758257e-01 9.76763355e-01 9.76793668e-01 9.76796000e-01 9.76874344e-01 9.76914212e-01 9.76948673e-01 9.76960578e-01 9.77039085e-01 9.77047444e-01 9.77050553e-01 9.77060638e-01 9.77148071e-01 9.77178447e-01 9.77209907e-01 9.77292065e-01 9.77334384e-01 9.77483075e-01 9.77494689e-01 9.77526673e-01 9.77603129e-01 9.77634684e-01 9.77641201e-01 9.77705704e-01 9.77711735e-01 9.77733544e-01 9.77774688e-01 9.77793776e-01 9.77874494e-01 9.77995725e-01 9.78022929e-01 9.78041888e-01 9.78258903e-01 9.78277417e-01 9.78395700e-01 9.78480453e-01 9.78509250e-01 9.78513010e-01 9.78749496e-01 9.78812222e-01 9.78849367e-01 9.78873911e-01 9.78877942e-01 9.78887295e-01 9.79005146e-01 9.79058286e-01 9.79091618e-01 9.79098730e-01 9.79112741e-01 9.79237367e-01 9.79305557e-01 9.79338060e-01 9.79387360e-01 9.79419286e-01 9.79529331e-01 9.79665768e-01 9.79886617e-01 9.79953637e-01 9.80042538e-01 9.80076993e-01 9.80991023e-01 9.81164729e-01 9.81174868e-01 9.82171211e-01 9.82947062e-01 9.85170008e-01 9.85398022e-01 9.87885475e-01 9.89268441e-01 9.89345533e-01 9.89482301e-01 9.89570764e-01 9.90304578e-01 9.90505254e-01 9.91480244e-01 9.92983773e-01 9.93199866e-01 9.93813016e-01 9.94109252e-01 9.94563861e-01 9.94709006e-01 9.94886232e-01 9.96868721e-01 9.97751016e-01 9.97843929e-01 9.97949266e-01 9.98404637e-01 9.98630160e-01 9.98893235e-01 9.99269879e-01
 1.00000000e-41     8.83494058 9.21787734e+01 5.89818253e-04 2.70582762e-03 3.42261418e-03 1.94776178e-02 3.33675162e-02 5.02322236e-02 5.53001514e-02 6.60379382e-02 8.95569032e-02 1.04788259e-01 1.21420954e-01 1.35472654e-01 1.48614164e-01 1.54135453e-01 1.68498891e-01 1.69745524e-01 1.72410004e-01 1.79897156e-01 1.81922439e-01 1.83213126e-01 1.84647509e-01 1.84867586e-01 1.85629628e-01 1.88797108e-01 1.91432974e-01 1.96508762e-01 2.01261528e-01 2.03401438e-01 2.09307282e-01 2.12707252e-01 2.18331848e-01 2.23686773e-01 2.26267034e-01 2.36079822e-01 2.39133903e-01 2.42532032e-01 2.52514784e-01 2.62270018e-01 2.84542001e-01 3.18758889e-01 3.32181538e-01 3.69202044e-01 3.80908182e-01 3.98686386e-01 4.58305673e-01 4.72942518e-01 4.75805866e-01 5.01541772e-01 5.11072559e-01 5.25662956e-01 6.06929037e-01 6.26461380e-01 6.70050614e-01 6.98327354e-01 7.17847690e-01 7.64303086e-01 7.85077993e-01 7.93729031e-01 8.18448050e-01 8.32011010e-01 8.53008038e-01 8.78237312e-01 9.28920437e-01 9.35175369e-01 9.41713897e-01 9.46081649e-01 9.46902245e-01 9.47017406e-01 9.47110532e-01 9.48301585e-01 9.48809943e-01 9.48822287e-01 9.49518173e-01 9.51549190e-01 9.53598784e-01 9.53699959e-01 9.60225997e-01 9.62453311e-01 9.62650479e-01 9.63116111e-01 9.63400259e-01 9.63555210e-01 9.63558551e-01 9.63750805e-01 9.64232615e-01 9.64312174e-01 9.64337034e-01 9.64454877e-01 9.64680834e-01 9.64900595e-01 9.65030274e-01 9.65086194e-01 9.65427365e-01 9.65523276e-01 9.65724391e-01 9.65870595e-01 9.65918822e-01 9.65962514e-01 9.66199574e-01 9.66241024e-01 9.66243867e-01 9.66304525e-01 9.66325875e-01 9.66327833e-01 9.66507901e-01 9.66533600e-01 9.66573999e-01 9.66819710e-01 9.66878435e-01 9.67051575e-01 9.67178371e-01 9.67181427e-01 9.67196316e-01 9.67278264e-01 9.67289763e-01 9.67296886e-01 9.67367471e-01 9.67422295e-01 9.67450344e-01 9.67455905e-01 9.67621951e-01 9.67680259e-01 9.67697599e-01 9.67771077e-01 9.67909126e-01 9.67948513e-01 9.68038793e-01 9.68043656e-01 9.68051476e-01 9.68089159e-01 9.68150646e-01 9.68290207e-01 9.68446930e-01 9.68460933e-01 9.68465785e-01 9.68477381e-01 9.68479492e-01 9.68497815e-01 9.68560399e-01 9.68569316e-01 9.68617504e-01 9.68632745e-01 9.68718408e-01 9.68847719e-01 9.68851145e-01 9.68918429e-01 9.68934453e-01 9.68960198e-01 9.68971896e-01 9.68989978e-01 9.69105761e-01 9.69147217e-01 9.69171722e-01 9.69173844e-01 9.69227223e-01 9.69289367e-01 9.69373794e-01 9.69404888e-01 9.69409305e-01 9.69422954e-01 9.69432484e-01 9.69445101e-01 9.69446063e-01 9.69447437e-01 9.69466953e-01 9.69468175e-01 9.69523323e-01 9.69544306e-01 9.69689788e-01 9.69694875e-01 9.69708111e-01 9.69716896e-01 9.69766319e-01 9.69770938e-01 9.69774632e-01 9.69824250e-01 9.69852549e-01 9.69871695e-01 9.69960477e-01 9.69974047e-01 9.69981363e-01 9.69994589e-01 9.70026401e-01 9.70097901e-01 9.70105585e-01 9.70121008e-01 9.70122168e-01 9.70125718e-01 9.70210747e-01 9.70253107e-01 9.70272618e-01 9.70361451e-01 9.70387101e-01 9.70390352e-01 9.70408901e-01 9.70457505e-01 9.70463252e-01 9.70483749e-01 9.70484897e-01 9.70496177e-01 9.70525708e-01 9.70546917e-01 9.70550114e-01 9.70586853e-01 9.70588542e-01 9.70627861e-01 9.70690784e-01 9.70718670e-01 9.70764710e-01 9.70774707e-01 9.70786662e-01 9.70851772e-01 9.70882859e-01 9.70910071e-01 9.71009239e-01 9.71025846e-01 9.71061204e-01 9.71068209e-01 9.71213128e-01 9.71240476e-01 9.71258026e-01 9.71268346e-01 9.71295632e-01 9.71378078e-01 9.71437923e-01 9.71506932e-01 9.71669839e-01 9.71696364e-01 9.71721628e-01 9.71727544e-01 9.71762717e-01 9.71765423e-01 9.71856340e-01 9.71902612e-01 9.71942611e-01 9.71956431e-01 9.72047571e-01 9.72057276e-01 9.72060885e-01 9.72072595e-01 9.72174123e-01 9.72209400e-01 9.72245938e-01 9.72341373e-01 9.72390539e-01 9.72563322e-01 9.72576821e-01 9.72613996e-01 9.72702874e-01 9.72739559e-01 9.72747136e-01 9.72822138e-01 9.72829152e-01 9.72854513e-01 9.72902363e-01 9.72924564e-01 9.73018456e-01 9.73159507e-01 9.73191165e-01 9.73213228e-01 9.73465856e-01 9.73487415e-01 9.73625171e-01 9.73723903e-01 9.73757453e-01 9.73761835e-01 9.74037455e-01 9.74110589e-01 9.74153902e-01 9.74182525e-01 9.74187225e-01 9.74198133e-01 9.74335595e-01 9.74397591e-01 9.74436482e-01 9.74444781e-01 9.74461131e-01 9.74606579e-01 9.74686182e-01 9.74724130e-01 9.74781695e-01 9.74818977e-01 9.74947507e-01 9.75106914e-01 9.75365066e-01 9.75443434e-01 9.75547413e-01 9.75587716e-01 9.76658302e-01 9.76862064e-01 9.76873960e-01 9.78044687e-01 9.78958712e-01 9.81590041e-01 9.81861063e-01 9.84832791e-01 9.86498244e-01 9.86591391e-01 9.86756728e-01 9.86863726e-01 9.87753088e-01 9.87996879e-01 9.89185089e-01 9.91030801e-01 9.91297549e-01 9.92056645e-01 9.92424625e-01 9.92990996e-01 9.93172266e-01 9.93393903e-01 9.95898950e-01 9.97032259e-01 9.97152418e-01 9.97288850e-01 9.97881297e-01 9.98176428e-01 9.98522286e-01 9.99020721e-01
 1.00000000e-41     9.10637122 9.48734085e+01 5.57405343e-04 2.55891163e-03 3.23734205e-03 1.84514880e-02 3.16270731e-02 4.76387256e-02 5.24533509e-02 6.26591587e-02 8.50357872e-02 9.95445086e-02 1.15403812e-01 1.28815069e-01 1.41368430e-01 1.46645734e-01 1.60383148e-01 1.61576043e-01 1.64125984e-01 1.71293630e-01 1.73233082e-01 1.74469202e-01 1.75843066e-01 1.76053870e-01 1.76783822e-01 1.79818310e-01 1.82343984e-01 1.87208815e-01 1.91765522e-01 1.93817623e-01 1.99482627e-01 2.02744953e-01 2.08143469e-01 2.13285054e-01 2.15763182e-01 2.25191509e-01 2.28127216e-01 2.31394361e-01 2.40996772e-01 2.50386817e-01 2.71849423e-01 3.04890939e-01 3.17875680e-01 3.53759100e-01 3.65127958e-01 3.82415208e-01 4.40586226e-01 4.54917256e-01 4.57723188e-01 4.82979570e-01 4.92349965e-01 5.06713455e-01 5.87164997e-01 6.06626855e-01 6.50257842e-01 6.78723134e-01 6.98455899e-01 7.45721975e-01 7.67016561e-01 7.75916141e-01 8.01459482e-01 8.15553160e-01 8.37495445e-01 8.64088520e-01 9.18508413e-01 9.25347599e-01 9.32534788e-01 9.37359568e-01 9.38268298e-01 9.38395887e-01 9.38499074e-01 9.39819656e-01 9.40383788e-01 9.40397490e-01 9.41170216e-01 9.43428753e-01 9.45713036e-01 9.45825933e-01 9.53136894e-01 9.55646061e-01 9.55868547e-01 9.56394215e-01 9.56715169e-01 9.56890246e-01 9.56894021e-01 9.57111301e-01 9.57656093e-01 9.57746088e-01 9.57774211e-01 9.57907537e-01 9.58163245e-01 9.58412024e-01 9.58558864e-01 9.58622191e-01 9.59008678e-01 9.59117365e-01 9.59345317e-01 9.59511076e-01 9.59565761e-01 9.59615308e-01 9.59884190e-01 9.59931214e-01 9.59934440e-01 9.60003261e-01 9.60027486e-01 9.60029707e-01 9.60234053e-01 9.60263222e-01 9.60309077e-01 9.60588037e-01 9.60654724e-01 9.60851374e-01 9.60995423e-01 9.60998894e-01 9.61015812e-01 9.61108927e-01 9.61121994e-01 9.61130088e-01 9.61210304e-01 9.61272615e-01 9.61304498e-01 9.61310819e-01 9.61499583e-01 9.61565881e-01 9.61585598e-01 9.61669156e-01 9.61826168e-01 9.61870972e-01 9.61973678e-01 9.61979212e-01 9.61988109e-01 9.62030984e-01 9.62100949e-01 9.62259779e-01 9.62438184e-01 9.62454126e-01 9.62459650e-01 9.62472852e-01 9.62475256e-01 9.62496118e-01 9.62567379e-01 9.62577533e-01 9.62632407e-01 9.62649764e-01 9.62747326e-01 9.62894627e-01 9.62898530e-01 9.62975187e-01 9.62993444e-01 9.63022780e-01 9.63036108e-01 9.63056713e-01 9.63188661e-01 9.63235911e-01 9.63263843e-01 9.63266262e-01 9.63327109e-01 9.63397954e-01 9.63494214e-01 9.63529670e-01 9.63534706e-01 9.63550270e-01 9.63561138e-01 9.63575525e-01 9.63576623e-01 9.63578189e-01 9.63600445e-01 9.63601840e-01 9.63664734e-01 9.63688666e-01 9.63854618e-01 9.63860421e-01 9.63875522e-01 9.63885545e-01 9.63941935e-01 9.63947204e-01 9.63951420e-01 9.64008036e-01 9.64040329e-01 9.64062179e-01 9.64163504e-01 9.64178993e-01 9.64187343e-01 9.64202440e-01 9.64238752e-01 9.64320374e-01 9.64329147e-01 9.64346755e-01 9.64348080e-01 9.64352132e-01 9.64449216e-01 9.64497588e-01 9.64519869e-01 9.64621322e-01 9.64650620e-01 9.64654333e-01 9.64675520e-01 9.64731041e-01 9.64737606e-01 9.64761021e-01 9.64762334e-01 9.64775220e-01 9.64808958e-01 9.64833189e-01 9.64836842e-01 9.64878819e-01 9.64880749e-01 9.64925677e-01 9.64997582e-01 9.65029451e-01 9.65082072e-01 9.65093498e-01 9.65107162e-01 9.65181588e-01 9.65217126e-01 9.65248236e-01 9.65361620e-01 9.65380610e-01 9.65421043e-01 9.65429053e-01 9.65594800e-01 9.65626084e-01 9.65646160e-01 9.65657966e-01 9.65689182e-01 9.65783510e-01 9.65851989e-01 9.65930964e-01 9.66117433e-01 9.66147800e-01 9.66176725e-01 9.66183498e-01 9.66223770e-01 9.66226868e-01 9.66330977e-01 9.66383969e-01 9.66429782e-01 9.66445611e-01 9.66550012e-01 9.66561130e-01 9.66565265e-01 9.66578680e-01 9.66695006e-01 9.66735430e-01 9.66777302e-01 9.66886681e-01 9.66943038e-01 9.67141134e-01 9.67156613e-01 9.67199245e-01 9.67301177e-01 9.67343257e-01 9.67351948e-01 9.67437987e-01 9.67446033e-01 9.67475130e-01 9.67530031e-01 9.67555505e-01 9.67663253e-01 9.67825154e-01 9.67861497e-01 9.67886828e-01 9.68176937e-01 9.68201701e-01 9.68359962e-01 9.68473415e-01 9.68511973e-01 9.68517009e-01 9.68833864e-01 9.68917969e-01 9.68967785e-01 9.69000706e-01 9.69006113e-01 9.69018660e-01 9.69176802e-01 9.69248138e-01 9.69292893e-01 9.69302444e-01 9.69321260e-01 9.69488677e-01 9.69580325e-01 9.69624019e-01 9.69690309e-01 9.69733245e-01 9.69881293e-01 9.70064961e-01 9.70362526e-01 9.70452891e-01 9.70572809e-01 9.70619298e-01 9.71855626e-01 9.72091254e-01 9.72105013e-01 9.73460913e-01 9.74522021e-01 9.77589985e-01 9.77907163e-01 9.81401019e-01 9.83373187e-01 9.83483816e-01 9.83680273e-01 9.83807472e-01 9.84866660e-01 9.85157616e-01 9.86579708e-01 9.88803059e-01 9.89125963e-01 9.90047240e-01 9.90495158e-01 9.91186347e-01 9.91408040e-01 9.91679425e-01 9.94774564e-01 9.96194790e-01 9.96346245e-01 9.96518431e-01 9.97268994e-01 9.97644743e-01 9.98086782e-01 9.98727350e-01
 1.00000000e-41     9.38614086 9.75099565e+01 5.27342659e-04 2.42248582e-03 3.06524725e-03 1.74957758e-02 3.00044652e-02 4.52183776e-02 4.97958436e-02 5.95031391e-02 8.08071822e-02 9.46358016e-02 1.09765766e-01 1.22571849e-01 1.34568434e-01 1.39614473e-01 1.52757673e-01 1.53899503e-01 1.56340576e-01 1.63204302e-01 1.65062053e-01 1.66246220e-01 1.67562451e-01 1.67764422e-01 1.68463809e-01 1.71371585e-01 1.73792225e-01 1.78455853e-01 1.82825423e-01 1.84793666e-01 1.90228522e-01 1.93359215e-01 1.98541369e-01 2.03478599e-01 2.05858829e-01 2.14918253e-01 2.17740251e-01 2.20881501e-01 2.30117909e-01 2.39155891e-01 2.59835794e-01 2.91733900e-01 3.04290270e-01 3.39054006e-01 3.50088343e-01 3.66886272e-01 4.23591584e-01 4.37607002e-01 4.40353342e-01 4.65106849e-01 4.74306451e-01 4.88425266e-01 5.67922030e-01 5.87269244e-01 6.30829899e-01 6.59400946e-01 6.79284473e-01 7.27200994e-01 7.48938380e-01 7.58053748e-01 7.84326169e-01 7.98897797e-01 8.21704207e-01 8.49567586e-01 9.07580890e-01 9.14995418e-01 9.22825574e-01 9.28106053e-01 9.29102919e-01 9.29242943e-01 9.29356197e-01 9.30806495e-01 9.31426536e-01 9.31441600e-01 9.32291410e-01 9.34778570e-01 9.37299275e-01 9.37423996e-01 9.45530288e-01 9.48326773e-01 9.48575115e-01 9.49162124e-01 9.49520704e-01 9.49716363e-01 9.49720582e-01 9.49963461e-01 9.50572710e-01 9.50673392e-01 9.50704856e-01 9.50854037e-01 9.51140221e-01 9.51418734e-01 9.51583163e-01 9.51654086e-01 9.52087042e-01 9.52208833e-01 9.52464323e-01 9.52650152e-01 9.52711466e-01 9.52767023e-01 9.53068580e-01 9.53121330e-01 9.53124948e-01 9.53202154e-01 9.53229332e-01 9.53231823e-01 9.53461111e-01 9.53493845e-01 9.53545307e-01 9.53858441e-01 9.53933314e-01 9.54154140e-01 9.54315933e-01 9.54319832e-01 9.54338836e-01 9.54443440e-01 9.54458120e-01 9.54467213e-01 9.54557339e-01 9.54627354e-01 9.54663180e-01 9.54670283e-01 9.54882431e-01 9.54956953e-01 9.54979118e-01 9.55073053e-01 9.55249594e-01 9.55299977e-01 9.55415483e-01 9.55421707e-01 9.55431714e-01 9.55479938e-01 9.55558637e-01 9.55737322e-01 9.55938074e-01 9.55956015e-01 9.55962232e-01 9.55977090e-01 9.55979795e-01 9.56003275e-01 9.56083481e-01 9.56094910e-01 9.56156678e-01 9.56176218e-01 9.56286051e-01 9.56451906e-01 9.56456301e-01 9.56542628e-01 9.56563189e-01 9.56596228e-01 9.56611239e-01 9.56634447e-01 9.56783075e-01 9.56836304e-01 9.56867773e-01 9.56870498e-01 9.56939054e-01 9.57018881e-01 9.57127356e-01 9.57167315e-01 9.57172992e-01 9.57190533e-01 9.57202782e-01 9.57218998e-01 9.57220235e-01 9.57222001e-01 9.57247086e-01 9.57248657e-01 9.57319552e-01 9.57346529e-01 9.57533624e-01 9.57540168e-01 9.57557195e-01 9.57568496e-01 9.57632083e-01 9.57638025e-01 9.57642779e-01 9.57706627e-01 9.57743047e-01 9.57767690e-01 9.57881978e-01 9.57899449e-01 9.57908869e-01 9.57925899e-01 9.57966862e-01 9.58058949e-01 9.58068847e-01 9.58088713e-01 9.58090208e-01 9.58094781e-01 9.58204329e-01 9.58258916e-01 9.58284062e-01 9.58398566e-01 9.58431637e-01 9.58435827e-01 9.58459743e-01 9.58522419e-01 9.58529830e-01 9.58556264e-01 9.58557746e-01 9.58572294e-01 9.58610384e-01 9.58637742e-01 9.58641866e-01 9.58689263e-01 9.58691442e-01 9.58742173e-01 9.58823373e-01 9.58859365e-01 9.58918796e-01 9.58931702e-01 9.58947135e-01 9.59031203e-01 9.59071349e-01 9.59106493e-01 9.59234596e-01 9.59256054e-01 9.59301742e-01 9.59310793e-01 9.59498112e-01 9.59533472e-01 9.59556165e-01 9.59569510e-01 9.59604797e-01 9.59711436e-01 9.59788861e-01 9.59878163e-01 9.60089056e-01 9.60123406e-01 9.60156126e-01 9.60163788e-01 9.60209346e-01 9.60212851e-01 9.60330639e-01 9.60390602e-01 9.60442445e-01 9.60460357e-01 9.60578513e-01 9.60591098e-01 9.60595778e-01 9.60610962e-01 9.60742642e-01 9.60788406e-01 9.60835814e-01 9.60959665e-01 9.61023487e-01 9.61247864e-01 9.61265400e-01 9.61313697e-01 9.61429188e-01 9.61476870e-01 9.61486719e-01 9.61584224e-01 9.61593343e-01 9.61626321e-01 9.61688548e-01 9.61717424e-01 9.61839570e-01 9.62023144e-01 9.62064358e-01 9.62093085e-01 9.62422173e-01 9.62450271e-01 9.62629864e-01 9.62758637e-01 9.62802406e-01 9.62808123e-01 9.63167907e-01 9.63263436e-01 9.63320025e-01 9.63357425e-01 9.63363568e-01 9.63377822e-01 9.63557508e-01 9.63638577e-01 9.63689443e-01 9.63700298e-01 9.63721685e-01 9.63912003e-01 9.64016208e-01 9.64065894e-01 9.64141281e-01 9.64190115e-01 9.64358522e-01 9.64567502e-01 9.64906210e-01 9.65009102e-01 9.65145666e-01 9.65198616e-01 9.66608269e-01 9.66877265e-01 9.66892977e-01 9.68443073e-01 9.69658787e-01 9.73187642e-01 9.73553713e-01 9.77603066e-01 9.79903713e-01 9.80033115e-01 9.80263005e-01 9.80411915e-01 9.81653920e-01 9.81995747e-01 9.83670725e-01 9.86304728e-01 9.86688954e-01 9.87787724e-01 9.88323347e-01 9.89151778e-01 9.89417998e-01 9.89744236e-01 9.93494891e-01 9.95237422e-01 9.95424190e-01 9.95636757e-01 9.96566422e-01 9.97033828e-01 9.97585529e-01 9.98388809e-01
 1.00000000e-41     9.67450569 1.00075622e+02 4.99471371e-04 2.29586428e-03 2.90547551e-03 1.66062798e-02 2.84928943e-02 4.29615470e-02 4.73172114e-02 5.65578981e-02 7.68561690e-02 9.00456712e-02 1.04488979e-01 1.16724252e-01 1.28194797e-01 1.33022081e-01 1.45602495e-01 1.46695912e-01 1.49033741e-01 1.55609062e-01 1.57389232e-01 1.58524056e-01 1.59785538e-01 1.59979116e-01 1.60649463e-01 1.63436814e-01 1.65757592e-01 1.70229818e-01 1.74421246e-01 1.76309622e-01 1.81525157e-01 1.84530326e-01 1.89506020e-01 1.94248087e-01 1.96534767e-01 2.05241334e-01 2.07954458e-01 2.10975105e-01 2.19860517e-01 2.28560312e-01 2.48486265e-01 2.79277089e-01 2.91416567e-01 3.25084251e-01 3.35789054e-01 3.52102908e-01 4.07339076e-01 4.21032933e-01 4.23718278e-01 4.47952722e-01 4.56973886e-01 4.70834574e-01 5.49261966e-01 5.68456728e-01 6.11848283e-01 6.40450877e-01 6.60429119e-01 7.08847387e-01 7.30954629e-01 7.40254373e-01 7.67163266e-01 7.82160625e-01 8.05749329e-01 8.34785531e-01 8.96225561e-01 9.04201659e-01 9.12663410e-01 9.18394090e-01 9.19478274e-01 9.19630625e-01 9.19753860e-01 9.21332846e-01 9.22008409e-01 9.22024825e-01 9.22951238e-01 9.25665950e-01 9.28422551e-01 9.28559084e-01 9.37463373e-01 9.40549816e-01 9.40824296e-01 9.41473342e-01 9.41869998e-01 9.42086490e-01 9.42091159e-01 9.42359958e-01 9.43034503e-01 9.43146014e-01 9.43180865e-01 9.43346117e-01 9.43663199e-01 9.43971869e-01 9.44154142e-01 9.44232770e-01 9.44712888e-01 9.44847984e-01 9.45131438e-01 9.45337652e-01 9.45405701e-01 9.45467364e-01 9.45802125e-01 9.45860693e-01 9.45864711e-01 9.45950439e-01 9.45980619e-01 9.45983386e-01 9.46238033e-01 9.46274392e-01 9.46331556e-01 9.46679449e-01 9.46762650e-01 9.47008077e-01 9.47187930e-01 9.47192265e-01 9.47213392e-01 9.47329691e-01 9.47346014e-01 9.47356125e-01 9.47456340e-01 9.47534200e-01 9.47574042e-01 9.47581942e-01 9.47817905e-01 9.47900806e-01 9.47925464e-01 9.48029972e-01 9.48226411e-01 9.48282480e-01 9.48411033e-01 9.48417960e-01 9.48429098e-01 9.48482774e-01 9.48570377e-01 9.48769307e-01 9.48992849e-01 9.49012829e-01 9.49019752e-01 9.49036300e-01 9.49039312e-01 9.49065462e-01 9.49154793e-01 9.49167524e-01 9.49236325e-01 9.49258090e-01 9.49380445e-01 9.49565235e-01 9.49570132e-01 9.49666328e-01 9.49689241e-01 9.49726060e-01 9.49742790e-01 9.49768655e-01 9.49934312e-01 9.49993648e-01 9.50028728e-01 9.50031766e-01 9.50108193e-01 9.50197193e-01 9.50318146e-01 9.50362706e-01 9.50369036e-01 9.50388597e-01 9.50402257e-01 9.50420341e-01 9.50421721e-01 9.50423690e-01 9.50451666e-01 9.50453418e-01 9.50532486e-01 9.50562575e-01 9.50771278e-01 9.50778578e-01 9.50797573e-01 9.50810182e-01 9.50881124e-01 9.50887755e-01 9.50893058e-01 9.50964298e-01 9.51004937e-01 9.51032436e-01 9.51159978e-01 9.51179477e-01 9.51189990e-01 9.51208997e-01 9.51254717e-01 9.51357504e-01 9.51368553e-01 9.51390730e-01 9.51392398e-01 9.51397503e-01 9.51519800e-01 9.51580745e-01 9.51608821e-01 9.51736680e-01 9.51773610e-01 9.51778290e-01 9.51804998e-01 9.51874995e-01 9.51883272e-01 9.51912796e-01 9.51914450e-01 9.51930699e-01 9.51973244e-01 9.52003803e-01 9.52008409e-01 9.52061352e-01 9.52063786e-01 9.52120459e-01 9.52211174e-01 9.52251386e-01 9.52317790e-01 9.52332210e-01 9.52349455e-01 9.52443397e-01 9.52488261e-01 9.52527538e-01 9.52670717e-01 9.52694701e-01 9.52745773e-01 9.52755891e-01 9.52965311e-01 9.53004848e-01 9.53030223e-01 9.53045145e-01 9.53084604e-01 9.53203860e-01 9.53290456e-01 9.53390344e-01 9.53626280e-01 9.53664715e-01 9.53701326e-01 9.53709900e-01 9.53760881e-01 9.53764803e-01 9.53896623e-01 9.53963736e-01 9.54021764e-01 9.54041815e-01 9.54174086e-01 9.54188175e-01 9.54193415e-01 9.54210414e-01 9.54357851e-01 9.54409098e-01 9.54462188e-01 9.54600897e-01 9.54672383e-01 9.54923749e-01 9.54943397e-01 9.54997513e-01 9.55126934e-01 9.55180372e-01 9.55191410e-01 9.55300697e-01 9.55310919e-01 9.55347885e-01 9.55417641e-01 9.55450013e-01 9.55586959e-01 9.55792813e-01 9.55839036e-01 9.55871256e-01 9.56240436e-01 9.56271964e-01 9.56473507e-01 9.56618047e-01 9.56667181e-01 9.56673598e-01 9.57077583e-01 9.57184878e-01 9.57248443e-01 9.57290457e-01 9.57297357e-01 9.57313370e-01 9.57515254e-01 9.57606353e-01 9.57663517e-01 9.57675717e-01 9.57699753e-01 9.57913677e-01 9.58030830e-01 9.58086696e-01 9.58171465e-01 9.58226380e-01 9.58415788e-01 9.58650886e-01 9.59032062e-01 9.59147888e-01 9.59301645e-01 9.59361268e-01 9.60950142e-01 9.61253685e-01 9.61271418e-01 9.63022861e-01 9.64399223e-01 9.68408879e-01 9.68826125e-01 9.73459308e-01 9.76107343e-01 9.76256649e-01 9.76521999e-01 9.76693947e-01 9.78130238e-01 9.78526224e-01 9.80471067e-01 9.83545642e-01 9.83995918e-01 9.85286260e-01 9.85916767e-01 9.86893976e-01 9.87208545e-01 9.87594400e-01 9.92062497e-01 9.94161455e-01 9.94387433e-01 9.94644881e-01 9.95774136e-01 9.96344033e-01 9.97018680e-01 9.98005058e-01
 1.00000000e-41     9.97172979 1.02557196e+02 4.73642704e-04 2.17840136e-03 2.75722173e-03 1.57789908e-02 2.70858389e-02 4.08589377e-02 4.50073829e-02 5.38118111e-02 7.31681467e-02 8.57579028e-02 9.95557535e-02 1.11253557e-01 1.22228023e-01 1.26848788e-01 1.38897281e-01 1.39944897e-01 1.42185032e-01 1.48487276e-01 1.50193947e-01 1.51282012e-01 1.52491605e-01 1.52677230e-01 1.53320049e-01 1.55993219e-01 1.58219278e-01 1.62509872e-01 1.66532143e-01 1.68344646e-01 1.73351721e-01 1.76237507e-01 1.81016724e-01 1.85572925e-01 1.87770464e-01 1.96140508e-01 1.98749705e-01 2.01655174e-01 2.10205045e-01 2.18581064e-01 2.37783377e-01 2.67506332e-01 2.79241980e-01 3.11842433e-01 3.22224577e-01 3.38062694e-01 3.91838515e-01 4.05208284e-01 4.07831919e-01 4.31537553e-01 4.40375130e-01 4.53968175e-01 5.31235543e-01 5.50246157e-01 5.93383404e-01 6.21951617e-01 6.41974334e-01 6.90758314e-01 7.13167221e-01 7.22621672e-01 7.50078455e-01 7.65450797e-01 7.89740901e-01 8.19850811e-01 8.84533326e-01 8.93053110e-01 9.02130152e-01 9.08301853e-01 9.09471810e-01 9.09636275e-01 9.09769320e-01 9.11474883e-01 9.12205106e-01 9.12222855e-01 9.13224734e-01 9.16163978e-01 9.19153885e-01 9.19302116e-01 9.28999899e-01 9.32376273e-01 9.32676930e-01 9.33388137e-01 9.33822964e-01 9.34060348e-01 9.34065468e-01 9.34360265e-01 9.35100337e-01 9.35222720e-01 9.35260971e-01 9.35442360e-01 9.35790475e-01 9.36129441e-01 9.36329646e-01 9.36416019e-01 9.36943550e-01 9.37092026e-01 9.37403608e-01 9.37630332e-01 9.37705158e-01 9.37772966e-01 9.38141149e-01 9.38205575e-01 9.38209995e-01 9.38304304e-01 9.38337506e-01 9.38340550e-01 9.38620734e-01 9.38660745e-01 9.38723652e-01 9.39106565e-01 9.39198158e-01 9.39468379e-01 9.39666437e-01 9.39671212e-01 9.39694479e-01 9.39822571e-01 9.39840549e-01 9.39851686e-01 9.39962076e-01 9.40047847e-01 9.40091740e-01 9.40100443e-01 9.40360430e-01 9.40451784e-01 9.40478957e-01 9.40594134e-01 9.40810655e-01 9.40872462e-01 9.41014184e-01 9.41021821e-01 9.41034101e-01 9.41093282e-01 9.41189875e-01 9.41409247e-01 9.41655807e-01 9.41677847e-01 9.41685484e-01 9.41703738e-01 9.41707061e-01 9.41735908e-01 9.41834457e-01 9.41848503e-01 9.41924410e-01 9.41948425e-01 9.42083431e-01 9.42287359e-01 9.42292763e-01 9.42398935e-01 9.42424226e-01 9.42464867e-01 9.42483334e-01 9.42511884e-01 9.42694760e-01 9.42760270e-01 9.42799001e-01 9.42802356e-01 9.42886744e-01 9.42985022e-01 9.43118597e-01 9.43167810e-01 9.43174801e-01 9.43196406e-01 9.43211493e-01 9.43231467e-01 9.43232991e-01 9.43235166e-01 9.43266067e-01 9.43268002e-01 9.43355340e-01 9.43388578e-01 9.43619146e-01 9.43627212e-01 9.43648200e-01 9.43662131e-01 9.43740519e-01 9.43747845e-01 9.43753706e-01 9.43832429e-01 9.43877339e-01 9.43907729e-01 9.44048690e-01 9.44070241e-01 9.44081861e-01 9.44102870e-01 9.44153407e-01 9.44267031e-01 9.44279245e-01 9.44303762e-01 9.44305606e-01 9.44311249e-01 9.44446459e-01 9.44513846e-01 9.44544890e-01 9.44686277e-01 9.44727118e-01 9.44732293e-01 9.44761831e-01 9.44839246e-01 9.44848402e-01 9.44881056e-01 9.44882886e-01 9.44900859e-01 9.44947917e-01 9.44981719e-01 9.44986815e-01 9.45045380e-01 9.45048073e-01 9.45110767e-01 9.45211127e-01 9.45255618e-01 9.45329090e-01 9.45345046e-01 9.45364128e-01 9.45468082e-01 9.45517730e-01 9.45561197e-01 9.45719665e-01 9.45746213e-01 9.45802744e-01 9.45813945e-01 9.46045786e-01 9.46089561e-01 9.46117657e-01 9.46134180e-01 9.46177872e-01 9.46309932e-01 9.46405835e-01 9.46516469e-01 9.46777829e-01 9.46820411e-01 9.46860974e-01 9.46870474e-01 9.46926960e-01 9.46931306e-01 9.47077377e-01 9.47151753e-01 9.47216064e-01 9.47238287e-01 9.47384897e-01 9.47400514e-01 9.47406323e-01 9.47425167e-01 9.47588616e-01 9.47645434e-01 9.47704298e-01 9.47858108e-01 9.47937386e-01 9.48216193e-01 9.48237989e-01 9.48298023e-01 9.48441611e-01 9.48500904e-01 9.48513151e-01 9.48634423e-01 9.48645766e-01 9.48686790e-01 9.48764207e-01 9.48800135e-01 9.48952141e-01 9.49180674e-01 9.49231995e-01 9.49267770e-01 9.49677774e-01 9.49712796e-01 9.49936698e-01 9.50097300e-01 9.50151900e-01 9.50159031e-01 9.50608067e-01 9.50727360e-01 9.50798038e-01 9.50844756e-01 9.50852430e-01 9.50870236e-01 9.51094759e-01 9.51196090e-01 9.51259679e-01 9.51273251e-01 9.51299989e-01 9.51538002e-01 9.51668369e-01 9.51730541e-01 9.51824888e-01 9.51886012e-01 9.52096862e-01 9.52358634e-01 9.52783200e-01 9.52912245e-01 9.53083575e-01 9.53150020e-01 9.54922307e-01 9.55261247e-01 9.55281051e-01 9.57239079e-01 9.58780612e-01 9.63286461e-01 9.63756688e-01 9.68996666e-01 9.72007885e-01 9.72178051e-01 9.72480575e-01 9.72676684e-01 9.74317032e-01 9.74769994e-01 9.76999380e-01 9.80540832e-01 9.81061363e-01 9.82555867e-01 9.83287715e-01 9.84424129e-01 9.84790517e-01 9.85240324e-01 9.90483073e-01 9.92970616e-01 9.93239507e-01 9.93546114e-01 9.94894530e-01 9.95577321e-01 9.96387728e-01 9.97576977e-01
 1.00000000e-41    10.27808533 1.04941306e+02 4.49716897e-04 2.06948776e-03 2.61972516e-03 1.50100748e-02 2.57770323e-02 3.89015699e-02 4.28566139e-02 5.12535924e-02 6.97288265e-02 8.17565384e-02 9.49485561e-02 1.06141099e-01 1.16648553e-01 1.21074710e-01 1.32621418e-01 1.33625792e-01 1.35773669e-01 1.41817887e-01 1.43455072e-01 1.44498925e-01 1.45659446e-01 1.45837548e-01 1.46454329e-01 1.49019477e-01 1.51155894e-01 1.55274516e-01 1.59136535e-01 1.60877130e-01 1.65686542e-01 1.68459066e-01 1.73051776e-01 1.77431423e-01 1.79544243e-01 1.87594212e-01 1.90104479e-01 1.92900261e-01 2.01130304e-01 2.09197292e-01 2.27707346e-01 2.56404323e-01 2.67750441e-01 2.99316688e-01 3.09384613e-01 3.24757917e-01 3.77092698e-01 3.90138849e-01 3.92700663e-01 4.15873441e-01 4.24524513e-01 4.37843929e-01 5.13882603e-01 5.32683135e-01 5.75494106e-01 6.03970424e-01 6.23992903e-01 6.73019757e-01 6.95667459e-01 7.05248993e-01 7.33170182e-01 7.48868964e-01 7.73781896e-01 8.04866833e-01 8.72595529e-01 8.81637777e-01 8.91309698e-01 8.97910097e-01 8.99163652e-01 8.99339930e-01 8.99482542e-01 9.01311631e-01 9.02095246e-01 9.02114296e-01 9.03189939e-01 9.06348971e-01 9.09567778e-01 9.09727501e-01 9.20207842e-01 9.23871683e-01 9.24198336e-01 9.24971299e-01 9.25444066e-01 9.25702223e-01 9.25707791e-01 9.26028443e-01 9.26833712e-01 9.26966915e-01 9.27008551e-01 9.27206004e-01 9.27585019e-01 9.27954163e-01 9.28172232e-01 9.28266322e-01 9.28841109e-01 9.29002924e-01 9.29342555e-01 9.29589737e-01 9.29671323e-01 9.29745261e-01 9.30146793e-01 9.30217065e-01 9.30221886e-01 9.30324760e-01 9.30360979e-01 9.30364299e-01 9.30669977e-01 9.30713633e-01 9.30782275e-01 9.31200161e-01 9.31300137e-01 9.31595129e-01 9.31811381e-01 9.31816594e-01 9.31842001e-01 9.31981878e-01 9.32001512e-01 9.32013675e-01 9.32134235e-01 9.32227915e-01 9.32275858e-01 9.32285364e-01 9.32569371e-01 9.32669179e-01 9.32698868e-01 9.32824715e-01 9.33061324e-01 9.33128873e-01 9.33283771e-01 9.33292119e-01 9.33305541e-01 9.33370230e-01 9.33475820e-01 9.33715651e-01 9.33985255e-01 9.34009357e-01 9.34017709e-01 9.34037672e-01 9.34041306e-01 9.34072853e-01 9.34180634e-01 9.34195995e-01 9.34279020e-01 9.34305287e-01 9.34452965e-01 9.34676062e-01 9.34681975e-01 9.34798142e-01 9.34825815e-01 9.34870285e-01 9.34890492e-01 9.34921734e-01 9.35121865e-01 9.35193562e-01 9.35235954e-01 9.35239626e-01 9.35331993e-01 9.35439572e-01 9.35585800e-01 9.35639679e-01 9.35647334e-01 9.35670987e-01 9.35687506e-01 9.35709375e-01 9.35711044e-01 9.35713425e-01 9.35747258e-01 9.35749377e-01 9.35845008e-01 9.35881403e-01 9.36133902e-01 9.36142735e-01 9.36165722e-01 9.36180980e-01 9.36266837e-01 9.36274862e-01 9.36281282e-01 9.36367512e-01 9.36416707e-01 9.36449997e-01 9.36604423e-01 9.36628035e-01 9.36640766e-01 9.36663783e-01 9.36719154e-01 9.36843654e-01 9.36857039e-01 9.36883903e-01 9.36885925e-01 9.36892109e-01 9.37040281e-01 9.37114133e-01 9.37148158e-01 9.37303128e-01 9.37347896e-01 9.37353569e-01 9.37385948e-01 9.37470813e-01 9.37480850e-01 9.37516648e-01 9.37518655e-01 9.37538358e-01 9.37589950e-01 9.37627010e-01 9.37632597e-01 9.37696809e-01 9.37699761e-01 9.37768503e-01 9.37878554e-01 9.37927343e-01 9.38007917e-01 9.38025416e-01 9.38046343e-01 9.38160357e-01 9.38214813e-01 9.38262491e-01 9.38436325e-01 9.38465450e-01 9.38527470e-01 9.38539758e-01 9.38794140e-01 9.38842176e-01 9.38873008e-01 9.38891140e-01 9.38939089e-01 9.39084025e-01 9.39189288e-01 9.39310731e-01 9.39597668e-01 9.39644423e-01 9.39688963e-01 9.39699394e-01 9.39761422e-01 9.39766194e-01 9.39926606e-01 9.40008292e-01 9.40078928e-01 9.40103337e-01 9.40264383e-01 9.40281539e-01 9.40287920e-01 9.40308621e-01 9.40488192e-01 9.40550620e-01 9.40615299e-01 9.40784320e-01 9.40871445e-01 9.41177898e-01 9.41201858e-01 9.41267857e-01 9.41425720e-01 9.41490914e-01 9.41504381e-01 9.41637734e-01 9.41650208e-01 9.41695322e-01 9.41780461e-01 9.41819975e-01 9.41987166e-01 9.42238569e-01 9.42295033e-01 9.42334395e-01 9.42785585e-01 9.42824132e-01 9.43070599e-01 9.43247418e-01 9.43307536e-01 9.43315388e-01 9.43809918e-01 9.43941329e-01 9.44019194e-01 9.44070665e-01 9.44079119e-01 9.44098738e-01 9.44346137e-01 9.44457808e-01 9.44527891e-01 9.44542849e-01 9.44572320e-01 9.44834684e-01 9.44978412e-01 9.45046962e-01 9.45150994e-01 9.45218398e-01 9.45450938e-01 9.45739699e-01 9.46208182e-01 9.46350611e-01 9.46539735e-01 9.46613090e-01 9.48571311e-01 9.48946177e-01 9.48968084e-01 9.51136049e-01 9.52845766e-01 9.57858667e-01 9.58383198e-01 9.64247424e-01 9.67634363e-01 9.67826157e-01 9.68167240e-01 9.68388419e-01 9.70240784e-01 9.70753040e-01 9.73279163e-01 9.77309825e-01 9.77904229e-01 9.79613802e-01 9.80452626e-01 9.81757400e-01 9.82178667e-01 9.82696257e-01 9.88765153e-01 9.91670881e-01 9.91986119e-01 9.92345861e-01 9.93931713e-01 9.94737175e-01 9.95695432e-01 9.97106329e-01
 1.00000000e-41    10.59385284 1.07214696e+02 4.27562361e-04 1.96854724e-03 2.49226555e-03 1.42958611e-02 2.45604470e-02 3.70807637e-02 4.08554719e-02 4.88722828e-02 6.65242309e-02 7.80258873e-02 9.06500430e-02 1.01368314e-01 1.11436827e-01 1.15679907e-01 1.26754104e-01 1.27717725e-01 1.29778641e-01 1.35579521e-01 1.37151143e-01 1.38153272e-01 1.39267478e-01 1.39438478e-01 1.40030681e-01 1.42493838e-01 1.44545593e-01 1.48501730e-01 1.52212255e-01 1.53884848e-01 1.58507251e-01 1.61172563e-01 1.65588638e-01 1.69800972e-01 1.71833471e-01 1.79579764e-01 1.81996097e-01 1.84687693e-01 1.92613702e-01 2.00386556e-01 2.18236363e-01 2.45950982e-01 2.56922801e-01 2.87491152e-01 2.97254555e-01 3.12176082e-01 3.63097966e-01 3.75823547e-01 3.78323951e-01 4.00964789e-01 4.09428395e-01 4.22471317e-01 4.97232493e-01 5.15802338e-01 5.58227540e-01 5.86562824e-01 6.06546024e-01 6.55705851e-01 6.78535142e-01 6.88218376e-01 7.16526353e-01 7.32505804e-01 7.57966410e-01 7.89929854e-01 8.60501433e-01 8.70042357e-01 8.80285465e-01 8.87299663e-01 8.88634119e-01 8.88821833e-01 8.88973709e-01 8.90922487e-01 8.91757882e-01 8.91778195e-01 8.92925419e-01 8.96298049e-01 8.99739797e-01 8.99910725e-01 9.11157088e-01 9.15103772e-01 9.15456041e-01 9.16289884e-01 9.16800071e-01 9.17078721e-01 9.17084731e-01 9.17430898e-01 9.18300529e-01 9.18444419e-01 9.18489397e-01 9.18702717e-01 9.19112260e-01 9.19511226e-01 9.19746954e-01 9.19848673e-01 9.20470189e-01 9.20645198e-01 9.21012579e-01 9.21280004e-01 9.21368281e-01 9.21448287e-01 9.21882831e-01 9.21958892e-01 9.21964111e-01 9.22075465e-01 9.22114671e-01 9.22118266e-01 9.22449192e-01 9.22496460e-01 9.22570782e-01 9.23023318e-01 9.23131602e-01 9.23451144e-01 9.23685432e-01 9.23691080e-01 9.23718608e-01 9.23870171e-01 9.23891446e-01 9.23904626e-01 9.24035271e-01 9.24136794e-01 9.24188754e-01 9.24199056e-01 9.24506890e-01 9.24615084e-01 9.24647269e-01 9.24783703e-01 9.25040246e-01 9.25113493e-01 9.25281470e-01 9.25290523e-01 9.25305079e-01 9.25375236e-01 9.25489757e-01 9.25749902e-01 9.26042390e-01 9.26068540e-01 9.26077602e-01 9.26099262e-01 9.26103205e-01 9.26137434e-01 9.26254384e-01 9.26271053e-01 9.26361147e-01 9.26389651e-01 9.26549919e-01 9.26792064e-01 9.26798482e-01 9.26924582e-01 9.26954623e-01 9.27002898e-01 9.27024836e-01 9.27058752e-01 9.27276035e-01 9.27353884e-01 9.27399915e-01 9.27403901e-01 9.27504202e-01 9.27621028e-01 9.27779840e-01 9.27838359e-01 9.27846673e-01 9.27872365e-01 9.27890307e-01 9.27914060e-01 9.27915873e-01 9.27918459e-01 9.27955209e-01 9.27957511e-01 9.28061390e-01 9.28100926e-01 9.28375243e-01 9.28384840e-01 9.28409816e-01 9.28426394e-01 9.28519683e-01 9.28528403e-01 9.28535378e-01 9.28629079e-01 9.28682538e-01 9.28718715e-01 9.28886543e-01 9.28912205e-01 9.28926041e-01 9.28951058e-01 9.29011241e-01 9.29146568e-01 9.29161117e-01 9.29190320e-01 9.29192517e-01 9.29199239e-01 9.29360317e-01 9.29440608e-01 9.29477600e-01 9.29646097e-01 9.29694776e-01 9.29700945e-01 9.29736153e-01 9.29828439e-01 9.29839353e-01 9.29878284e-01 9.29880466e-01 9.29901894e-01 9.29958002e-01 9.29998307e-01 9.30004383e-01 9.30074221e-01 9.30077432e-01 9.30152200e-01 9.30271905e-01 9.30324977e-01 9.30412628e-01 9.30431664e-01 9.30454430e-01 9.30578470e-01 9.30637717e-01 9.30689593e-01 9.30878745e-01 9.30910438e-01 9.30977929e-01 9.30991301e-01 9.31268158e-01 9.31320444e-01 9.31354004e-01 9.31373741e-01 9.31425935e-01 9.31583714e-01 9.31698314e-01 9.31830539e-01 9.32142996e-01 9.32193915e-01 9.32242424e-01 9.32253784e-01 9.32321341e-01 9.32326538e-01 9.32501265e-01 9.32590247e-01 9.32667198e-01 9.32693789e-01 9.32869246e-01 9.32887939e-01 9.32894891e-01 9.32917447e-01 9.33113117e-01 9.33181148e-01 9.33251634e-01 9.33435847e-01 9.33530812e-01 9.33864887e-01 9.33891010e-01 9.33962967e-01 9.34135098e-01 9.34206190e-01 9.34220875e-01 9.34366304e-01 9.34379908e-01 9.34429111e-01 9.34521971e-01 9.34565071e-01 9.34747445e-01 9.35021719e-01 9.35083327e-01 9.35126275e-01 9.35618671e-01 9.35660746e-01 9.35929797e-01 9.36122848e-01 9.36188490e-01 9.36197064e-01 9.36737150e-01 9.36880699e-01 9.36965763e-01 9.37021995e-01 9.37031231e-01 9.37052666e-01 9.37322986e-01 9.37445019e-01 9.37521610e-01 9.37537958e-01 9.37570167e-01 9.37856940e-01 9.38014064e-01 9.38089009e-01 9.38202753e-01 9.38276454e-01 9.38530747e-01 9.38846584e-01 9.39359139e-01 9.39515003e-01 9.39721993e-01 9.39802286e-01 9.41947382e-01 9.42358393e-01 9.42382417e-01 9.44761874e-01 9.46641338e-01 9.52167748e-01 9.52747431e-01 9.59247898e-01 9.63019804e-01 9.63233805e-01 9.63614494e-01 9.63861430e-01 9.65931928e-01 9.66505279e-01 9.69337766e-01 9.73875785e-01 9.74547056e-01 9.76480800e-01 9.77431344e-01 9.78912244e-01 9.79391001e-01 9.79979655e-01 9.86919717e-01 9.90270185e-01 9.90634879e-01 9.91051361e-01 9.92891316e-01 9.93828423e-01 9.94945684e-01 9.96595665e-01
 1.00000000e-41    10.91932150 1.09364500e+02 4.07055070e-04 1.87503440e-03 2.37416044e-03 1.36328350e-02 2.34302875e-02 3.53881360e-02 3.89948346e-02 4.66572527e-02 6.35407142e-02 7.45505611e-02 8.66431135e-02 9.69168082e-02 1.06573373e-01 1.10644490e-01 1.21274461e-01 1.22199742e-01 1.24178829e-01 1.29750624e-01 1.31260497e-01 1.32223321e-01 1.33293892e-01 1.33458202e-01 1.34027246e-01 1.36394284e-01 1.38366230e-01 1.42169137e-01 1.45736729e-01 1.47345140e-01 1.51790969e-01 1.54355004e-01 1.58604147e-01 1.62658267e-01 1.64614783e-01 1.72073609e-01 1.74400962e-01 1.76993831e-01 1.84631520e-01 1.92125133e-01 2.09346945e-01 2.36123883e-01 2.46737276e-01 2.76346482e-01 2.85816037e-01 3.00300497e-01 3.49844888e-01 3.62255122e-01 3.64694971e-01 3.86809027e-01 3.95085897e-01 4.07852166e-01 4.81304723e-01 4.99628130e-01 5.41619618e-01 5.69772648e-01 5.89683127e-01 6.38878820e-01 6.61838190e-01 6.71600090e-01 7.00223592e-01 7.16441111e-01 7.42378493e-01 7.75127492e-01 8.48336148e-01 8.58350121e-01 8.69138248e-01 8.76549325e-01 8.77961569e-01 8.78160286e-01 8.78321074e-01 8.80385078e-01 8.81270362e-01 8.81291892e-01 8.82508130e-01 8.86086983e-01 8.89744438e-01 8.89926219e-01 9.01917356e-01 9.06140405e-01 9.06517740e-01 9.07411178e-01 9.07958014e-01 9.08256738e-01 9.08263183e-01 9.08634348e-01 9.09567070e-01 9.09721439e-01 9.09769695e-01 9.09998577e-01 9.10438067e-01 9.10866294e-01 9.11119354e-01 9.11228561e-01 9.11895956e-01 9.12083923e-01 9.12478561e-01 9.12765875e-01 9.12860727e-01 9.12946694e-01 9.13413686e-01 9.13495437e-01 9.13501046e-01 9.13620738e-01 9.13662881e-01 9.13666745e-01 9.14022498e-01 9.14073317e-01 9.14153225e-01 9.14639845e-01 9.14756301e-01 9.15100002e-01 9.15352039e-01 9.15358115e-01 9.15387731e-01 9.15550797e-01 9.15573688e-01 9.15587868e-01 9.15728442e-01 9.15837688e-01 9.15893602e-01 9.15904688e-01 9.16235985e-01 9.16352439e-01 9.16387082e-01 9.16533944e-01 9.16810125e-01 9.16888985e-01 9.17069849e-01 9.17079597e-01 9.17095271e-01 9.17170815e-01 9.17294137e-01 9.17574305e-01 9.17889352e-01 9.17917522e-01 9.17927283e-01 9.17950616e-01 9.17954864e-01 9.17991738e-01 9.18117729e-01 9.18135687e-01 9.18232752e-01 9.18263464e-01 9.18436148e-01 9.18697081e-01 9.18703998e-01 9.18839896e-01 9.18872273e-01 9.18924303e-01 9.18947947e-01 9.18984502e-01 9.19218709e-01 9.19302629e-01 9.19352251e-01 9.19356549e-01 9.19464680e-01 9.19590633e-01 9.19761866e-01 9.19824966e-01 9.19833931e-01 9.19861635e-01 9.19880982e-01 9.19906596e-01 9.19908551e-01 9.19911340e-01 9.19950969e-01 9.19953451e-01 9.20065475e-01 9.20108113e-01 9.20403974e-01 9.20414326e-01 9.20441266e-01 9.20459148e-01 9.20559777e-01 9.20569183e-01 9.20576708e-01 9.20677788e-01 9.20735459e-01 9.20774488e-01 9.20955554e-01 9.20983242e-01 9.20998172e-01 9.21025164e-01 9.21090101e-01 9.21236127e-01 9.21251827e-01 9.21283340e-01 9.21285711e-01 9.21292965e-01 9.21466797e-01 9.21553451e-01 9.21593377e-01 9.21775245e-01 9.21827790e-01 9.21834449e-01 9.21872455e-01 9.21972076e-01 9.21983859e-01 9.22025886e-01 9.22028241e-01 9.22051374e-01 9.22111947e-01 9.22155462e-01 9.22162021e-01 9.22237422e-01 9.22240889e-01 9.22321616e-01 9.22450868e-01 9.22508176e-01 9.22602827e-01 9.22623384e-01 9.22647969e-01 9.22781926e-01 9.22845914e-01 9.22901942e-01 9.23106248e-01 9.23140483e-01 9.23213388e-01 9.23227834e-01 9.23526932e-01 9.23583424e-01 9.23619685e-01 9.23641010e-01 9.23697406e-01 9.23867898e-01 9.23991741e-01 9.24134642e-01 9.24472371e-01 9.24527414e-01 9.24579853e-01 9.24592134e-01 9.24665168e-01 9.24670787e-01 9.24859694e-01 9.24955905e-01 9.25039110e-01 9.25067864e-01 9.25257602e-01 9.25277817e-01 9.25285336e-01 9.25309729e-01 9.25521354e-01 9.25594938e-01 9.25671181e-01 9.25870454e-01 9.25973191e-01 9.26334654e-01 9.26362921e-01 9.26440789e-01 9.26627072e-01 9.26704014e-01 9.26719908e-01 9.26877316e-01 9.26892042e-01 9.26945301e-01 9.27045821e-01 9.27092478e-01 9.27289918e-01 9.27586892e-01 9.27653605e-01 9.27700115e-01 9.28233421e-01 9.28278999e-01 9.28570481e-01 9.28779655e-01 9.28850786e-01 9.28860077e-01 9.29445431e-01 9.29601045e-01 9.29693266e-01 9.29754230e-01 9.29764245e-01 9.29787484e-01 9.30080593e-01 9.30212931e-01 9.30295994e-01 9.30313724e-01 9.30348657e-01 9.30659709e-01 9.30830159e-01 9.30911467e-01 9.31034875e-01 9.31114842e-01 9.31390786e-01 9.31733574e-01 9.32290015e-01 9.32459261e-01 9.32684049e-01 9.32771254e-01 9.35102703e-01 9.35549798e-01 9.35575934e-01 9.38166761e-01 9.40216180e-01 9.46258394e-01 9.46893627e-01 9.54037066e-01 9.58199971e-01 9.58436574e-01 9.58857582e-01 9.59130751e-01 9.61423666e-01 9.62059400e-01 9.65205304e-01 9.70264577e-01 9.71015065e-01 9.73180217e-01 9.74246301e-01 9.75909640e-01 9.76448026e-01 9.77110439e-01 9.84959711e-01 9.88778074e-01 9.89194962e-01 9.89671368e-01 9.91780237e-01 9.92857024e-01 9.94143332e-01 9.96048210e-01
 1.00000000e-41    11.25478933 1.11378523e+02 3.88078078e-04 1.78843299e-03 2.26476318e-03 1.30176343e-02 2.23809883e-02 3.38156030e-02 3.72658948e-02 4.45982138e-02 6.07649900e-02 7.13155156e-02 8.29109702e-02 9.27684397e-02 1.02038901e-01 1.05948721e-01 1.16161672e-01 1.17050938e-01 1.18953143e-01 1.24309611e-01 1.25761418e-01 1.26687279e-01 1.27716808e-01 1.27874824e-01 1.28422083e-01 1.30698689e-01 1.32595527e-01 1.36254179e-01 1.39687152e-01 1.41235095e-01 1.45514508e-01 1.47983051e-01 1.52074731e-01 1.55979536e-01 1.57864313e-01 1.65051572e-01 1.67294814e-01 1.69794328e-01 1.77159201e-01 1.84388321e-01 2.01014286e-01 2.26898683e-01 2.37169911e-01 2.65860405e-01 2.75047507e-01 2.89110873e-01 3.37318975e-01 3.49420878e-01 3.51801394e-01 3.73397386e-01 3.81489681e-01 3.93981452e-01 4.66109754e-01 4.84175329e-01 5.25695682e-01 5.53632591e-01 5.73442180e-01 6.22589472e-01 6.45632780e-01 6.55452587e-01 6.84326919e-01 7.00743328e-01 7.27091421e-01 7.60537666e-01 8.36178928e-01 8.46639157e-01 8.57944412e-01 8.65733966e-01 8.67220574e-01 8.67429813e-01 8.67599126e-01 8.69773412e-01 8.70706487e-01 8.70729183e-01 8.72011570e-01 8.75788356e-01 8.79653275e-01 8.79845507e-01 8.92556347e-01 8.97047743e-01 8.97449449e-01 8.98400857e-01 8.98983356e-01 8.99301621e-01 8.99308488e-01 8.99703993e-01 9.00698165e-01 9.00862744e-01 9.00914194e-01 9.01158240e-01 9.01626918e-01 9.02083674e-01 9.02353633e-01 9.02470143e-01 9.03182292e-01 9.03382903e-01 9.03804143e-01 9.04110872e-01 9.04212142e-01 9.04303930e-01 9.04802606e-01 9.04889915e-01 9.04895905e-01 9.05023739e-01 9.05068752e-01 9.05072878e-01 9.05452885e-01 9.05507173e-01 9.05592540e-01 9.06112467e-01 9.06236911e-01 9.06604228e-01 9.06873620e-01 9.06880116e-01 9.06911773e-01 9.07086087e-01 9.07110558e-01 9.07125718e-01 9.07276001e-01 9.07392800e-01 9.07452582e-01 9.07464436e-01 9.07818686e-01 9.07943221e-01 9.07980270e-01 9.08137335e-01 9.08432734e-01 9.08517090e-01 9.08710567e-01 9.08720995e-01 9.08737763e-01 9.08818582e-01 9.08950521e-01 9.09250294e-01 9.09587434e-01 9.09617581e-01 9.09628028e-01 9.09653000e-01 9.09657545e-01 9.09697010e-01 9.09831857e-01 9.09851078e-01 9.09954973e-01 9.09987846e-01 9.10172695e-01 9.10452038e-01 9.10459443e-01 9.10604944e-01 9.10639610e-01 9.10695320e-01 9.10720636e-01 9.10759778e-01 9.11010575e-01 9.11100446e-01 9.11153588e-01 9.11158191e-01 9.11273998e-01 9.11408901e-01 9.11592314e-01 9.11659906e-01 9.11669509e-01 9.11699185e-01 9.11719911e-01 9.11747350e-01 9.11749444e-01 9.11752432e-01 9.11794885e-01 9.11797544e-01 9.11917555e-01 9.11963235e-01 9.12280230e-01 9.12291323e-01 9.12320189e-01 9.12339350e-01 9.12447182e-01 9.12457261e-01 9.12465324e-01 9.12573644e-01 9.12635449e-01 9.12677276e-01 9.12871335e-01 9.12901011e-01 9.12917012e-01 9.12945944e-01 9.13015546e-01 9.13172073e-01 9.13188902e-01 9.13222684e-01 9.13225225e-01 9.13233001e-01 9.13419354e-01 9.13512255e-01 9.13555060e-01 9.13750058e-01 9.13806399e-01 9.13813539e-01 9.13854292e-01 9.13961117e-01 9.13973752e-01 9.14018820e-01 9.14021346e-01 9.14046153e-01 9.14111112e-01 9.14157778e-01 9.14164813e-01 9.14245677e-01 9.14249395e-01 9.14335976e-01 9.14474607e-01 9.14536076e-01 9.14637603e-01 9.14659655e-01 9.14686027e-01 9.14829728e-01 9.14898373e-01 9.14958481e-01 9.15177681e-01 9.15214413e-01 9.15292639e-01 9.15308139e-01 9.15629101e-01 9.15689727e-01 9.15728643e-01 9.15751530e-01 9.15812057e-01 9.15995048e-01 9.16127981e-01 9.16281381e-01 9.16643966e-01 9.16703066e-01 9.16759372e-01 9.16772559e-01 9.16850981e-01 9.16857014e-01 9.17059872e-01 9.17163196e-01 9.17252557e-01 9.17283439e-01 9.17487230e-01 9.17508944e-01 9.17517020e-01 9.17543222e-01 9.17770552e-01 9.17849602e-01 9.17931512e-01 9.18145612e-01 9.18256002e-01 9.18644437e-01 9.18674817e-01 9.18758505e-01 9.18958728e-01 9.19041434e-01 9.19058519e-01 9.19227729e-01 9.19243559e-01 9.19300816e-01 9.19408884e-01 9.19459046e-01 9.19671334e-01 9.19990682e-01 9.20062428e-01 9.20112448e-01 9.20686093e-01 9.20735126e-01 9.21048731e-01 9.21273812e-01 9.21350357e-01 9.21360356e-01 9.21990382e-01 9.22157906e-01 9.22257190e-01 9.22322827e-01 9.22333610e-01 9.22358631e-01 9.22674241e-01 9.22816754e-01 9.22906210e-01 9.22925305e-01 9.22962927e-01 9.23297960e-01 9.23481576e-01 9.23569170e-01 9.23702126e-01 9.23788286e-01 9.24085625e-01 9.24455055e-01 9.25054891e-01 9.25237373e-01 9.25479766e-01 9.25573808e-01 9.28089776e-01 9.28572634e-01 9.28600865e-01 9.31401427e-01 9.33619774e-01 9.40176263e-01 9.40867023e-01 9.48655244e-01 9.53212118e-01 9.53471539e-01 9.53933264e-01 9.54232932e-01 9.56750785e-01 9.57449696e-01 9.60913568e-01 9.66503804e-01 9.67335224e-01 9.69737157e-01 9.70921670e-01 9.72772291e-01 9.73371965e-01 9.74110243e-01 9.82899536e-01 9.87205314e-01 9.87676736e-01 9.88215793e-01 9.90606356e-01 9.91829818e-01 9.93293975e-01 9.95467730e-01
 1.00000000e-41    11.60056354 1.13245484e+02 3.70521176e-04 1.70825476e-03 2.16346167e-03 1.24470482e-02 2.14072163e-02 3.23553900e-02 3.56601727e-02 4.26852369e-02 5.81841687e-02 6.83061035e-02 7.94371908e-02 8.89054047e-02 9.78144132e-02 1.01573128e-01 1.11395111e-01 1.12250591e-01 1.14080664e-01 1.19235022e-01 1.20632308e-01 1.21523456e-01 1.22514438e-01 1.22666543e-01 1.23193339e-01 1.25384988e-01 1.27211249e-01 1.30734307e-01 1.34040691e-01 1.35531757e-01 1.39654583e-01 1.42033239e-01 1.45976641e-01 1.49740772e-01 1.51557940e-01 1.58489123e-01 1.60653005e-01 1.63064412e-01 1.70171649e-01 1.77150757e-01 1.93212625e-01 2.18249569e-01 2.28195059e-01 2.56008285e-01 2.64924817e-01 2.78583970e-01 3.25501454e-01 3.37303482e-01 3.39626187e-01 3.60715751e-01 3.68626822e-01 3.80848188e-01 4.51649948e-01 4.69450148e-01 5.10471395e-01 5.38165040e-01 5.57850458e-01 6.06877349e-01 6.29964032e-01 6.39823189e-01 6.68889897e-01 6.85469546e-01 7.12167483e-01 7.46228080e-01 8.24101994e-01 8.34981115e-01 8.46774566e-01 8.54923197e-01 8.56480527e-01 8.56699778e-01 8.56877202e-01 8.59156491e-01 8.60135106e-01 8.60158913e-01 8.61504369e-01 8.65470130e-01 8.69533525e-01 8.69735764e-01 8.83138281e-01 8.87888770e-01 8.88314040e-01 8.89321515e-01 8.89938522e-01 8.90275700e-01 8.90282975e-01 8.90702041e-01 8.91755723e-01 8.91930192e-01 8.91984736e-01 8.92243475e-01 8.92740437e-01 8.93224846e-01 8.93511191e-01 8.93634781e-01 8.94390336e-01 8.94603212e-01 8.95050262e-01 8.95375832e-01 8.95483332e-01 8.95580770e-01 8.96110204e-01 8.96202909e-01 8.96209270e-01 8.96345011e-01 8.96392809e-01 8.96397191e-01 8.96800752e-01 8.96858410e-01 8.96949079e-01 8.97501364e-01 8.97633571e-01 8.98023839e-01 8.98310100e-01 8.98317003e-01 8.98350645e-01 8.98535894e-01 8.98561901e-01 8.98578012e-01 8.98737737e-01 8.98861880e-01 8.98925423e-01 8.98938023e-01 8.99314595e-01 8.99446991e-01 8.99486379e-01 8.99653371e-01 8.99967467e-01 9.00057169e-01 9.00262920e-01 9.00274010e-01 9.00291843e-01 9.00377795e-01 9.00518119e-01 9.00836973e-01 9.01195621e-01 9.01227694e-01 9.01238808e-01 9.01265376e-01 9.01270212e-01 9.01312199e-01 9.01455669e-01 9.01476120e-01 9.01586665e-01 9.01621643e-01 9.01818338e-01 9.02115613e-01 9.02123494e-01 9.02278349e-01 9.02315245e-01 9.02374540e-01 9.02401487e-01 9.02443149e-01 9.02710108e-01 9.02805778e-01 9.02862351e-01 9.02867252e-01 9.02990539e-01 9.03134164e-01 9.03329448e-01 9.03401419e-01 9.03411644e-01 9.03443244e-01 9.03465313e-01 9.03494532e-01 9.03496761e-01 9.03499942e-01 9.03545148e-01 9.03547981e-01 9.03675779e-01 9.03724424e-01 9.04062026e-01 9.04073841e-01 9.04104586e-01 9.04124995e-01 9.04239849e-01 9.04250585e-01 9.04259174e-01 9.04374555e-01 9.04440391e-01 9.04484947e-01 9.04691678e-01 9.04723294e-01 9.04740341e-01 9.04771164e-01 9.04845319e-01 9.05012090e-01 9.05030022e-01 9.05066016e-01 9.05068724e-01 9.05077009e-01 9.05275578e-01 9.05374576e-01 9.05420191e-01 9.05628001e-01 9.05688048e-01 9.05695657e-01 9.05739091e-01 9.05852949e-01 9.05866415e-01 9.05914452e-01 9.05917144e-01 9.05943586e-01 9.06012825e-01 9.06062568e-01 9.06070067e-01 9.06156265e-01 9.06160228e-01 9.06252523e-01 9.06400311e-01 9.06465843e-01 9.06574085e-01 9.06597596e-01 9.06625714e-01 9.06778930e-01 9.06852124e-01 9.06916217e-01 9.07149963e-01 9.07189135e-01 9.07272559e-01 9.07289090e-01 9.07631411e-01 9.07696077e-01 9.07737587e-01 9.07762000e-01 9.07826564e-01 9.08021771e-01 9.08163587e-01 9.08327248e-01 9.08714131e-01 9.08777198e-01 9.08837284e-01 9.08851357e-01 9.08935047e-01 9.08941486e-01 9.09157986e-01 9.09268265e-01 9.09363646e-01 9.09396610e-01 9.09614147e-01 9.09637327e-01 9.09645948e-01 9.09673919e-01 9.09916612e-01 9.10001010e-01 9.10088465e-01 9.10317073e-01 9.10434952e-01 9.10849785e-01 9.10882233e-01 9.10971620e-01 9.11185489e-01 9.11273837e-01 9.11292089e-01 9.11472855e-01 9.11489767e-01 9.11550938e-01 9.11666397e-01 9.11719993e-01 9.11946822e-01 9.12288086e-01 9.12364763e-01 9.12418222e-01 9.13031395e-01 9.13083814e-01 9.13419104e-01 9.13659778e-01 9.13741632e-01 9.13752324e-01 9.14426159e-01 9.14605364e-01 9.14711578e-01 9.14781800e-01 9.14793335e-01 9.14820104e-01 9.15157792e-01 9.15310291e-01 9.15406019e-01 9.15426453e-01 9.15466716e-01 9.15825288e-01 9.16021829e-01 9.16115594e-01 9.16257925e-01 9.16350165e-01 9.16668516e-01 9.17064114e-01 9.17706587e-01 9.17902076e-01 9.18161773e-01 9.18262537e-01 9.20960039e-01 9.21478115e-01 9.21508409e-01 9.24515732e-01 9.26900884e-01 9.33966685e-01 9.34712573e-01 9.43142874e-01 9.48093851e-01 9.48376139e-01 9.48878680e-01 9.49204919e-01 9.51948581e-01 9.52710993e-01 9.56495015e-01 9.62621907e-01 9.63535355e-01 9.66177628e-01 9.67482550e-01 9.69523856e-01 9.70186004e-01 9.71001666e-01 9.80754525e-01 9.85563498e-01 9.86091377e-01 9.86695334e-01 9.89378237e-01 9.90754269e-01 9.92403749e-01 9.94858378e-01
 1.00000000e-41    11.95696077 1.14955243e+02 3.54280627e-04 1.63403863e-03 2.06967733e-03 1.19180175e-02 2.05038743e-02 3.10000417e-02 3.41695295e-02 4.09087726e-02 5.57857958e-02 6.55081267e-02 7.62057991e-02 8.53103272e-02 9.38813103e-02 9.74986211e-02 1.06954484e-01 1.07778307e-01 1.09540783e-01 1.14505675e-01 1.15851831e-01 1.16710423e-01 1.17665249e-01 1.17811808e-01 1.18319409e-01 1.20431350e-01 1.22191381e-01 1.25587158e-01 1.28774669e-01 1.30212311e-01 1.34188012e-01 1.36482182e-01 1.40286165e-01 1.43917971e-01 1.45671521e-01 1.52361625e-01 1.54450756e-01 1.56779152e-01 1.63643511e-01 1.70386730e-01 1.85915606e-01 2.10149691e-01 2.19785843e-01 2.46763671e-01 2.55421807e-01 2.68694210e-01 3.14370021e-01 3.25881756e-01 3.28148404e-01 3.48745509e-01 3.56479676e-01 3.68436320e-01 4.37920573e-01 4.55451205e-01 4.95953740e-01 5.23383039e-01 5.42925465e-01 5.91771378e-01 6.14866272e-01 6.24748505e-01 6.53955371e-01 6.70665896e-01 6.97658103e-01 7.32256080e-01 8.12169729e-01 8.23440317e-01 8.35692583e-01 8.44180331e-01 8.45804610e-01 8.46033342e-01 8.46218449e-01 8.48597251e-01 8.49619057e-01 8.49643919e-01 8.51049230e-01 8.55194564e-01 8.59446931e-01 8.59658710e-01 8.73722727e-01 8.78722118e-01 8.79170053e-01 8.80231480e-01 8.80881706e-01 8.81237095e-01 8.81244763e-01 8.81686521e-01 8.82797536e-01 8.82981538e-01 8.83039064e-01 8.83311965e-01 8.83836195e-01 8.84347271e-01 8.84649418e-01 8.84779839e-01 8.85577271e-01 8.85801984e-01 8.86273946e-01 8.86617707e-01 8.86731221e-01 8.86834115e-01 8.87393253e-01 8.87491170e-01 8.87497889e-01 8.87641268e-01 8.87691757e-01 8.87696386e-01 8.88122702e-01 8.88183616e-01 8.88279408e-01 8.88862966e-01 8.89002676e-01 8.89415130e-01 8.89717702e-01 8.89724998e-01 8.89760559e-01 8.89956384e-01 8.89983876e-01 8.90000908e-01 8.90169763e-01 8.90301009e-01 8.90368191e-01 8.90381512e-01 8.90779679e-01 8.90919679e-01 8.90961331e-01 8.91137927e-01 8.91470116e-01 8.91564993e-01 8.91782624e-01 8.91794355e-01 8.91813218e-01 8.91904138e-01 8.92052581e-01 8.92389909e-01 8.92769383e-01 8.92803321e-01 8.92815082e-01 8.92843194e-01 8.92848312e-01 8.92892741e-01 8.93044563e-01 8.93066205e-01 8.93183191e-01 8.93220209e-01 8.93428380e-01 8.93743027e-01 8.93751369e-01 8.93915288e-01 8.93954345e-01 8.94017114e-01 8.94045639e-01 8.94089743e-01 8.94372367e-01 8.94473657e-01 8.94533556e-01 8.94538744e-01 8.94669283e-01 8.94821363e-01 8.95028156e-01 8.95104372e-01 8.95115201e-01 8.95148665e-01 8.95172037e-01 8.95202980e-01 8.95205341e-01 8.95208710e-01 8.95256586e-01 8.95259585e-01 8.95394934e-01 8.95446455e-01 8.95804041e-01 8.95816556e-01 8.95849124e-01 8.95870742e-01 8.95992409e-01 8.96003782e-01 8.96012880e-01 8.96135110e-01 8.96204857e-01 8.96252061e-01 8.96471087e-01 8.96504584e-01 8.96522646e-01 8.96555304e-01 8.96633876e-01 8.96810587e-01 8.96829588e-01 8.96867729e-01 8.96870599e-01 8.96879379e-01 8.97089804e-01 8.97194718e-01 8.97243061e-01 8.97463307e-01 8.97526950e-01 8.97535016e-01 8.97581053e-01 8.97701736e-01 8.97716011e-01 8.97766929e-01 8.97769783e-01 8.97797811e-01 8.97871206e-01 8.97923936e-01 8.97931885e-01 8.98023263e-01 8.98027464e-01 8.98125308e-01 8.98281988e-01 8.98351466e-01 8.98466229e-01 8.98491157e-01 8.98520969e-01 8.98683427e-01 8.98761040e-01 8.98829004e-01 8.99076880e-01 8.99118422e-01 8.99206897e-01 8.99224428e-01 8.99587503e-01 8.99656095e-01 8.99700126e-01 8.99726022e-01 8.99794509e-01 9.00001587e-01 9.00152038e-01 9.00325673e-01 9.00736180e-01 9.00803103e-01 9.00866865e-01 9.00881799e-01 9.00970612e-01 9.00977446e-01 9.01207212e-01 9.01324256e-01 9.01425492e-01 9.01460480e-01 9.01691389e-01 9.01715994e-01 9.01725146e-01 9.01754838e-01 9.02012477e-01 9.02102078e-01 9.02194928e-01 9.02437654e-01 9.02562821e-01 9.03003348e-01 9.03037808e-01 9.03132742e-01 9.03359897e-01 9.03453739e-01 9.03473126e-01 9.03665145e-01 9.03683110e-01 9.03748092e-01 9.03870750e-01 9.03927688e-01 9.04168680e-01 9.04531293e-01 9.04612773e-01 9.04669583e-01 9.05321272e-01 9.05376991e-01 9.05733418e-01 9.05989293e-01 9.06076323e-01 9.06087691e-01 9.06804246e-01 9.06994845e-01 9.07107818e-01 9.07182512e-01 9.07194782e-01 9.07223256e-01 9.07582484e-01 9.07744726e-01 9.07846575e-01 9.07868317e-01 9.07911156e-01 9.08292701e-01 9.08501858e-01 9.08601648e-01 9.08753132e-01 9.08851309e-01 9.09190176e-01 9.09611332e-01 9.10295457e-01 9.10503657e-01 9.10780265e-01 9.10887599e-01 9.13762670e-01 9.14315227e-01 9.14347541e-01 9.17557503e-01 9.20106390e-01 9.27673535e-01 9.28473815e-01 9.37539477e-01 9.42882118e-01 9.43187170e-01 9.43730357e-01 9.44083063e-01 9.47051886e-01 9.47877695e-01 9.51981853e-01 9.58647334e-01 9.59643323e-01 9.62527777e-01 9.63954218e-01 9.66188230e-01 9.66913585e-01 9.67807585e-01 9.78540454e-01 9.83864660e-01 9.84450500e-01 9.85121124e-01 9.88104843e-01 9.89638209e-01 9.91479120e-01 9.94224560e-01
 1.00000000e-41    12.32430738 1.16498988e+02 3.39258933e-04 1.56535145e-03 1.98286586e-03 1.14276372e-02 1.96661071e-02 2.97424351e-02 3.27861819e-02 3.92596715e-02 5.35578892e-02 6.29078874e-02 7.32013320e-02 8.19663416e-02 9.02214891e-02 9.37065998e-02 1.02819949e-01 1.03614142e-01 1.05313340e-01 1.10100808e-01 1.11399070e-01 1.12227161e-01 1.13148111e-01 1.13289475e-01 1.13779089e-01 1.15816332e-01 1.17514283e-01 1.20790725e-01 1.23866745e-01 1.25254268e-01 1.29091908e-01 1.31306771e-01 1.34979839e-01 1.38487340e-01 1.40181111e-01 1.46644579e-01 1.48663403e-01 1.50913702e-01 1.57549449e-01 1.64070461e-01 1.79096605e-01 2.02571569e-01 2.11914594e-01 2.38098822e-01 2.46510853e-01 2.59414277e-01 3.03899583e-01 3.15131444e-01 3.17343968e-01 3.37464388e-01 3.45026734e-01 3.56725611e-01 4.24910817e-01 4.42170567e-01 4.82142082e-01 5.09291340e-01 5.28675968e-01 5.77290798e-01 6.00363799e-01 6.10254995e-01 6.39556109e-01 6.56368504e-01 6.83604346e-01 7.18668869e-01 8.00438280e-01 8.12073275e-01 8.24755038e-01 8.33561762e-01 8.35249159e-01 8.35486834e-01 8.35679188e-01 8.38151913e-01 8.39214517e-01 8.39240374e-01 8.40702254e-01 8.45017518e-01 8.49449055e-01 8.49669887e-01 8.64363804e-01 8.69601239e-01 8.70070878e-01 8.71183985e-01 8.71866045e-01 8.72238890e-01 8.72246935e-01 8.72710448e-01 8.73876449e-01 8.74069595e-01 8.74129982e-01 8.74416470e-01 8.74966868e-01 8.75503540e-01 8.75820859e-01 8.75957838e-01 8.76795488e-01 8.77031571e-01 8.77527469e-01 8.77888708e-01 8.78008003e-01 8.78116140e-01 8.78703831e-01 8.78806759e-01 8.78813821e-01 8.78964544e-01 8.79017620e-01 8.79022486e-01 8.79470685e-01 8.79534730e-01 8.79635449e-01 8.80249087e-01 8.80396016e-01 8.80829818e-01 8.81148087e-01 8.81155762e-01 8.81193170e-01 8.81399172e-01 8.81428094e-01 8.81446012e-01 8.81623656e-01 8.81761740e-01 8.81832424e-01 8.81846441e-01 8.82265398e-01 8.82412721e-01 8.82456554e-01 8.82642398e-01 8.82992015e-01 8.83091875e-01 8.83320950e-01 8.83333298e-01 8.83353154e-01 8.83448861e-01 8.83605125e-01 8.83960254e-01 8.84359799e-01 8.84395535e-01 8.84407918e-01 8.84437520e-01 8.84442909e-01 8.84489693e-01 8.84649565e-01 8.84672355e-01 8.84795551e-01 8.84834534e-01 8.85053768e-01 8.85385166e-01 8.85393952e-01 8.85566611e-01 8.85607752e-01 8.85673871e-01 8.85703920e-01 8.85750379e-01 8.86048111e-01 8.86154823e-01 8.86217929e-01 8.86223395e-01 8.86360929e-01 8.86521165e-01 8.86739062e-01 8.86819374e-01 8.86830785e-01 8.86866049e-01 8.86890677e-01 8.86923285e-01 8.86925773e-01 8.86929323e-01 8.86979774e-01 8.86982935e-01 8.87125571e-01 8.87179867e-01 8.87556741e-01 8.87569932e-01 8.87604259e-01 8.87627045e-01 8.87755286e-01 8.87767275e-01 8.87776865e-01 8.87905707e-01 8.87979229e-01 8.88028989e-01 8.88259885e-01 8.88295199e-01 8.88314241e-01 8.88348671e-01 8.88431507e-01 8.88617818e-01 8.88637852e-01 8.88678066e-01 8.88681092e-01 8.88690349e-01 8.88912223e-01 8.89022852e-01 8.89073830e-01 8.89306088e-01 8.89373206e-01 8.89381712e-01 8.89430263e-01 8.89557541e-01 8.89572596e-01 8.89626299e-01 8.89629309e-01 8.89658869e-01 8.89736281e-01 8.89791897e-01 8.89800281e-01 8.89896662e-01 8.89901094e-01 8.90004299e-01 8.90169572e-01 8.90242863e-01 8.90363928e-01 8.90390226e-01 8.90421676e-01 8.90593067e-01 8.90674950e-01 8.90746656e-01 8.91008192e-01 8.91052025e-01 8.91145382e-01 8.91163881e-01 8.91547023e-01 8.91619412e-01 8.91665880e-01 8.91693210e-01 8.91765491e-01 8.91984050e-01 8.92142852e-01 8.92326136e-01 8.92759496e-01 8.92830151e-01 8.92897470e-01 8.92913237e-01 8.93007007e-01 8.93014222e-01 8.93256826e-01 8.93380417e-01 8.93487320e-01 8.93524267e-01 8.93768117e-01 8.93794103e-01 8.93803768e-01 8.93835126e-01 8.94107234e-01 8.94201873e-01 8.94299947e-01 8.94556342e-01 8.94688566e-01 8.95153978e-01 8.95190388e-01 8.95290695e-01 8.95530719e-01 8.95629884e-01 8.95650370e-01 8.95853291e-01 8.95872278e-01 8.95940952e-01 8.96070585e-01 8.96130763e-01 8.96385480e-01 8.96768785e-01 8.96854921e-01 8.96914978e-01 8.97604011e-01 8.97662930e-01 8.98039855e-01 8.98310475e-01 8.98402526e-01 8.98414551e-01 8.99172553e-01 8.99374210e-01 8.99493744e-01 8.99572778e-01 8.99585761e-01 8.99615891e-01 8.99996027e-01 9.00167727e-01 9.00275520e-01 9.00298531e-01 9.00343871e-01 9.00747725e-01 9.00969135e-01 9.01074776e-01 9.01235151e-01 9.01339093e-01 9.01697893e-01 9.02143882e-01 9.02868492e-01 9.03089048e-01 9.03382099e-01 9.03495821e-01 9.06543688e-01 9.07129828e-01 9.07164109e-01 9.10571628e-01 9.13280380e-01 9.21338345e-01 9.22191995e-01 9.31882793e-01 9.37612377e-01 9.37939957e-01 9.38523376e-01 9.38902288e-01 9.42094267e-01 9.42982980e-01 9.47405277e-01 9.54607836e-01 9.55686341e-01 9.58813221e-01 9.60361484e-01 9.62788929e-01 9.63577796e-01 9.64550559e-01 9.76273097e-01 9.82120930e-01 9.82765821e-01 9.83504404e-01 9.86795269e-01 9.88489609e-01 9.90526687e-01 9.93570793e-01
 1.00000000e-41    12.70293976 1.17869373e+02 3.25364647e-04 1.50178138e-03 1.90251052e-03 1.09731493e-02 1.88892982e-02 2.85757825e-02 3.15027077e-02 3.77291960e-02 5.14889657e-02 6.04922268e-02 7.04088943e-02 7.88571624e-02 8.68174277e-02 9.01790406e-02 9.89722330e-02 9.97387158e-02 1.01378731e-01 1.06000205e-01 1.07253645e-01 1.08053189e-01 1.08942431e-01 1.09078931e-01 1.09551707e-01 1.11519017e-01 1.13158837e-01 1.16323506e-01 1.19295068e-01 1.20635623e-01 1.24343848e-01 1.26484347e-01 1.30034625e-01 1.33425492e-01 1.35063159e-01 1.41313830e-01 1.43266611e-01 1.45443534e-01 1.51864383e-01 1.58176368e-01 1.72729037e-01 1.95487464e-01 2.04553255e-01 2.29985191e-01 2.38163376e-01 2.50715664e-01 2.94062950e-01 3.05025942e-01 3.07186404e-01 3.26847250e-01 3.34243442e-01 3.45692495e-01 4.12604809e-01 4.29594794e-01 4.69029267e-01 4.95887515e-01 5.15103105e-01 5.63446223e-01 5.86471895e-01 5.96359957e-01 6.25715373e-01 6.42604006e-01 6.70037945e-01 7.05504009e-01 7.88955501e-01 8.00928552e-01 8.14010974e-01 8.23116670e-01 8.24863361e-01 8.25109440e-01 8.25308606e-01 8.27869658e-01 8.28970659e-01 8.28997454e-01 8.30512603e-01 8.34988084e-01 8.39588865e-01 8.39818258e-01 8.55109698e-01 8.60573893e-01 8.61064233e-01 8.62226647e-01 8.62939091e-01 8.63328600e-01 8.63337005e-01 8.63821289e-01 8.65039811e-01 8.65241694e-01 8.65304815e-01 8.65604287e-01 8.66179694e-01 8.66740835e-01 8.67072661e-01 8.67215911e-01 8.68092026e-01 8.68338988e-01 8.68857786e-01 8.69235753e-01 8.69360580e-01 8.69473735e-01 8.70088759e-01 8.70196485e-01 8.70203876e-01 8.70361630e-01 8.70417184e-01 8.70422277e-01 8.70891430e-01 8.70958475e-01 8.71063913e-01 8.71706365e-01 8.71860209e-01 8.72314467e-01 8.72647779e-01 8.72655817e-01 8.72694995e-01 8.72910752e-01 8.72941045e-01 8.72959812e-01 8.73145881e-01 8.73290521e-01 8.73364563e-01 8.73379245e-01 8.73818136e-01 8.73972482e-01 8.74018405e-01 8.74213119e-01 8.74579449e-01 8.74684090e-01 8.74924144e-01 8.74937084e-01 8.74957892e-01 8.75058192e-01 8.75221959e-01 8.75594168e-01 8.76012975e-01 8.76050435e-01 8.76063417e-01 8.76094448e-01 8.76100097e-01 8.76149141e-01 8.76316740e-01 8.76340632e-01 8.76469788e-01 8.76510658e-01 8.76740514e-01 8.77087993e-01 8.77097207e-01 8.77278258e-01 8.77321400e-01 8.77390736e-01 8.77422247e-01 8.77470968e-01 8.77783210e-01 8.77895128e-01 8.77961315e-01 8.77967048e-01 8.78111301e-01 8.78279373e-01 8.78507937e-01 8.78592185e-01 8.78604155e-01 8.78641148e-01 8.78666984e-01 8.78701190e-01 8.78703801e-01 8.78707525e-01 8.78760451e-01 8.78763767e-01 8.78913404e-01 8.78970368e-01 8.79365777e-01 8.79379617e-01 8.79415635e-01 8.79439543e-01 8.79574105e-01 8.79586684e-01 8.79596747e-01 8.79731945e-01 8.79809096e-01 8.79861312e-01 8.80103620e-01 8.80140680e-01 8.80160664e-01 8.80196798e-01 8.80283734e-01 8.80479274e-01 8.80500301e-01 8.80542510e-01 8.80545686e-01 8.80555402e-01 8.80788286e-01 8.80904411e-01 8.80957922e-01 8.81201734e-01 8.81272194e-01 8.81281123e-01 8.81332093e-01 8.81465714e-01 8.81481520e-01 8.81537900e-01 8.81541060e-01 8.81572096e-01 8.81653370e-01 8.81711763e-01 8.81720566e-01 8.81821761e-01 8.81826415e-01 8.81934778e-01 8.82108318e-01 8.82185278e-01 8.82312408e-01 8.82340023e-01 8.82373050e-01 8.82553036e-01 8.82639030e-01 8.82714337e-01 8.82989020e-01 8.83035059e-01 8.83133116e-01 8.83152546e-01 8.83555006e-01 8.83631050e-01 8.83679865e-01 8.83708576e-01 8.83784510e-01 8.84014125e-01 8.84180970e-01 8.84373545e-01 8.84828918e-01 8.84903167e-01 8.84973912e-01 8.84990482e-01 8.85089028e-01 8.85096610e-01 8.85351583e-01 8.85481482e-01 8.85593846e-01 8.85632681e-01 8.85889003e-01 8.85916319e-01 8.85926479e-01 8.85959443e-01 8.86245496e-01 8.86344991e-01 8.86448099e-01 8.86717672e-01 8.86856700e-01 8.87346105e-01 8.87384395e-01 8.87489884e-01 8.87742321e-01 8.87846619e-01 8.87868166e-01 8.88081603e-01 8.88101574e-01 8.88173810e-01 8.88310172e-01 8.88373475e-01 8.88641434e-01 8.89044705e-01 8.89135335e-01 8.89198527e-01 8.89923604e-01 8.89985613e-01 8.90382329e-01 8.90667187e-01 8.90764086e-01 8.90776744e-01 8.91574781e-01 8.91787120e-01 8.91912993e-01 8.91996221e-01 8.92009893e-01 8.92041622e-01 8.92441963e-01 8.92622805e-01 8.92736342e-01 8.92760580e-01 8.92808337e-01 8.93233756e-01 8.93467011e-01 8.93578311e-01 8.93747281e-01 8.93856800e-01 8.94234876e-01 8.94704884e-01 8.95468665e-01 8.95701178e-01 8.96010143e-01 8.96130048e-01 8.99345290e-01 8.99963986e-01 9.00000175e-01 9.03599392e-01 9.06463492e-01 9.14999627e-01 9.15905383e-01 9.26208116e-01 9.32317952e-01 9.32667706e-01 9.33290732e-01 9.33695449e-01 9.37107389e-01 9.38058173e-01 9.42794855e-01 9.50529889e-01 9.51690397e-01 9.55058499e-01 9.56728147e-01 9.59348570e-01 9.60200862e-01 9.61252323e-01 9.73967852e-01 9.80344230e-01 9.81048868e-01 9.81856244e-01 9.85458507e-01 9.87316364e-01 9.89553007e-01 9.92901585e-01
 1.00000000e-41    13.09320464 1.19060625e+02 3.12512185e-04 1.44294645e-03 1.82813064e-03 1.05519585e-02 1.81690875e-02 2.74936534e-02 3.03120702e-02 3.63090480e-02 4.95680822e-02 5.82485762e-02 6.78142225e-02 7.59671605e-02 8.36522747e-02 8.68985944e-02 9.53927352e-02 9.61333236e-02 9.77180275e-02 1.02184321e-01 1.03395846e-01 1.04168693e-01 1.05028279e-01 1.05160230e-01 1.05617257e-01 1.07519148e-01 1.09104580e-01 1.12164648e-01 1.15038427e-01 1.16335008e-01 1.19922033e-01 1.21992870e-01 1.25428089e-01 1.28709629e-01 1.30294694e-01 1.36345772e-01 1.38236584e-01 1.40344642e-01 1.46563715e-01 1.52679310e-01 1.66786636e-01 1.88869726e-01 1.97673747e-01 2.22393874e-01 2.30350320e-01 2.42569190e-01 2.84831480e-01 2.95536982e-01 2.97647528e-01 3.16866840e-01 3.24102971e-01 3.35310878e-01 4.00982589e-01 4.17705947e-01 4.56602687e-01 4.83163053e-01 5.02201493e-01 5.50240739e-01 5.73197897e-01 5.83072581e-01 6.12447896e-01 6.29390321e-01 6.56981905e-01 6.92790322e-01 7.77761148e-01 7.90046875e-01 8.03501928e-01 8.12886986e-01 8.14689205e-01 8.14943158e-01 8.15148706e-01 8.17792565e-01 8.18929590e-01 8.18957264e-01 8.20522416e-01 8.25148476e-01 8.29908612e-01 8.30146072e-01 8.46002431e-01 8.51681888e-01 8.52191903e-01 8.53401195e-01 8.54142536e-01 8.54547897e-01 8.54556645e-01 8.55060692e-01 8.56329201e-01 8.56539402e-01 8.56605126e-01 8.56916960e-01 8.57516185e-01 8.58100634e-01 8.58446281e-01 8.58595506e-01 8.59508278e-01 8.59765608e-01 8.60306239e-01 8.60700156e-01 8.60830259e-01 8.60948200e-01 8.61589294e-01 8.61701596e-01 8.61709302e-01 8.61873763e-01 8.61931681e-01 8.61936991e-01 8.62426137e-01 8.62496044e-01 8.62605985e-01 8.63275938e-01 8.63436384e-01 8.63910169e-01 8.64257844e-01 8.64266229e-01 8.64307098e-01 8.64532171e-01 8.64563773e-01 8.64583351e-01 8.64777466e-01 8.64928367e-01 8.65005615e-01 8.65020934e-01 8.65478867e-01 8.65639921e-01 8.65687841e-01 8.65891030e-01 8.66273332e-01 8.66382542e-01 8.66633087e-01 8.66646593e-01 8.66668312e-01 8.66773000e-01 8.66943939e-01 8.67332476e-01 8.67769699e-01 8.67808809e-01 8.67822362e-01 8.67854760e-01 8.67860658e-01 8.67911863e-01 8.68086850e-01 8.68111797e-01 8.68246653e-01 8.68289328e-01 8.68529341e-01 8.68892203e-01 8.68901825e-01 8.69090905e-01 8.69135961e-01 8.69208375e-01 8.69241285e-01 8.69292170e-01 8.69618294e-01 8.69735195e-01 8.69804331e-01 8.69810319e-01 8.69961001e-01 8.70136572e-01 8.70375346e-01 8.70463361e-01 8.70475866e-01 8.70514514e-01 8.70541505e-01 8.70577242e-01 8.70579969e-01 8.70583861e-01 8.70639156e-01 8.70642620e-01 8.70798959e-01 8.70858476e-01 8.71271631e-01 8.71286093e-01 8.71323729e-01 8.71348712e-01 8.71489325e-01 8.71502471e-01 8.71512986e-01 8.71654270e-01 8.71734896e-01 8.71789465e-01 8.72042701e-01 8.72081435e-01 8.72102321e-01 8.72140086e-01 8.72230949e-01 8.72435330e-01 8.72457308e-01 8.72501427e-01 8.72504746e-01 8.72514902e-01 8.72758334e-01 8.72879724e-01 8.72935662e-01 8.73190544e-01 8.73264205e-01 8.73273541e-01 8.73326828e-01 8.73466527e-01 8.73483052e-01 8.73542000e-01 8.73545304e-01 8.73577752e-01 8.73662729e-01 8.73723782e-01 8.73732986e-01 8.73838795e-01 8.73843661e-01 8.73956968e-01 8.74138433e-01 8.74218910e-01 8.74351852e-01 8.74380731e-01 8.74415269e-01 8.74603496e-01 8.74693430e-01 8.74772189e-01 8.75059478e-01 8.75107632e-01 8.75210195e-01 8.75230519e-01 8.75651505e-01 8.75731054e-01 8.75782121e-01 8.75812156e-01 8.75891593e-01 8.76131813e-01 8.76306372e-01 8.76507863e-01 8.76984355e-01 8.77062054e-01 8.77136087e-01 8.77153427e-01 8.77256556e-01 8.77264491e-01 8.77531334e-01 8.77667288e-01 8.77784892e-01 8.77825540e-01 8.78093834e-01 8.78122427e-01 8.78133062e-01 8.78167567e-01 8.78467008e-01 8.78571166e-01 8.78679108e-01 8.78961335e-01 8.79106897e-01 8.79619347e-01 8.79659443e-01 8.79769909e-01 8.80034270e-01 8.80143500e-01 8.80166066e-01 8.80389606e-01 8.80410523e-01 8.80486183e-01 8.80629010e-01 8.80695316e-01 8.80976001e-01 8.81398462e-01 8.81493411e-01 8.81559616e-01 8.82319348e-01 8.82384327e-01 8.82800075e-01 8.83098627e-01 8.83200190e-01 8.83213457e-01 8.84050010e-01 8.84272628e-01 8.84404601e-01 8.84491864e-01 8.84506200e-01 8.84539468e-01 8.84959255e-01 8.85148897e-01 8.85267964e-01 8.85293382e-01 8.85343467e-01 8.85789648e-01 8.86034309e-01 8.86151057e-01 8.86328306e-01 8.86443195e-01 8.86839837e-01 8.87332985e-01 8.88134509e-01 8.88378548e-01 8.88702852e-01 8.88828718e-01 8.92205419e-01 8.92855546e-01 8.92893577e-01 8.96678031e-01 8.99692447e-01 9.08692402e-01 9.09648802e-01 9.20547806e-01 9.27029539e-01 9.27401010e-01 9.28062841e-01 9.28492846e-01 9.32120531e-01 9.33132260e-01 9.38178048e-01 9.46438247e-01 9.47679816e-01 9.51286643e-01 9.53076583e-01 9.55888460e-01 9.56803735e-01 9.57933388e-01 9.71639426e-01 9.78546023e-01 9.79310729e-01 9.80187305e-01 9.84103253e-01 9.86126129e-01 9.88564451e-01 9.92221332e-01
 1.00000000e-41    13.49545940 1.20068588e+02 3.00621632e-04 1.38848778e-03 1.75927469e-03 1.01616160e-02 1.75013565e-02 2.64899646e-02 2.92076088e-02 3.49913647e-02 4.77848414e-02 5.61649720e-02 6.54037113e-02 7.32813998e-02 8.07098970e-02 8.38486390e-02 9.20635987e-02 9.27800037e-02 9.43130450e-02 9.86343567e-02 9.98067134e-02 1.00554610e-01 1.01386476e-01 1.01514175e-01 1.01956482e-01 1.03797217e-01 1.05331798e-01 1.08294048e-01 1.11076359e-01 1.12331797e-01 1.15805404e-01 1.17811035e-01 1.21138526e-01 1.24317674e-01 1.25853460e-01 1.31717497e-01 1.33550214e-01 1.35593700e-01 1.41623503e-01 1.47554765e-01 1.61243676e-01 1.82691073e-01 1.91248278e-01 2.15295980e-01 2.23042546e-01 2.34945427e-01 2.76175643e-01 2.86635223e-01 2.88698043e-01 3.07494443e-01 3.14576892e-01 3.25552853e-01 3.90021002e-01 4.06482520e-01 4.44845296e-01 4.71104408e-01 4.89960302e-01 5.37670997e-01 5.60542284e-01 5.70395027e-01 5.99760928e-01 6.16737664e-01 6.44451243e-01 6.80548825e-01 7.66887279e-01 7.79461471e-01 7.93262197e-01 8.02907605e-01 8.04761686e-01 8.05022996e-01 8.05234507e-01 8.07955788e-01 8.09126518e-01 8.09155016e-01 8.10766978e-01 8.15534169e-01 8.20443929e-01 8.20688972e-01 8.37077879e-01 8.42961068e-01 8.43489724e-01 8.44743446e-01 8.45512186e-01 8.45932581e-01 8.45941653e-01 8.46464447e-01 8.47780385e-01 8.47998480e-01 8.48066675e-01 8.48390244e-01 8.49012080e-01 8.49618660e-01 8.49977433e-01 8.50132333e-01 8.51079930e-01 8.51347112e-01 8.51908491e-01 8.52317568e-01 8.52452686e-01 8.52575177e-01 8.53241057e-01 8.53357711e-01 8.53365716e-01 8.53536555e-01 8.53596721e-01 8.53602237e-01 8.54110399e-01 8.54183028e-01 8.54297252e-01 8.54993368e-01 8.55160095e-01 8.55652464e-01 8.56013809e-01 8.56022524e-01 8.56065002e-01 8.56298942e-01 8.56331790e-01 8.56352140e-01 8.56553915e-01 8.56710776e-01 8.56791078e-01 8.56807003e-01 8.57283067e-01 8.57450509e-01 8.57500332e-01 8.57711591e-01 8.58109105e-01 8.58222666e-01 8.58483206e-01 8.58497251e-01 8.58519837e-01 8.58628707e-01 8.58806479e-01 8.59210573e-01 8.59665346e-01 8.59706028e-01 8.59720126e-01 8.59753827e-01 8.59759962e-01 8.59813226e-01 8.59995256e-01 8.60021207e-01 8.60161497e-01 8.60205892e-01 8.60455588e-01 8.60833116e-01 8.60843127e-01 8.61039862e-01 8.61086743e-01 8.61162092e-01 8.61196336e-01 8.61249284e-01 8.61588648e-01 8.61710301e-01 8.61782248e-01 8.61788480e-01 8.61945295e-01 8.62128018e-01 8.62376531e-01 8.62468139e-01 8.62481155e-01 8.62521381e-01 8.62549476e-01 8.62586673e-01 8.62589512e-01 8.62593562e-01 8.62651117e-01 8.62654723e-01 8.62817457e-01 8.62879409e-01 8.63309497e-01 8.63324553e-01 8.63363733e-01 8.63389742e-01 8.63536130e-01 8.63549816e-01 8.63560763e-01 8.63707855e-01 8.63791798e-01 8.63848613e-01 8.64112280e-01 8.64152611e-01 8.64174358e-01 8.64213681e-01 8.64308293e-01 8.64521113e-01 8.64544000e-01 8.64589941e-01 8.64593398e-01 8.64603974e-01 8.64857476e-01 8.64983893e-01 8.65042149e-01 8.65307601e-01 8.65384320e-01 8.65394044e-01 8.65449543e-01 8.65595048e-01 8.65612260e-01 8.65673659e-01 8.65677100e-01 8.65710898e-01 8.65799411e-01 8.65863005e-01 8.65872593e-01 8.65982809e-01 8.65987877e-01 8.66105907e-01 8.66294941e-01 8.66378778e-01 8.66517274e-01 8.66547359e-01 8.66583341e-01 8.66779441e-01 8.66873140e-01 8.66955198e-01 8.67254533e-01 8.67304708e-01 8.67411577e-01 8.67432755e-01 8.67871447e-01 8.67954347e-01 8.68007566e-01 8.68038867e-01 8.68121653e-01 8.68372011e-01 8.68553945e-01 8.68763958e-01 8.69260647e-01 8.69341645e-01 8.69418822e-01 8.69436898e-01 8.69544410e-01 8.69552682e-01 8.69830879e-01 8.69972624e-01 8.70095242e-01 8.70137623e-01 8.70417370e-01 8.70447184e-01 8.70458274e-01 8.70494254e-01 8.70806505e-01 8.70915123e-01 8.71027692e-01 8.71322027e-01 8.71473843e-01 8.72008350e-01 8.72050175e-01 8.72165405e-01 8.72441181e-01 8.72555132e-01 8.72578675e-01 8.72811889e-01 8.72833712e-01 8.72912649e-01 8.73061667e-01 8.73130849e-01 8.73423721e-01 8.73864562e-01 8.73963649e-01 8.74032739e-01 8.74825672e-01 8.74893498e-01 8.75327485e-01 8.75639161e-01 8.75745194e-01 8.75759045e-01 8.76632521e-01 8.76864996e-01 8.77002818e-01 8.77093951e-01 8.77108923e-01 8.77143667e-01 8.77582104e-01 8.77780187e-01 8.77904558e-01 8.77931109e-01 8.77983427e-01 8.78449526e-01 8.78705132e-01 8.78827107e-01 8.79012300e-01 8.79132343e-01 8.79546803e-01 8.80062164e-01 8.80899928e-01 8.81155033e-01 8.81494070e-01 8.81625662e-01 8.85157551e-01 8.85837910e-01 8.85877714e-01 8.89840500e-01 8.92999815e-01 9.02447927e-01 9.03453356e-01 9.14930995e-01 9.21774900e-01 9.22167552e-01 9.22867234e-01 9.23321912e-01 9.27160273e-01 9.28231574e-01 9.33579903e-01 9.42355628e-01 9.43676938e-01 9.47518873e-01 9.49427428e-01 9.52428301e-01 9.53405806e-01 9.54612752e-01 9.69301600e-01 9.76737117e-01 9.77561870e-01 9.78507651e-01 9.82737746e-01 9.84926167e-01 9.87567082e-01 9.91534236e-01
 1.00000000e-41    13.91007239 1.20890739e+02 2.89618544e-04 1.33807034e-03 1.69552094e-03 9.79982548e-03 1.68822356e-02 2.55589884e-02 2.81830486e-02 3.37687295e-02 4.61294111e-02 5.42300813e-02 6.31644474e-02 7.07856806e-02 7.79749320e-02 8.10133348e-02 8.89677763e-02 8.96616060e-02 9.11464158e-02 9.53323414e-02 9.64681131e-02 9.71927027e-02 9.79986752e-02 9.81224021e-02 9.85509564e-02 1.00334552e-01 1.01821614e-01 1.04692439e-01 1.07389239e-01 1.08606207e-01 1.11973743e-01 1.13918377e-01 1.17145071e-01 1.20228386e-01 1.21718043e-01 1.27406926e-01 1.29185221e-01 1.31168208e-01 1.37020611e-01 1.42779008e-01 1.56075166e-01 1.76924832e-01 1.85249605e-01 2.08662965e-01 2.16211181e-01 2.27815087e-01 2.68065517e-01 2.78290778e-01 2.80308082e-01 2.98700474e-01 3.05635792e-01 3.16389336e-01 3.79694511e-01 3.95900296e-01 4.33736547e-01 4.59693990e-01 4.78364266e-01 5.25728267e-01 5.48499731e-01 5.58323483e-01 5.87655275e-01 6.04649565e-01 6.32453962e-01 6.68793260e-01 7.56358813e-01 7.69198562e-01 7.83319253e-01 7.93206750e-01 7.95109160e-01 7.95377329e-01 7.95594400e-01 7.98387901e-01 7.99590095e-01 7.99619362e-01 8.01275044e-01 8.06174203e-01 8.11224115e-01 8.11476267e-01 8.28365959e-01 8.34441464e-01 8.34987735e-01 8.36283458e-01 8.37078107e-01 8.37512721e-01 8.37522101e-01 8.38062627e-01 8.39423446e-01 8.39649013e-01 8.39719546e-01 8.40054223e-01 8.40697466e-01 8.41325006e-01 8.41696210e-01 8.41856486e-01 8.42837075e-01 8.43113593e-01 8.43694636e-01 8.44118083e-01 8.44257955e-01 8.44384759e-01 8.45074141e-01 8.45194921e-01 8.45203209e-01 8.45380097e-01 8.45442395e-01 8.45448107e-01 8.45974304e-01 8.46049515e-01 8.46167802e-01 8.46888739e-01 8.47061425e-01 8.47571429e-01 8.47945749e-01 8.47954777e-01 8.47998781e-01 8.48241138e-01 8.48275170e-01 8.48296252e-01 8.48505298e-01 8.48667818e-01 8.48751019e-01 8.48767518e-01 8.49260798e-01 8.49434307e-01 8.49485935e-01 8.49704859e-01 8.50116821e-01 8.50234515e-01 8.50504549e-01 8.50519107e-01 8.50542516e-01 8.50655358e-01 8.50839622e-01 8.51258497e-01 8.51729947e-01 8.51772123e-01 8.51786739e-01 8.51821677e-01 8.51828038e-01 8.51883259e-01 8.52071983e-01 8.52098888e-01 8.52244342e-01 8.52290372e-01 8.52549272e-01 8.52940742e-01 8.52951123e-01 8.53155136e-01 8.53203753e-01 8.53281892e-01 8.53317404e-01 8.53372315e-01 8.53724267e-01 8.53850439e-01 8.53925060e-01 8.53931524e-01 8.54094171e-01 8.54283697e-01 8.54541474e-01 8.54636500e-01 8.54650002e-01 8.54691730e-01 8.54720873e-01 8.54759460e-01 8.54762404e-01 8.54766606e-01 8.54826311e-01 8.54830052e-01 8.54998869e-01 8.55063138e-01 8.55509337e-01 8.55524957e-01 8.55565608e-01 8.55592592e-01 8.55744475e-01 8.55758675e-01 8.55770034e-01 8.55922653e-01 8.56009752e-01 8.56068705e-01 8.56342299e-01 8.56384149e-01 8.56406717e-01 8.56447522e-01 8.56545702e-01 8.56766556e-01 8.56790306e-01 8.56837984e-01 8.56841571e-01 8.56852547e-01 8.57115635e-01 8.57246838e-01 8.57307300e-01 8.57582817e-01 8.57662448e-01 8.57672541e-01 8.57730148e-01 8.57881180e-01 8.57899046e-01 8.57962779e-01 8.57966351e-01 8.58001435e-01 8.58093314e-01 8.58159329e-01 8.58169282e-01 8.58283695e-01 8.58288956e-01 8.58411483e-01 8.58607728e-01 8.58694764e-01 8.58838550e-01 8.58869785e-01 8.58907142e-01 8.59110742e-01 8.59208028e-01 8.59293228e-01 8.59604040e-01 8.59656141e-01 8.59767113e-01 8.59789104e-01 8.60244669e-01 8.60330762e-01 8.60386032e-01 8.60418539e-01 8.60504518e-01 8.60764537e-01 8.60953502e-01 8.61171640e-01 8.61687582e-01 8.61771725e-01 8.61851900e-01 8.61870679e-01 8.61982369e-01 8.61990964e-01 8.62279986e-01 8.62427255e-01 8.62554654e-01 8.62598688e-01 8.62889359e-01 8.62920338e-01 8.62931862e-01 8.62969248e-01 8.63293718e-01 8.63406592e-01 8.63523573e-01 8.63829462e-01 8.63987244e-01 8.64542800e-01 8.64586274e-01 8.64706052e-01 8.64992722e-01 8.65111181e-01 8.65135655e-01 8.65378103e-01 8.65400790e-01 8.65482856e-01 8.65637784e-01 8.65709713e-01 8.66014219e-01 8.66472612e-01 8.66575649e-01 8.66647496e-01 8.67472140e-01 8.67542685e-01 8.67994096e-01 8.68318313e-01 8.68428617e-01 8.68443027e-01 8.69351791e-01 8.69593687e-01 8.69737101e-01 8.69831933e-01 8.69847513e-01 8.69883668e-01 8.70339937e-01 8.70546090e-01 8.70675533e-01 8.70703168e-01 8.70757621e-01 8.71242769e-01 8.71508843e-01 8.71635819e-01 8.71828612e-01 8.71953585e-01 8.72385093e-01 8.72921709e-01 8.73794158e-01 8.74059859e-01 8.74413000e-01 8.74550073e-01 8.78230646e-01 8.78939992e-01 8.78981495e-01 8.83115404e-01 8.86413935e-01 8.96293583e-01 8.97346311e-01 9.09383428e-01 9.16578690e-01 9.16991917e-01 9.17728377e-01 9.18207034e-01 9.22250311e-01 9.23379610e-01 9.29022849e-01 9.38302507e-01 9.39701923e-01 9.43774387e-01 9.45799387e-01 9.48985985e-01 9.50024696e-01 9.51307698e-01 9.66967053e-01 9.74927516e-01 9.75811982e-01 9.76826616e-01 9.81369653e-01 9.83723254e-01 9.86566565e-01 9.90844235e-01
 1.00000000e-41    14.33742329 1.21526160e+02 2.79433981e-04 1.29138241e-03 1.63647680e-03 9.46443860e-03 1.63080974e-02 2.46953473e-02 2.72324960e-02 3.26341693e-02 4.45925261e-02 5.24332087e-02 6.10842239e-02 6.84665598e-02 7.54328152e-02 7.83776563e-02 8.60890707e-02 8.67618335e-02 8.82016305e-02 9.22611766e-02 9.33627897e-02 9.40656167e-02 9.48474093e-02 9.49674268e-02 9.53831380e-02 9.71133691e-02 9.85560451e-02 1.01341458e-01 1.03958353e-01 1.05139367e-01 1.08407749e-01 1.10295352e-01 1.13427782e-01 1.16421453e-01 1.17867949e-01 1.23392906e-01 1.25120252e-01 1.27046591e-01 1.32732830e-01 1.38329226e-01 1.51257002e-01 1.71545140e-01 1.79651250e-01 2.02466893e-01 2.09827905e-01 2.21149337e-01 2.60471213e-01 2.70473667e-01 2.72447653e-01 2.90454980e-01 2.97249789e-01 3.07790623e-01 3.69975915e-01 3.85933099e-01 4.23253230e-01 4.48911051e-01 4.67394607e-01 5.14399423e-01 5.37060118e-01 5.46849171e-01 5.76126308e-01 5.93123869e-01 6.20992027e-01 6.57530978e-01 7.46194219e-01 7.59277946e-01 7.73694271e-01 7.83806460e-01 7.85753821e-01 7.86028371e-01 7.86250617e-01 7.89111357e-01 7.90342866e-01 7.90372849e-01 7.92069286e-01 7.97091601e-01 8.02272532e-01 8.02531336e-01 8.19890951e-01 8.26147591e-01 8.26710472e-01 8.28045807e-01 8.28864900e-01 8.29312931e-01 8.29322601e-01 8.29879863e-01 8.31283053e-01 8.31515677e-01 8.31588418e-01 8.31933586e-01 8.32597050e-01 8.33244391e-01 8.33627342e-01 8.33792697e-01 8.34804469e-01 8.35089813e-01 8.35689448e-01 8.36126485e-01 8.36270852e-01 8.36401735e-01 8.37113347e-01 8.37238031e-01 8.37246587e-01 8.37429198e-01 8.37493512e-01 8.37499409e-01 8.38042670e-01 8.38120325e-01 8.38242457e-01 8.38986885e-01 8.39165213e-01 8.39691910e-01 8.40078514e-01 8.40087839e-01 8.40133289e-01 8.40383616e-01 8.40418767e-01 8.40440544e-01 8.40656476e-01 8.40824355e-01 8.40910301e-01 8.40927345e-01 8.41436930e-01 8.41616186e-01 8.41669525e-01 8.41895710e-01 8.42321359e-01 8.42442971e-01 8.42722000e-01 8.42737044e-01 8.42761234e-01 8.42877840e-01 8.43068256e-01 8.43501141e-01 8.43988398e-01 8.44031991e-01 8.44047097e-01 8.44083210e-01 8.44089784e-01 8.44146860e-01 8.44341930e-01 8.44369740e-01 8.44520090e-01 8.44567671e-01 8.44835298e-01 8.45239989e-01 8.45250721e-01 8.45461636e-01 8.45511899e-01 8.45592684e-01 8.45629400e-01 8.45686171e-01 8.46050065e-01 8.46180523e-01 8.46257681e-01 8.46264365e-01 8.46432545e-01 8.46628524e-01 8.46895091e-01 8.46993360e-01 8.47007323e-01 8.47050476e-01 8.47080614e-01 8.47120519e-01 8.47123564e-01 8.47127909e-01 8.47189655e-01 8.47193523e-01 8.47368113e-01 8.47434581e-01 8.47896069e-01 8.47912226e-01 8.47954271e-01 8.47982182e-01 8.48139281e-01 8.48153969e-01 8.48165718e-01 8.48323584e-01 8.48413679e-01 8.48474660e-01 8.48757679e-01 8.48800973e-01 8.48824318e-01 8.48866530e-01 8.48968098e-01 8.49196579e-01 8.49221151e-01 8.49270476e-01 8.49274188e-01 8.49285543e-01 8.49557735e-01 8.49693482e-01 8.49756040e-01 8.50041115e-01 8.50123511e-01 8.50133954e-01 8.50193562e-01 8.50349845e-01 8.50368333e-01 8.50434283e-01 8.50437979e-01 8.50474284e-01 8.50569361e-01 8.50637675e-01 8.50647974e-01 8.50766374e-01 8.50771819e-01 8.50898619e-01 8.51101713e-01 8.51191789e-01 8.51340601e-01 8.51372928e-01 8.51411592e-01 8.51622319e-01 8.51723012e-01 8.51811198e-01 8.52132916e-01 8.52186847e-01 8.52301720e-01 8.52324484e-01 8.52796085e-01 8.52885214e-01 8.52942433e-01 8.52976087e-01 8.53065100e-01 8.53334305e-01 8.53529954e-01 8.53755816e-01 8.54290066e-01 8.54377200e-01 8.54460227e-01 8.54479673e-01 8.54595338e-01 8.54604239e-01 8.54903558e-01 8.55056080e-01 8.55188027e-01 8.55233634e-01 8.55534696e-01 8.55566784e-01 8.55578720e-01 8.55617444e-01 8.55953539e-01 8.56070462e-01 8.56191643e-01 8.56508525e-01 8.56671985e-01 8.57247573e-01 8.57292618e-01 8.57416724e-01 8.57713765e-01 8.57836514e-01 8.57861875e-01 8.58113114e-01 8.58136625e-01 8.58221670e-01 8.58382226e-01 8.58456768e-01 8.58772354e-01 8.59247461e-01 8.59354262e-01 8.59428734e-01 8.60283585e-01 8.60356721e-01 8.60824733e-01 8.61160900e-01 8.61275275e-01 8.61290216e-01 8.62232615e-01 8.62483493e-01 8.62632237e-01 8.62730597e-01 8.62746757e-01 8.62784257e-01 8.63257528e-01 8.63471378e-01 8.63605658e-01 8.63634326e-01 8.63690815e-01 8.64194132e-01 8.64470191e-01 8.64601938e-01 8.64801980e-01 8.64931656e-01 8.65379430e-01 8.65936329e-01 8.66841885e-01 8.67117700e-01 8.67484309e-01 8.67626616e-01 8.71449241e-01 8.72186301e-01 8.72229429e-01 8.76527070e-01 8.79958963e-01 8.90252886e-01 8.91351099e-01 9.03927430e-01 9.11462406e-01 9.11895552e-01 9.12667624e-01 9.13169503e-01 9.17411393e-01 9.18596955e-01 9.24526625e-01 9.34297022e-01 9.35772644e-01 9.40070258e-01 9.42209112e-01 9.45577484e-01 9.46676145e-01 9.48033677e-01 9.64647256e-01 9.73126326e-01 9.74069896e-01 9.75152704e-01 9.80005989e-01 9.82523596e-01 9.85568104e-01 9.90154959e-01
 1.00000000e-41    14.77790344 1.21975474e+02 2.70003232e-04 1.24813365e-03 1.58177655e-03 9.15345024e-03 1.57755550e-02 2.38940119e-02 2.63504359e-02 3.15811528e-02 4.31654898e-02 5.07643014e-02 5.91515491e-02 6.63113653e-02 7.30697999e-02 7.59274136e-02 8.34121633e-02 8.40652714e-02 8.54630695e-02 8.94046729e-02 9.04744015e-02 9.11569133e-02 9.19161329e-02 9.20326874e-02 9.24364083e-02 9.41168141e-02 9.55180432e-02 9.82236851e-02 1.00765938e-01 1.01913360e-01 1.05089090e-01 1.06923389e-01 1.09967700e-01 1.12877547e-01 1.14283679e-01 1.19655287e-01 1.21334957e-01 1.23208279e-01 1.28738956e-01 1.34183616e-01 1.46766081e-01 1.66527091e-01 1.74427670e-01 1.96680658e-01 2.03865183e-01 2.14920052e-01 2.53363218e-01 2.63154183e-01 2.65087020e-01 2.82728063e-01 2.89388980e-01 2.99726853e-01 3.60836973e-01 3.76553465e-01 4.13370223e-01 4.38732490e-01 4.57029869e-01 5.03667846e-01 5.26209448e-01 5.35959277e-01 5.65164905e-01 5.82153686e-01 6.10062297e-01 6.46763832e-01 7.36406545e-01 7.49713861e-01 7.64402763e-01 7.74723148e-01 7.76712252e-01 7.76992730e-01 7.77219783e-01 7.80143028e-01 7.81401805e-01 7.81432455e-01 7.83166821e-01 7.88303884e-01 7.93607090e-01 7.93872107e-01 8.11671910e-01 8.18098834e-01 8.18677346e-01 8.20049969e-01 8.20892079e-01 8.21352747e-01 8.21362690e-01 8.21935717e-01 8.23378830e-01 8.23618105e-01 8.23692927e-01 8.24047983e-01 8.24730510e-01 8.25396520e-01 8.25790549e-01 8.25960696e-01 8.27001882e-01 8.27295553e-01 8.27912731e-01 8.28362591e-01 8.28511202e-01 8.28645936e-01 8.29378531e-01 8.29506901e-01 8.29515709e-01 8.29703723e-01 8.29769941e-01 8.29776013e-01 8.30335388e-01 8.30415350e-01 8.30541113e-01 8.31307727e-01 8.31491384e-01 8.32033853e-01 8.32432063e-01 8.32441668e-01 8.32488485e-01 8.32746343e-01 8.32782553e-01 8.32804985e-01 8.33027424e-01 8.33200368e-01 8.33288909e-01 8.33306467e-01 8.33831465e-01 8.34016152e-01 8.34071109e-01 8.34304159e-01 8.34742750e-01 8.34868064e-01 8.35155601e-01 8.35171103e-01 8.35196031e-01 8.35316197e-01 8.35512431e-01 8.35958566e-01 8.36460776e-01 8.36505709e-01 8.36521280e-01 8.36558502e-01 8.36565278e-01 8.36624110e-01 8.36825183e-01 8.36853850e-01 8.37008832e-01 8.37057880e-01 8.37333765e-01 8.37750966e-01 8.37762030e-01 8.37979477e-01 8.38031298e-01 8.38114588e-01 8.38152442e-01 8.38210974e-01 8.38586171e-01 8.38720687e-01 8.38800246e-01 8.38807137e-01 8.38980555e-01 8.39182644e-01 8.39457532e-01 8.39558872e-01 8.39573271e-01 8.39617773e-01 8.39648854e-01 8.39690007e-01 8.39693147e-01 8.39697628e-01 8.39761306e-01 8.39765295e-01 8.39945350e-01 8.40013901e-01 8.40489869e-01 8.40506533e-01 8.40549900e-01 8.40578688e-01 8.40740727e-01 8.40755877e-01 8.40767996e-01 8.40930831e-01 8.41023764e-01 8.41086667e-01 8.41378614e-01 8.41423274e-01 8.41447357e-01 8.41490902e-01 8.41595679e-01 8.41831387e-01 8.41856736e-01 8.41907623e-01 8.41911452e-01 8.41923166e-01 8.42203983e-01 8.42344036e-01 8.42408580e-01 8.42702712e-01 8.42787730e-01 8.42798505e-01 8.42860010e-01 8.43021268e-01 8.43040345e-01 8.43108396e-01 8.43112210e-01 8.43149672e-01 8.43247781e-01 8.43318274e-01 8.43328902e-01 8.43451081e-01 8.43456699e-01 8.43587549e-01 8.43797135e-01 8.43890094e-01 8.44043670e-01 8.44077033e-01 8.44116936e-01 8.44334418e-01 8.44438343e-01 8.44529361e-01 8.44861420e-01 8.44917086e-01 8.45035657e-01 8.45059154e-01 8.45545964e-01 8.45637972e-01 8.45697039e-01 8.45731782e-01 8.45823672e-01 8.46101590e-01 8.46303579e-01 8.46536769e-01 8.47088390e-01 8.47178361e-01 8.47264094e-01 8.47284174e-01 8.47403611e-01 8.47412801e-01 8.47721892e-01 8.47879400e-01 8.48015663e-01 8.48062763e-01 8.48373688e-01 8.48406828e-01 8.48419155e-01 8.48459150e-01 8.48806280e-01 8.48927047e-01 8.49052214e-01 8.49379533e-01 8.49548384e-01 8.50142995e-01 8.50189530e-01 8.50317747e-01 8.50624639e-01 8.50751462e-01 8.50777665e-01 8.51037256e-01 8.51061549e-01 8.51149423e-01 8.51315325e-01 8.51392351e-01 8.51718463e-01 8.52209451e-01 8.52319827e-01 8.52396794e-01 8.53280353e-01 8.53355952e-01 8.53839746e-01 8.54187273e-01 8.54305518e-01 8.54320965e-01 8.55295347e-01 8.55554767e-01 8.55708582e-01 8.55810297e-01 8.55827008e-01 8.55865788e-01 8.56355233e-01 8.56576405e-01 8.56715287e-01 8.56744937e-01 8.56803363e-01 8.57323968e-01 8.57609530e-01 8.57745817e-01 8.57952758e-01 8.58086911e-01 8.58550168e-01 8.59126377e-01 8.60063456e-01 8.60348904e-01 8.60728339e-01 8.60875632e-01 8.64833644e-01 8.65597134e-01 8.65641812e-01 8.70095724e-01 8.73655044e-01 8.84345615e-01 8.85487452e-01 8.98581986e-01 9.06444430e-01 9.06896800e-01 9.07703248e-01 9.08227549e-01 9.12661338e-01 9.13901308e-01 9.20108272e-01 9.30354949e-01 9.31904666e-01 9.36421400e-01 9.38671177e-01 9.42216807e-01 9.43373972e-01 9.44804268e-01 9.62352413e-01 9.71341699e-01 9.72343518e-01 9.73493543e-01 9.78653063e-01 9.81332791e-01 9.84576402e-01 9.89469703e-01
 1.00000000e-41    15.23191619 1.22240758e+02 2.61267154e-04 1.20805559e-03 1.53108182e-03 8.86499507e-03 1.52814500e-02 2.31502864e-02 2.55317173e-02 3.06035753e-02 4.18401598e-02 4.92139362e-02 5.73556370e-02 6.43081896e-02 7.08729546e-02 7.36492524e-02 8.09226197e-02 8.15573928e-02 8.29160091e-02 8.67475597e-02 8.77875313e-02 8.84510821e-02 8.91892323e-02 8.93025544e-02 8.96950832e-02 9.13289767e-02 9.26915106e-02 9.53226663e-02 9.77952068e-02 9.89112529e-02 1.02000424e-01 1.03784917e-01 1.06746875e-01 1.09578367e-01 1.10946761e-01 1.16174960e-01 1.17810032e-01 1.19633753e-01 1.25018851e-01 1.30321450e-01 1.42580387e-01 1.61846856e-01 1.69554377e-01 1.91278147e-01 1.98296443e-01 2.09100020e-01 2.46712681e-01 2.56303207e-01 2.58197017e-01 2.75490233e-01 2.82023798e-01 2.92168397e-01 3.52248936e-01 3.67733200e-01 4.04061139e-01 4.29133547e-01 4.47246652e-01 4.93514228e-01 5.15930682e-01 5.25637795e-01 5.54758317e-01 5.71728258e-01 5.99657402e-01 6.36489042e-01 7.27003876e-01 7.40515795e-01 7.55455527e-01 7.65968401e-01 7.67996187e-01 7.68282162e-01 7.68513671e-01 7.71494902e-01 7.72778996e-01 7.72810266e-01 7.74579866e-01 7.79823657e-01 7.85240802e-01 7.85511613e-01 8.03723140e-01 8.10309898e-01 8.10903096e-01 8.12310763e-01 8.13174512e-01 8.13647062e-01 8.13657261e-01 8.14245114e-01 8.15725783e-01 8.15971314e-01 8.16048095e-01 8.16412456e-01 8.17112924e-01 8.17796508e-01 8.18200967e-01 8.18375624e-01 8.19444510e-01 8.19746023e-01 8.20379726e-01 8.20841669e-01 8.20994278e-01 8.21132639e-01 8.21885009e-01 8.22016852e-01 8.22025899e-01 8.22219005e-01 8.22287018e-01 8.22293254e-01 8.22867818e-01 8.22949955e-01 8.23079141e-01 8.23866675e-01 8.24055357e-01 8.24612699e-01 8.25021856e-01 8.25031725e-01 8.25079831e-01 8.25344793e-01 8.25382001e-01 8.25405053e-01 8.25633630e-01 8.25811352e-01 8.25902341e-01 8.25920385e-01 8.26459925e-01 8.26649738e-01 8.26706221e-01 8.26945748e-01 8.27396554e-01 8.27525364e-01 8.27820930e-01 8.27836865e-01 8.27862490e-01 8.27986016e-01 8.28187743e-01 8.28646387e-01 8.29162716e-01 8.29208914e-01 8.29224923e-01 8.29263194e-01 8.29270161e-01 8.29330651e-01 8.29537393e-01 8.29566869e-01 8.29726226e-01 8.29776658e-01 8.30060343e-01 8.30489361e-01 8.30500739e-01 8.30724356e-01 8.30777649e-01 8.30863305e-01 8.30902235e-01 8.30962431e-01 8.31348306e-01 8.31486655e-01 8.31568483e-01 8.31575571e-01 8.31753939e-01 8.31961801e-01 8.32244552e-01 8.32348795e-01 8.32363607e-01 8.32409383e-01 8.32441355e-01 8.32483688e-01 8.32486918e-01 8.32491528e-01 8.32557031e-01 8.32561135e-01 8.32746356e-01 8.32816875e-01 8.33306530e-01 8.33323674e-01 8.33368290e-01 8.33397907e-01 8.33564617e-01 8.33580203e-01 8.33592671e-01 8.33760204e-01 8.33855821e-01 8.33920541e-01 8.34220929e-01 8.34266881e-01 8.34291661e-01 8.34336468e-01 8.34444279e-01 8.34686820e-01 8.34712905e-01 8.34765268e-01 8.34769209e-01 8.34781263e-01 8.35070237e-01 8.35214363e-01 8.35280785e-01 8.35583484e-01 8.35670980e-01 8.35682070e-01 8.35745369e-01 8.35911334e-01 8.35930968e-01 8.36001007e-01 8.36004933e-01 8.36043489e-01 8.36144466e-01 8.36217020e-01 8.36227959e-01 8.36353713e-01 8.36359496e-01 8.36494177e-01 8.36709907e-01 8.36805593e-01 8.36963677e-01 8.36998020e-01 8.37039095e-01 8.37262971e-01 8.37369953e-01 8.37463651e-01 8.37805497e-01 8.37862805e-01 8.37984876e-01 8.38009067e-01 8.38510273e-01 8.38605006e-01 8.38665824e-01 8.38701596e-01 8.38796211e-01 8.39082378e-01 8.39290370e-01 8.39530498e-01 8.40098568e-01 8.40191227e-01 8.40279521e-01 8.40300202e-01 8.40423211e-01 8.40432676e-01 8.40751023e-01 8.40913252e-01 8.41053604e-01 8.41102118e-01 8.41422386e-01 8.41456523e-01 8.41469221e-01 8.41510419e-01 8.41868004e-01 8.41992413e-01 8.42121358e-01 8.42458566e-01 8.42632526e-01 8.43245165e-01 8.43293114e-01 8.43425227e-01 8.43741456e-01 8.43872142e-01 8.43899144e-01 8.44166650e-01 8.44191685e-01 8.44282242e-01 8.44453212e-01 8.44532592e-01 8.44868685e-01 8.45374732e-01 8.45488500e-01 8.45567832e-01 8.46478623e-01 8.46556557e-01 8.47055322e-01 8.47413628e-01 8.47535545e-01 8.47551473e-01 8.48556207e-01 8.48823736e-01 8.48982363e-01 8.49087263e-01 8.49104497e-01 8.49144492e-01 8.49649291e-01 8.49877414e-01 8.50020666e-01 8.50051250e-01 8.50111516e-01 8.50648537e-01 8.50943122e-01 8.51083721e-01 8.51297216e-01 8.51435621e-01 8.51913585e-01 8.52508138e-01 8.53475172e-01 8.53769776e-01 8.54161401e-01 8.54313433e-01 8.58400207e-01 8.59188850e-01 8.59235003e-01 8.63837740e-01 8.67518547e-01 8.78588008e-01 8.79771582e-01 8.93362884e-01 9.01540154e-01 9.02011027e-01 9.02850569e-01 9.03396457e-01 9.08015147e-01 9.09307582e-01 9.15782224e-01 9.26489759e-01 9.28111294e-01 9.32840606e-01 9.35198104e-01 9.38916023e-01 9.40130094e-01 9.41631191e-01 9.60091447e-01 9.69580812e-01 9.70639817e-01 9.71855856e-01 9.77316462e-01 9.80155800e-01 9.83595639e-01 9.88791402e-01
 1.00000000e-41    15.69987731 1.22325423e+02 2.53170848e-04 1.17089963e-03 1.48407913e-03 8.59734085e-03 1.48228470e-02 2.24598013e-02 2.47715454e-02 2.96957495e-02 4.06089380e-02 4.77733102e-02 5.56863994e-02 6.24458835e-02 6.88301591e-02 7.15306506e-02 7.86068898e-02 7.92245596e-02 8.05466237e-02 8.42754889e-02 8.52876908e-02 8.59335459e-02 8.66520318e-02 8.67623369e-02 8.71444194e-02 8.87348971e-02 9.00613079e-02 9.26229188e-02 9.50303605e-02 9.61171027e-02 9.91254213e-02 1.00863383e-01 1.03748388e-01 1.06506649e-01 1.07839767e-01 1.12933883e-01 1.14527247e-01 1.16304575e-01 1.21553472e-01 1.26723107e-01 1.38679033e-01 1.57481744e-01 1.65008028e-01 1.86234357e-01 1.93096206e-01 2.03663085e-01 2.40491630e-01 2.49892430e-01 2.51749275e-01 2.68712673e-01 2.75125302e-01 2.85086166e-01 3.44182978e-01 3.59443854e-01 3.95298868e-01 4.20088401e-01 4.38020237e-01 4.83917279e-01 5.06204477e-01 5.15866277e-01 5.44890946e-01 5.61833750e-01 5.89766543e-01 6.26699984e-01 7.17989849e-01 7.31688803e-01 7.46859115e-01 7.57549736e-01 7.59613316e-01 7.59904379e-01 7.60140013e-01 7.63174953e-01 7.64482513e-01 7.64514356e-01 7.66316631e-01 7.71659506e-01 7.77182608e-01 7.77458813e-01 7.96054738e-01 8.02791297e-01 8.03398274e-01 8.04838829e-01 8.05722892e-01 8.06206599e-01 8.06217040e-01 8.06818815e-01 8.08334763e-01 8.08586173e-01 8.08664795e-01 8.09037899e-01 8.09755228e-01 8.10455333e-01 8.10869596e-01 8.11048495e-01 8.12143429e-01 8.12452318e-01 8.13101566e-01 8.13574876e-01 8.13731247e-01 8.13873021e-01 8.14643999e-01 8.14779111e-01 8.14788383e-01 8.14986281e-01 8.15055984e-01 8.15062375e-01 8.15651236e-01 8.15735420e-01 8.15867829e-01 8.16675058e-01 8.16868472e-01 8.17439820e-01 8.17859287e-01 8.17869406e-01 8.17918725e-01 8.18190379e-01 8.18228528e-01 8.18252161e-01 8.18486522e-01 8.18668744e-01 8.18762040e-01 8.18780542e-01 8.19333782e-01 8.19528425e-01 8.19586347e-01 8.19831978e-01 8.20294294e-01 8.20426399e-01 8.20729532e-01 8.20745876e-01 8.20772158e-01 8.20898852e-01 8.21105755e-01 8.21576192e-01 8.22105833e-01 8.22153223e-01 8.22169647e-01 8.22208906e-01 8.22216053e-01 8.22278105e-01 8.22490193e-01 8.22520432e-01 8.22683914e-01 8.22735653e-01 8.23026693e-01 8.23466856e-01 8.23478530e-01 8.23707967e-01 8.23762648e-01 8.23850536e-01 8.23890481e-01 8.23952247e-01 8.24348195e-01 8.24490161e-01 8.24574130e-01 8.24581403e-01 8.24764440e-01 8.24977750e-01 8.25267922e-01 8.25374903e-01 8.25390104e-01 8.25437084e-01 8.25469896e-01 8.25513341e-01 8.25516657e-01 8.25521388e-01 8.25588614e-01 8.25592825e-01 8.25782923e-01 8.25855299e-01 8.26357872e-01 8.26375469e-01 8.26421264e-01 8.26451663e-01 8.26622781e-01 8.26638780e-01 8.26651578e-01 8.26823546e-01 8.26921696e-01 8.26988131e-01 8.27296488e-01 8.27343661e-01 8.27369099e-01 8.27415095e-01 8.27525772e-01 8.27774765e-01 8.27801544e-01 8.27855302e-01 8.27859347e-01 8.27871722e-01 8.28168398e-01 8.28316371e-01 8.28384566e-01 8.28695356e-01 8.28785193e-01 8.28796580e-01 8.28861573e-01 8.29031985e-01 8.29052144e-01 8.29124061e-01 8.29128092e-01 8.29167682e-01 8.29271367e-01 8.29345869e-01 8.29357102e-01 8.29486233e-01 8.29492171e-01 8.29630472e-01 8.29852005e-01 8.29950267e-01 8.30112610e-01 8.30147879e-01 8.30190061e-01 8.30419977e-01 8.30529849e-01 8.30626078e-01 8.30977172e-01 8.31036032e-01 8.31161411e-01 8.31186257e-01 8.31701069e-01 8.31798378e-01 8.31860850e-01 8.31897595e-01 8.31994786e-01 8.32288749e-01 8.32502415e-01 8.32749103e-01 8.33332724e-01 8.33427924e-01 8.33518641e-01 8.33539890e-01 8.33666276e-01 8.33676001e-01 8.34003099e-01 8.34169795e-01 8.34314013e-01 8.34363864e-01 8.34692969e-01 8.34728049e-01 8.34741098e-01 8.34783434e-01 8.35150908e-01 8.35278762e-01 8.35411280e-01 8.35757844e-01 8.35936637e-01 8.36566334e-01 8.36615621e-01 8.36751420e-01 8.37076484e-01 8.37210827e-01 8.37238584e-01 8.37513583e-01 8.37539319e-01 8.37632415e-01 8.37808183e-01 8.37889792e-01 8.38235332e-01 8.38755636e-01 8.38872614e-01 8.38954187e-01 8.39890761e-01 8.39970908e-01 8.40483853e-01 8.40852369e-01 8.40977764e-01 8.40994146e-01 8.42027635e-01 8.42302847e-01 8.42466035e-01 8.42573953e-01 8.42591683e-01 8.42632830e-01 8.43152180e-01 8.43386892e-01 8.43534285e-01 8.43565753e-01 8.43627762e-01 8.44180345e-01 8.44483486e-01 8.44628172e-01 8.44847881e-01 8.44990318e-01 8.45482228e-01 8.46094177e-01 8.47089626e-01 8.47392915e-01 8.47796107e-01 8.47952635e-01 8.52161649e-01 8.52974186e-01 8.53021740e-01 8.57765947e-01 8.61562355e-01 8.72993016e-01 8.74216438e-01 8.88282917e-01 8.96762153e-01 8.97250794e-01 8.98122116e-01 8.98688741e-01 9.03485151e-01 9.04828051e-01 9.11560431e-01 9.22712709e-01 9.24403663e-01 9.29338627e-01 9.31800435e-01 9.35685327e-01 9.36954584e-01 9.38524371e-01 9.57872024e-01 9.67849873e-01 9.68964826e-01 9.70245473e-01 9.76001047e-01 9.78996955e-01 9.82629471e-01 9.88122636e-01
 1.00000000e-41    16.18221533 1.22234090e+02 2.45663666e-04 1.13643609e-03 1.44047885e-03 8.34888241e-03 1.43970230e-02 2.18184986e-02 2.40654659e-02 2.88523890e-02 3.94647511e-02 4.64342203e-02 5.41344253e-02 6.07140367e-02 6.69300865e-02 6.95599013e-02 7.64522923e-02 7.70540069e-02 7.83419705e-02 8.19750213e-02 8.29613077e-02 8.35906476e-02 8.42907803e-02 8.43982695e-02 8.47706018e-02 8.63205538e-02 8.76132429e-02 9.01099238e-02 9.24565760e-02 9.35159509e-02 9.64487497e-02 9.81432417e-02 1.00956348e-01 1.03646172e-01 1.04946320e-01 1.09915086e-01 1.11469450e-01 1.13203392e-01 1.18324882e-01 1.23370094e-01 1.35042292e-01 1.53410264e-01 1.60766477e-01 1.81525479e-01 1.88240179e-01 1.98584261e-01 2.34673134e-01 2.43894547e-01 2.45716420e-01 2.62367463e-01 2.68665405e-01 2.78451858e-01 3.36610561e-01 3.51657106e-01 3.87056036e-01 4.11570669e-01 4.29325122e-01 4.74854336e-01 4.97009824e-01 5.06624481e-01 5.35545027e-01 5.52453948e-01 5.80376203e-01 6.17386918e-01 7.09364328e-01 7.23234120e-01 7.38616228e-01 7.49470850e-01 7.51567523e-01 7.51863291e-01 7.52102742e-01 7.55187386e-01 7.56516678e-01 7.56549053e-01 7.58381601e-01 7.63816378e-01 7.69437915e-01 7.69719136e-01 7.88673423e-01 7.95550119e-01 7.96169999e-01 7.97641361e-01 7.98544458e-01 7.99038621e-01 7.99049288e-01 7.99664114e-01 8.01213139e-01 8.01470063e-01 8.01550411e-01 8.01931717e-01 8.02664863e-01 8.03380468e-01 8.03803933e-01 8.03986812e-01 8.05106196e-01 8.05422012e-01 8.06085856e-01 8.06569841e-01 8.06729745e-01 8.06874726e-01 8.07663184e-01 8.07801368e-01 8.07810850e-01 8.08013252e-01 8.08084541e-01 8.08091078e-01 8.08693373e-01 8.08779482e-01 8.08914919e-01 8.09740661e-01 8.09938523e-01 8.10523039e-01 8.10952202e-01 8.10962555e-01 8.11013015e-01 8.11290963e-01 8.11329995e-01 8.11354177e-01 8.11593976e-01 8.11780433e-01 8.11875897e-01 8.11894829e-01 8.12460958e-01 8.12660145e-01 8.12719420e-01 8.12970794e-01 8.13443941e-01 8.13579146e-01 8.13889402e-01 8.13906130e-01 8.13933030e-01 8.14062704e-01 8.14274481e-01 8.14756017e-01 8.15298190e-01 8.15346703e-01 8.15363516e-01 8.15403706e-01 8.15411022e-01 8.15474546e-01 8.15691667e-01 8.15722624e-01 8.15889991e-01 8.15942960e-01 8.16240926e-01 8.16691586e-01 8.16703538e-01 8.16938457e-01 8.16994445e-01 8.17084435e-01 8.17125336e-01 8.17188580e-01 8.17594017e-01 8.17739391e-01 8.17825376e-01 8.17832825e-01 8.18020261e-01 8.18238703e-01 8.18535866e-01 8.18645427e-01 8.18660995e-01 8.18709109e-01 8.18742714e-01 8.18787208e-01 8.18790603e-01 8.18795448e-01 8.18864298e-01 8.18868611e-01 8.19063303e-01 8.19137430e-01 8.19652178e-01 8.19670202e-01 8.19717108e-01 8.19748245e-01 8.19923518e-01 8.19939906e-01 8.19953015e-01 8.20129163e-01 8.20229701e-01 8.20297753e-01 8.20613622e-01 8.20661945e-01 8.20688004e-01 8.20735122e-01 8.20848500e-01 8.21103576e-01 8.21131010e-01 8.21186083e-01 8.21190227e-01 8.21202905e-01 8.21506844e-01 8.21658443e-01 8.21728311e-01 8.22046731e-01 8.22138776e-01 8.22150442e-01 8.22217034e-01 8.22391638e-01 8.22412294e-01 8.22485981e-01 8.22490112e-01 8.22530677e-01 8.22636918e-01 8.22713256e-01 8.22724765e-01 8.22857082e-01 8.22863167e-01 8.23004882e-01 8.23231889e-01 8.23332581e-01 8.23498943e-01 8.23535085e-01 8.23578312e-01 8.23813928e-01 8.23926526e-01 8.24025143e-01 8.24384963e-01 8.24445288e-01 8.24573788e-01 8.24599253e-01 8.25126905e-01 8.25226645e-01 8.25290678e-01 8.25328342e-01 8.25427963e-01 8.25729286e-01 8.25948309e-01 8.26201189e-01 8.26799492e-01 8.26897092e-01 8.26990096e-01 8.27011881e-01 8.27141456e-01 8.27151427e-01 8.27486789e-01 8.27657702e-01 8.27805572e-01 8.27856686e-01 8.28194137e-01 8.28230108e-01 8.28243487e-01 8.28286898e-01 8.28663714e-01 8.28794822e-01 8.28930715e-01 8.29286118e-01 8.29469478e-01 8.30115292e-01 8.30165842e-01 8.30305126e-01 8.30638539e-01 8.30776337e-01 8.30804808e-01 8.31086889e-01 8.31113288e-01 8.31208784e-01 8.31389085e-01 8.31472802e-01 8.31827271e-01 8.32361054e-01 8.32481067e-01 8.32564758e-01 8.33525713e-01 8.33607952e-01 8.34134307e-01 8.34512479e-01 8.34641165e-01 8.34657977e-01 8.35718670e-01 8.36001150e-01 8.36168653e-01 8.36279427e-01 8.36297627e-01 8.36339863e-01 8.36872983e-01 8.37113931e-01 8.37265244e-01 8.37297550e-01 8.37361209e-01 8.37928521e-01 8.38239761e-01 8.38388317e-01 8.38613908e-01 8.38760162e-01 8.39265277e-01 8.39893701e-01 8.40916062e-01 8.41227578e-01 8.41641727e-01 8.41802517e-01 8.46127402e-01 8.46962600e-01 8.47011484e-01 8.51889954e-01 8.55796183e-01 8.67570582e-01 8.68831981e-01 8.83352122e-01 8.92120399e-01 8.92626064e-01 8.93527844e-01 8.94114344e-01 8.99081206e-01 9.00472542e-01 9.07452531e-01 9.19032985e-01 9.20790875e-01 9.25924294e-01 9.28486852e-01 9.32533142e-01 9.33855778e-01 9.35492026e-01 9.55700603e-01 9.66154160e-01 9.67323677e-01 9.68667354e-01 9.74710977e-01 9.77859964e-01 9.81681041e-01 9.87465631e-01
 1.00000000e-41    16.67937192 1.21972446e+02 2.38698951e-04 1.10445319e-03 1.40001232e-03 8.11813362e-03 1.40014557e-02 2.12226162e-02 2.34093483e-02 2.80685885e-02 3.84010261e-02 4.51890380e-02 5.26909544e-02 5.91029508e-02 6.51621756e-02 6.77260854e-02 7.44469895e-02 7.50338182e-02 7.62899645e-02 7.98336028e-02 8.07957016e-02 8.14096268e-02 8.20926283e-02 8.21974891e-02 8.25607201e-02 8.40728411e-02 8.53340480e-02 8.77701034e-02 9.00599873e-02 9.10938025e-02 9.39560603e-02 9.56099427e-02 9.83558701e-02 1.00981738e-01 1.02251072e-01 1.07102656e-01 1.08620553e-01 1.10313923e-01 1.15316243e-01 1.20245035e-01 1.31651604e-01 1.49612133e-01 1.56808804e-01 1.77128944e-01 1.83705309e-01 1.93839792e-01 2.29231423e-01 2.38283377e-01 2.40072196e-01 2.56427732e-01 2.62617040e-01 2.72238138e-01 3.29503712e-01 3.44345079e-01 3.79305379e-01 4.03553826e-01 4.21135470e-01 4.66301878e-01 4.88324594e-01 4.97890934e-01 5.26701222e-01 5.43570867e-01 5.71470783e-01 6.08537635e-01 7.01124005e-01 7.15149753e-01 7.30726296e-01 7.41732144e-01 7.43859396e-01 7.44159513e-01 7.44402492e-01 7.47533107e-01 7.48882510e-01 7.48915377e-01 7.50775956e-01 7.56295918e-01 7.62008836e-01 7.62294717e-01 7.81582832e-01 7.88590496e-01 7.89222445e-01 7.90722632e-01 7.91643544e-01 7.92147495e-01 7.92158374e-01 7.92785417e-01 7.94365419e-01 7.94627508e-01 7.94709472e-01 7.95098461e-01 7.95846426e-01 7.96576557e-01 7.97008645e-01 7.97195254e-01 7.98337559e-01 7.98659867e-01 7.99337398e-01 7.99831394e-01 7.99994612e-01 8.00142599e-01 8.00947454e-01 8.01088519e-01 8.01098199e-01 8.01304825e-01 8.01377604e-01 8.01384277e-01 8.01999178e-01 8.02087093e-01 8.02225371e-01 8.03068486e-01 8.03270523e-01 8.03867400e-01 8.04305664e-01 8.04316237e-01 8.04367769e-01 8.04651624e-01 8.04691488e-01 8.04716184e-01 8.04961090e-01 8.05151521e-01 8.05249023e-01 8.05268359e-01 8.05846591e-01 8.06050046e-01 8.06110591e-01 8.06367360e-01 8.06850680e-01 8.06988797e-01 8.07305743e-01 8.07322833e-01 8.07350313e-01 8.07482789e-01 8.07699143e-01 8.08191109e-01 8.08745058e-01 8.08794627e-01 8.08811806e-01 8.08852870e-01 8.08860346e-01 8.08925253e-01 8.09147105e-01 8.09178736e-01 8.09349755e-01 8.09403880e-01 8.09708356e-01 8.10168882e-01 8.10181097e-01 8.10421169e-01 8.10478387e-01 8.10570353e-01 8.10612153e-01 8.10676787e-01 8.11091146e-01 8.11239724e-01 8.11327605e-01 8.11335218e-01 8.11526791e-01 8.11750060e-01 8.12053799e-01 8.12165787e-01 8.12181700e-01 8.12230880e-01 8.12265230e-01 8.12310710e-01 8.12314181e-01 8.12319133e-01 8.12389510e-01 8.12393920e-01 8.12592933e-01 8.12668707e-01 8.13194908e-01 8.13213333e-01 8.13261285e-01 8.13293116e-01 8.13472299e-01 8.13489052e-01 8.13502454e-01 8.13682535e-01 8.13785319e-01 8.13854892e-01 8.14177831e-01 8.14227237e-01 8.14253879e-01 8.14302054e-01 8.14417974e-01 8.14678775e-01 8.14706825e-01 8.14763135e-01 8.14767372e-01 8.14780335e-01 8.15091109e-01 8.15246122e-01 8.15317564e-01 8.15643166e-01 8.15737290e-01 8.15749220e-01 8.15817316e-01 8.15995868e-01 8.16016991e-01 8.16092345e-01 8.16096569e-01 8.16138052e-01 8.16246698e-01 8.16324766e-01 8.16336536e-01 8.16471852e-01 8.16478075e-01 8.16623005e-01 8.16855167e-01 8.16958147e-01 8.17128292e-01 8.17165257e-01 8.17209468e-01 8.17450451e-01 8.17565616e-01 8.17666483e-01 8.18034522e-01 8.18096227e-01 8.18227666e-01 8.18253714e-01 8.18793462e-01 8.18895492e-01 8.18960996e-01 8.18999525e-01 8.19101436e-01 8.19409693e-01 8.19633763e-01 8.19892478e-01 8.20504618e-01 8.20604479e-01 8.20699640e-01 8.20721929e-01 8.20854510e-01 8.20864713e-01 8.21207865e-01 8.21382753e-01 8.21534066e-01 8.21586370e-01 8.21931690e-01 8.21968499e-01 8.21982192e-01 8.22026616e-01 8.22412239e-01 8.22546415e-01 8.22685492e-01 8.23049230e-01 8.23236896e-01 8.23897912e-01 8.23949654e-01 8.24092224e-01 8.24433514e-01 8.24574571e-01 8.24603716e-01 8.24892477e-01 8.24919502e-01 8.25017263e-01 8.25201842e-01 8.25287547e-01 8.25650443e-01 8.26196946e-01 8.26319824e-01 8.26405513e-01 8.27389483e-01 8.27473697e-01 8.28012714e-01 8.28400005e-01 8.28531798e-01 8.28549016e-01 8.29635402e-01 8.29924750e-01 8.30096330e-01 8.30209801e-01 8.30228444e-01 8.30271710e-01 8.30817841e-01 8.31064681e-01 8.31219698e-01 8.31252795e-01 8.31318013e-01 8.31899246e-01 8.32218141e-01 8.32370356e-01 8.32601507e-01 8.32751369e-01 8.33268968e-01 8.33912969e-01 8.34960782e-01 8.35280079e-01 8.35704595e-01 8.35869414e-01 8.40303976e-01 8.41160637e-01 8.41210780e-01 8.46216496e-01 8.50226907e-01 8.62327948e-01 8.63625483e-01 8.78578037e-01 8.87622493e-01 8.88144441e-01 8.89075355e-01 8.89680871e-01 8.94810906e-01 8.96248642e-01 9.03466040e-01 9.15457861e-01 9.17280152e-01 9.22604654e-01 9.25264302e-01 9.29466243e-01 9.30840387e-01 9.32540789e-01 9.53582506e-01 9.64498059e-01 9.65720642e-01 9.67125637e-01 9.73449736e-01 9.76747948e-01 9.80752998e-01 9.86822274e-01
 1.00000000e-41    17.19180237 1.21547096e+02 2.32233777e-04 1.07475584e-03 1.36243631e-03 7.90372637e-03 1.36338177e-02 2.06686781e-02 2.27993743e-02 2.73398105e-02 3.74116787e-02 4.40306943e-02 5.13478608e-02 5.76036216e-02 6.35166139e-02 6.60190542e-02 7.25799686e-02 7.31529064e-02 7.43793604e-02 7.78395448e-02 7.87790650e-02 7.93786004e-02 8.00456090e-02 8.01480159e-02 8.05027500e-02 8.19795504e-02 8.32113616e-02 8.55908031e-02 8.78276675e-02 8.88376084e-02 9.16339690e-02 9.32499098e-02 9.59330631e-02 9.84991600e-02 9.97396901e-02 1.04481724e-01 1.05965523e-01 1.07620951e-01 1.12511804e-01 1.17331666e-01 1.28489563e-01 1.46068285e-01 1.53115323e-01 1.73023453e-01 1.79469817e-01 1.89407203e-01 2.24141970e-01 2.33033966e-01 2.34791568e-01 2.50867782e-01 2.56954290e-01 2.66418784e-01 3.22835260e-01 3.37480586e-01 3.72020045e-01 3.96011544e-01 4.13425479e-01 4.58235965e-01 4.80126012e-01 4.89643412e-01 5.18339133e-01 5.35165288e-01 5.63033159e-01 6.00138034e-01 6.93262978e-01 7.07431044e-01 7.23186021e-01 7.34331264e-01 7.36486757e-01 7.36790893e-01 7.37037132e-01 7.40210244e-01 7.41578252e-01 7.41611574e-01 7.43498096e-01 7.49096978e-01 7.54894689e-01 7.55184896e-01 7.74783800e-01 7.81913781e-01 7.82557012e-01 7.84084150e-01 7.85021724e-01 7.85534831e-01 7.85545907e-01 7.86184381e-01 7.87793370e-01 7.88060293e-01 7.88143770e-01 7.88539950e-01 7.89301789e-01 7.90045520e-01 7.90485683e-01 7.90675786e-01 7.91839559e-01 7.92167950e-01 7.92858304e-01 7.93361681e-01 7.93528004e-01 7.93678810e-01 7.94499032e-01 7.94642798e-01 7.94652663e-01 7.94863249e-01 7.94937424e-01 7.94944225e-01 7.95570943e-01 7.95660550e-01 7.95801494e-01 7.96660899e-01 7.96866851e-01 7.97475321e-01 7.97922122e-01 7.97932900e-01 7.97985437e-01 7.98274835e-01 7.98315478e-01 7.98340657e-01 7.98590353e-01 7.98784514e-01 7.98883927e-01 7.98903642e-01 7.99493230e-01 7.99700689e-01 7.99762427e-01 8.00024258e-01 8.00517126e-01 8.00657976e-01 8.00981203e-01 8.00998631e-01 8.01026656e-01 8.01161761e-01 8.01382412e-01 8.01884169e-01 8.02449175e-01 8.02499735e-01 8.02517257e-01 8.02559143e-01 8.02566768e-01 8.02632974e-01 8.02859267e-01 8.02891533e-01 8.03065980e-01 8.03121191e-01 8.03431780e-01 8.03901574e-01 8.03914034e-01 8.04158947e-01 8.04217319e-01 8.04311143e-01 8.04353786e-01 8.04419726e-01 8.04842466e-01 8.04994054e-01 8.05083717e-01 8.05091484e-01 8.05286944e-01 8.05514748e-01 8.05824664e-01 8.05938933e-01 8.05955170e-01 8.06005352e-01 8.06040402e-01 8.06086809e-01 8.06090351e-01 8.06095404e-01 8.06167216e-01 8.06171715e-01 8.06374790e-01 8.06452111e-01 8.06989076e-01 8.07007878e-01 8.07056812e-01 8.07089296e-01 8.07272153e-01 8.07289250e-01 8.07302926e-01 8.07486705e-01 8.07591601e-01 8.07662604e-01 8.07992187e-01 8.08042611e-01 8.08069802e-01 8.08118970e-01 8.08237279e-01 8.08503462e-01 8.08532092e-01 8.08589564e-01 8.08593889e-01 8.08607120e-01 8.08924321e-01 8.09082544e-01 8.09155466e-01 8.09487822e-01 8.09583900e-01 8.09596077e-01 8.09665588e-01 8.09847852e-01 8.09869414e-01 8.09946336e-01 8.09950648e-01 8.09992995e-01 8.10103903e-01 8.10183597e-01 8.10195612e-01 8.10333749e-01 8.10340102e-01 8.10488055e-01 8.10725065e-01 8.10830198e-01 8.11003902e-01 8.11041641e-01 8.11086777e-01 8.11332808e-01 8.11450388e-01 8.11553372e-01 8.11929143e-01 8.11992145e-01 8.12126351e-01 8.12152948e-01 8.12704075e-01 8.12808260e-01 8.12875149e-01 8.12914493e-01 8.13018558e-01 8.13333340e-01 8.13562160e-01 8.13826367e-01 8.14451530e-01 8.14553520e-01 8.14650710e-01 8.14673475e-01 8.14808885e-01 8.14819306e-01 8.15169791e-01 8.15348422e-01 8.15502976e-01 8.15556401e-01 8.15909129e-01 8.15946729e-01 8.15960715e-01 8.16006094e-01 8.16400010e-01 8.16537076e-01 8.16679150e-01 8.17050738e-01 8.17242460e-01 8.17917794e-01 8.17970659e-01 8.18116325e-01 8.18465035e-01 8.18609163e-01 8.18638942e-01 8.18933998e-01 8.18961612e-01 8.19061506e-01 8.19250117e-01 8.19337694e-01 8.19708531e-01 8.20267020e-01 8.20392598e-01 8.20480171e-01 8.21485834e-01 8.21571910e-01 8.22122863e-01 8.22518752e-01 8.22653474e-01 8.22671075e-01 8.23781690e-01 8.24077514e-01 8.24252938e-01 8.24368955e-01 8.24388016e-01 8.24432252e-01 8.24990655e-01 8.25243054e-01 8.25401565e-01 8.25435409e-01 8.25502099e-01 8.26096466e-01 8.26422583e-01 8.26578250e-01 8.26814648e-01 8.26967916e-01 8.27497296e-01 8.28156001e-01 8.29227840e-01 8.29554486e-01 8.29988789e-01 8.30157415e-01 8.34695599e-01 8.35572551e-01 8.35623884e-01 8.40749974e-01 8.44859043e-01 8.57269983e-01 8.58601854e-01 8.73965971e-01 8.83273911e-01 8.83811407e-01 8.84770146e-01 8.85393825e-01 8.90679810e-01 8.92161919e-01 8.99606556e-01 9.11992868e-01 9.13877002e-01 9.19385131e-01 9.22138154e-01 9.26489896e-01 9.27913640e-01 9.29675839e-01 9.51521997e-01 9.62885133e-01 9.64159193e-01 9.65623687e-01 9.72220177e-01 9.75663470e-01 9.79847530e-01 9.86194129e-01
 1.00000000e-41    17.71997591 1.20965414e+02 2.26228685e-04 1.04716456e-03 1.32752280e-03 7.70439467e-03 1.32919570e-02 2.01534687e-02 2.22320118e-02 2.66618563e-02 3.64910695e-02 4.29526339e-02 5.00976040e-02 5.62076891e-02 6.19842853e-02 6.44293772e-02 7.08409893e-02 7.14009614e-02 7.25996997e-02 7.59819756e-02 7.69004148e-02 7.74865139e-02 7.81385892e-02 7.82387047e-02 7.85855044e-02 8.00293211e-02 8.12336792e-02 8.35602429e-02 8.57475799e-02 8.67352168e-02 8.94700077e-02 9.10504941e-02 9.36749809e-02 9.61852086e-02 9.73988130e-02 1.02038421e-01 1.03490332e-01 1.05110276e-01 1.09896859e-01 1.14614794e-01 1.25539891e-01 1.42760850e-01 1.49667565e-01 1.69188968e-01 1.75513196e-01 1.85265299e-01 2.19381527e-01 2.28122626e-01 2.29850765e-01 2.45663146e-01 2.51652454e-01 2.60968765e-01 3.16578975e-01 3.31037303e-01 3.65173823e-01 3.88917958e-01 4.06169663e-01 4.50632586e-01 4.72391023e-01 4.81859324e-01 5.10437724e-01 5.27217186e-01 5.55045134e-01 5.92172604e-01 6.85773239e-01 7.00071159e-01 7.15989857e-01 7.27263561e-01 7.29445132e-01 7.29752981e-01 7.30002231e-01 7.33214621e-01 7.34599835e-01 7.34633579e-01 7.36544104e-01 7.42216081e-01 7.48092445e-01 7.48386669e-01 7.68274796e-01 7.75518955e-01 7.76172726e-01 7.77725050e-01 7.78678199e-01 7.79199866e-01 7.79211127e-01 7.79860289e-01 7.81496387e-01 7.81767832e-01 7.81852725e-01 7.82255632e-01 7.83030451e-01 7.83786909e-01 7.84234630e-01 7.84428003e-01 7.85611872e-01 7.85945958e-01 7.86648320e-01 7.87160481e-01 7.87329713e-01 7.87483157e-01 7.88317774e-01 7.88464069e-01 7.88474109e-01 7.88688404e-01 7.88763886e-01 7.88770808e-01 7.89408597e-01 7.89499790e-01 7.89643230e-01 7.90517901e-01 7.90727523e-01 7.91346857e-01 7.91801660e-01 7.91812632e-01 7.91866112e-01 7.92160705e-01 7.92202078e-01 7.92227709e-01 7.92481897e-01 7.92679554e-01 7.92780759e-01 7.92800830e-01 7.93401066e-01 7.93612280e-01 7.93675136e-01 7.93941714e-01 7.94443537e-01 7.94586951e-01 7.94916068e-01 7.94933814e-01 7.94962351e-01 7.95099921e-01 7.95324604e-01 7.95835546e-01 7.96410925e-01 7.96462415e-01 7.96480259e-01 7.96522916e-01 7.96530682e-01 7.96598105e-01 7.96828567e-01 7.96861428e-01 7.97039091e-01 7.97095321e-01 7.97411648e-01 7.97890139e-01 7.97902831e-01 7.98152287e-01 7.98211742e-01 7.98307308e-01 7.98350744e-01 7.98417909e-01 7.98848517e-01 7.99002931e-01 7.99094266e-01 7.99102178e-01 7.99301286e-01 7.99533348e-01 7.99849065e-01 7.99965475e-01 7.99982016e-01 8.00033139e-01 8.00068846e-01 8.00116124e-01 8.00119732e-01 8.00124880e-01 8.00198040e-01 8.00202623e-01 8.00409511e-01 8.00488286e-01 8.01035358e-01 8.01054515e-01 8.01104372e-01 8.01137468e-01 8.01323776e-01 8.01341196e-01 8.01355131e-01 8.01542381e-01 8.01649260e-01 8.01721607e-01 8.02057432e-01 8.02108811e-01 8.02136518e-01 8.02186618e-01 8.02307173e-01 8.02578411e-01 8.02607585e-01 8.02666151e-01 8.02670558e-01 8.02684040e-01 8.03007279e-01 8.03168517e-01 8.03242831e-01 8.03581531e-01 8.03679446e-01 8.03691856e-01 8.03762696e-01 8.03948448e-01 8.03970423e-01 8.04048819e-01 8.04053213e-01 8.04096371e-01 8.04209405e-01 8.04290628e-01 8.04302873e-01 8.04443660e-01 8.04450135e-01 8.04600930e-01 8.04842496e-01 8.04949653e-01 8.05126702e-01 8.05165167e-01 8.05211174e-01 8.05461950e-01 8.05581800e-01 8.05686773e-01 8.06069813e-01 8.06134035e-01 8.06270841e-01 8.06297953e-01 8.06859781e-01 8.06965992e-01 8.07034182e-01 8.07074291e-01 8.07180383e-01 8.07501301e-01 8.07734588e-01 8.08003958e-01 8.08641370e-01 8.08745362e-01 8.08844460e-01 8.08867673e-01 8.09005745e-01 8.09016370e-01 8.09373754e-01 8.09555905e-01 8.09713508e-01 8.09767988e-01 8.10127685e-01 8.10166029e-01 8.10180292e-01 8.10226569e-01 8.10628288e-01 8.10768073e-01 8.10912966e-01 8.11291941e-01 8.11487479e-01 8.12176289e-01 8.12230211e-01 8.12378790e-01 8.12734485e-01 8.12881503e-01 8.12911880e-01 8.13212861e-01 8.13241030e-01 8.13342932e-01 8.13535338e-01 8.13624679e-01 8.14002992e-01 8.14572767e-01 8.14700887e-01 8.14790234e-01 8.15816326e-01 8.15904156e-01 8.16466351e-01 8.16870339e-01 8.17007821e-01 8.17025783e-01 8.18159225e-01 8.18461151e-01 8.18640199e-01 8.18758613e-01 8.18778069e-01 8.18823219e-01 8.19393189e-01 8.19650826e-01 8.19812631e-01 8.19847178e-01 8.19915255e-01 8.20522003e-01 8.20854929e-01 8.21013850e-01 8.21255196e-01 8.21411674e-01 8.21952163e-01 8.22624733e-01 8.23719234e-01 8.24052811e-01 8.24496347e-01 8.24668563e-01 8.29304551e-01 8.30200663e-01 8.30253120e-01 8.35492947e-01 8.39695314e-01 8.52399780e-01 8.53764216e-01 8.69519345e-01 8.79078261e-01 8.79630582e-01 8.80615855e-01 8.81256859e-01 8.86691668e-01 8.88216151e-01 8.95877964e-01 9.08641979e-01 9.10585400e-01 9.16269686e-01 9.19112354e-01 9.23608005e-01 9.25079423e-01 9.26901038e-01 9.49522379e-01 9.61318181e-01 9.62642065e-01 9.64164161e-01 9.71024574e-01 9.74608577e-01 9.78966391e-01 9.85582464e-01
 1.00000000e-41    18.26437621 1.20235398e+02 2.20647438e-04 1.02151436e-03 1.29506351e-03 7.51897366e-03 1.29738907e-02 1.96740229e-02 2.17040029e-02 2.60308508e-02 3.56339895e-02 4.19487975e-02 4.89332087e-02 5.49074143e-02 6.05567455e-02 6.29483163e-02 6.92205569e-02 6.97684235e-02 7.09412833e-02 7.42508065e-02 7.51495572e-02 7.57231074e-02 7.63612347e-02 7.64592101e-02 7.67985989e-02 7.82116060e-02 7.93903189e-02 8.16674819e-02 8.38085426e-02 8.47753377e-02 8.74525896e-02 8.89999386e-02 9.15695865e-02 9.40275824e-02 9.52160116e-02 9.97598350e-02 1.01181921e-01 1.02768673e-01 1.07457705e-01 1.12080255e-01 1.22787393e-01 1.39673114e-01 1.46448242e-01 1.65606690e-01 1.71816192e-01 1.81394158e-01 2.14928141e-01 2.23526959e-01 2.25227307e-01 2.40790634e-01 2.46688099e-01 2.55864296e-01 3.10709704e-01 3.24989914e-01 3.58741319e-01 3.82247868e-01 3.99343088e-01 4.43467941e-01 4.65096610e-01 4.74516036e-01 5.02975671e-01 5.19706106e-01 5.47487844e-01 5.84624854e-01 6.78645131e-01 6.93061531e-01 7.09130453e-01 7.20522538e-01 7.22728188e-01 7.23039465e-01 7.23291497e-01 7.26540187e-01 7.27941312e-01 7.27975445e-01 7.29908177e-01 7.35647847e-01 7.41597157e-01 7.41895109e-01 7.62052324e-01 7.69403028e-01 7.70066644e-01 7.71642495e-01 7.72610197e-01 7.73139863e-01 7.73151297e-01 7.73810448e-01 7.75471890e-01 7.75747563e-01 7.75833780e-01 7.76242979e-01 7.77029937e-01 7.77798299e-01 7.78253091e-01 7.78449523e-01 7.79652196e-01 7.79991611e-01 7.80705211e-01 7.81225595e-01 7.81397549e-01 7.81553464e-01 7.82401557e-01 7.82550221e-01 7.82560423e-01 7.82778192e-01 7.82854899e-01 7.82861932e-01 7.83510090e-01 7.83602769e-01 7.83748547e-01 7.84637515e-01 7.84850574e-01 7.85480088e-01 7.85942388e-01 7.85953541e-01 7.86007903e-01 7.86307365e-01 7.86349422e-01 7.86375477e-01 7.86633873e-01 7.86834807e-01 7.86937691e-01 7.86958095e-01 7.87568311e-01 7.87783044e-01 7.87846949e-01 7.88117976e-01 7.88628193e-01 7.88774010e-01 7.89108649e-01 7.89126693e-01 7.89155709e-01 7.89295591e-01 7.89524054e-01 7.90043609e-01 7.90628716e-01 7.90681078e-01 7.90699224e-01 7.90742603e-01 7.90750501e-01 7.90819067e-01 7.91053438e-01 7.91086856e-01 7.91267537e-01 7.91324723e-01 7.91646431e-01 7.92133080e-01 7.92145988e-01 7.92399706e-01 7.92460178e-01 7.92557379e-01 7.92601558e-01 7.92669873e-01 7.93107862e-01 7.93264927e-01 7.93357831e-01 7.93365879e-01 7.93568411e-01 7.93804467e-01 7.94125628e-01 7.94244047e-01 7.94260874e-01 7.94312880e-01 7.94349204e-01 7.94397299e-01 7.94400969e-01 7.94406206e-01 7.94480630e-01 7.94485293e-01 7.94695760e-01 7.94775898e-01 7.95332458e-01 7.95351947e-01 7.95402670e-01 7.95436342e-01 7.95625888e-01 7.95643611e-01 7.95657788e-01 7.95848298e-01 7.95957039e-01 7.96030647e-01 7.96372331e-01 7.96424608e-01 7.96452799e-01 7.96503774e-01 7.96626437e-01 7.96902422e-01 7.96932107e-01 7.96991698e-01 7.96996183e-01 7.97009901e-01 7.97338809e-01 7.97502879e-01 7.97578498e-01 7.97923158e-01 7.98022797e-01 7.98035425e-01 7.98107514e-01 7.98296541e-01 7.98318904e-01 7.98398683e-01 7.98403155e-01 7.98447075e-01 7.98562106e-01 7.98644764e-01 7.98657226e-01 7.98800503e-01 7.98807092e-01 7.98960556e-01 7.99206402e-01 7.99315458e-01 7.99495650e-01 7.99534798e-01 7.99581622e-01 7.99836856e-01 7.99958838e-01 8.00065681e-01 8.00455548e-01 8.00520917e-01 8.00660166e-01 8.00687763e-01 8.01259644e-01 8.01367759e-01 8.01437172e-01 8.01478001e-01 8.01585997e-01 8.01912680e-01 8.02150165e-01 8.02424388e-01 8.03073313e-01 8.03179186e-01 8.03280079e-01 8.03303712e-01 8.03444286e-01 8.03455104e-01 8.03818973e-01 8.04004434e-01 8.04164903e-01 8.04220374e-01 8.04586624e-01 8.04625667e-01 8.04640190e-01 8.04687311e-01 8.05096367e-01 8.05238709e-01 8.05386255e-01 8.05772175e-01 8.05971303e-01 8.06672786e-01 8.06727703e-01 8.06879023e-01 8.07241287e-01 8.07391024e-01 8.07421963e-01 8.07728517e-01 8.07757209e-01 8.07861001e-01 8.08056977e-01 8.08147976e-01 8.08533323e-01 8.09113718e-01 8.09244230e-01 8.09335246e-01 8.10380565e-01 8.10470045e-01 8.11042823e-01 8.11454434e-01 8.11594515e-01 8.11612816e-01 8.12767750e-01 8.13075423e-01 8.13257882e-01 8.13378555e-01 8.13398382e-01 8.13444394e-01 8.14025256e-01 8.14287828e-01 8.14452735e-01 8.14487945e-01 8.14557328e-01 8.15175737e-01 8.15515078e-01 8.15677065e-01 8.15923071e-01 8.16082574e-01 8.16633530e-01 8.17319165e-01 8.18435024e-01 8.18775133e-01 8.19227374e-01 8.19402975e-01 8.24131201e-01 8.25045392e-01 8.25098910e-01 8.30446115e-01 8.34736636e-01 8.47718855e-01 8.49114143e-01 8.65240263e-01 8.75037821e-01 8.75604251e-01 8.76614781e-01 8.77272276e-01 8.82848846e-01 8.84413718e-01 8.92282722e-01 9.05407791e-01 9.07407963e-01 9.13260981e-01 9.16189579e-01 9.20823259e-01 9.22340427e-01 9.24219075e-01 9.47586084e-01 9.59799317e-01 9.61171325e-01 9.62749074e-01 9.69864668e-01 9.73584850e-01 9.78110944e-01 9.84988270e-01
 1.00000000e-41    18.82550181 1.19365528e+02 2.15456490e-04 9.97653452e-04 1.26486682e-03 7.34639101e-03 1.26777926e-02 1.92276078e-02 2.12123440e-02 2.54432201e-02 3.48356305e-02 4.10135900e-02 4.78482292e-02 5.36956420e-02 5.92261829e-02 6.15677862e-02 6.77098802e-02 6.82464405e-02 6.93951294e-02 7.26366923e-02 7.35170496e-02 7.40788756e-02 7.47039716e-02 7.47999474e-02 7.51324119e-02 7.65166317e-02 7.76713810e-02 7.99023783e-02 8.20001882e-02 8.29475026e-02 8.55709676e-02 8.70873367e-02 8.96057105e-02 9.20148635e-02 9.31797485e-02 9.76339792e-02 9.90281636e-02 1.00583862e-01 1.05181611e-01 1.09714883e-01 1.20217929e-01 1.36789493e-01 1.43441224e-01 1.62259041e-01 1.68360788e-01 1.77775114e-01 2.10761158e-01 2.19225874e-01 2.20900017e-01 2.36228353e-01 2.42039086e-01 2.51082880e-01 3.05203444e-01 3.19314203e-01 3.52698095e-01 3.75976906e-01 3.92921552e-01 4.36718680e-01 4.58220050e-01 4.67591141e-01 4.95931662e-01 5.12611477e-01 5.40342090e-01 5.77477671e-01 6.71867737e-01 6.86392258e-01 7.02599040e-01 7.14100231e-01 7.16328115e-01 7.16642559e-01 7.16897161e-01 7.20179400e-01 7.21595239e-01 7.21629733e-01 7.23583011e-01 7.29385371e-01 7.35402333e-01 7.35703745e-01 7.56111291e-01 7.63561400e-01 7.64234208e-01 7.65832031e-01 7.66813328e-01 7.67350467e-01 7.67362063e-01 7.68030548e-01 7.69715678e-01 7.69995303e-01 7.70082757e-01 7.70497837e-01 7.71296146e-01 7.72075640e-01 7.72537044e-01 7.72736338e-01 7.73956600e-01 7.74301002e-01 7.75025116e-01 7.75553195e-01 7.75727696e-01 7.75885924e-01 7.76746630e-01 7.76897511e-01 7.76907865e-01 7.77128886e-01 7.77206739e-01 7.77213878e-01 7.77871740e-01 7.77965810e-01 7.78113777e-01 7.79016134e-01 7.79232411e-01 7.79871457e-01 7.80340779e-01 7.80352101e-01 7.80407291e-01 7.80711312e-01 7.80754010e-01 7.80780463e-01 7.81042801e-01 7.81246805e-01 7.81351262e-01 7.81371978e-01 7.81991543e-01 7.82209574e-01 7.82274460e-01 7.82549657e-01 7.83067740e-01 7.83215808e-01 7.83555623e-01 7.83573946e-01 7.83603412e-01 7.83745460e-01 7.83977465e-01 7.84505092e-01 7.85099318e-01 7.85152498e-01 7.85170927e-01 7.85214984e-01 7.85223005e-01 7.85292642e-01 7.85530678e-01 7.85564619e-01 7.85748129e-01 7.85806210e-01 7.86132964e-01 7.86627262e-01 7.86640374e-01 7.86898088e-01 7.86959514e-01 7.87058247e-01 7.87103124e-01 7.87172517e-01 7.87617428e-01 7.87776979e-01 7.87871355e-01 7.87879531e-01 7.88085274e-01 7.88325077e-01 7.88651343e-01 7.88771648e-01 7.88788742e-01 7.88841576e-01 7.88878479e-01 7.88927340e-01 7.88931069e-01 7.88936390e-01 7.89012000e-01 7.89016737e-01 7.89230561e-01 7.89311979e-01 7.89877439e-01 7.89897241e-01 7.89948776e-01 7.89982987e-01 7.90175573e-01 7.90193580e-01 7.90207985e-01 7.90401553e-01 7.90512042e-01 7.90586832e-01 7.90934015e-01 7.90987134e-01 7.91015779e-01 7.91067576e-01 7.91192216e-01 7.91472656e-01 7.91502820e-01 7.91563375e-01 7.91567932e-01 7.91581872e-01 7.91916101e-01 7.92082829e-01 7.92159673e-01 7.92509926e-01 7.92611183e-01 7.92624018e-01 7.92697278e-01 7.92889380e-01 7.92912107e-01 7.92993185e-01 7.92997730e-01 7.93042365e-01 7.93159270e-01 7.93243275e-01 7.93255941e-01 7.93401555e-01 7.93408252e-01 7.93564221e-01 7.93814085e-01 7.93924926e-01 7.94108067e-01 7.94147857e-01 7.94195448e-01 7.94454868e-01 7.94578853e-01 7.94687450e-01 7.95083730e-01 7.95150175e-01 7.95291718e-01 7.95319770e-01 7.95901093e-01 7.96010996e-01 7.96081558e-01 7.96123063e-01 7.96232847e-01 7.96564946e-01 7.96806374e-01 7.97085157e-01 7.97744897e-01 7.97852539e-01 7.97955118e-01 7.97979145e-01 7.98122070e-01 7.98133069e-01 7.98503031e-01 7.98691602e-01 7.98854764e-01 7.98911167e-01 7.99283575e-01 7.99323276e-01 7.99338043e-01 7.99385957e-01 7.99801908e-01 7.99946653e-01 8.00096691e-01 8.00489141e-01 8.00691643e-01 8.01405040e-01 8.01460891e-01 8.01614788e-01 8.01983228e-01 8.02135522e-01 8.02166990e-01 8.02478785e-01 8.02507968e-01 8.02613536e-01 8.02812869e-01 8.02905428e-01 8.03297389e-01 8.03887771e-01 8.04020534e-01 8.04113120e-01 8.05176524e-01 8.05267556e-01 8.05850290e-01 8.06269074e-01 8.06411599e-01 8.06430220e-01 8.07605378e-01 8.07918459e-01 8.08104130e-01 8.08226928e-01 8.08247103e-01 8.08293927e-01 8.08885041e-01 8.09152258e-01 8.09320085e-01 8.09355919e-01 8.09426531e-01 8.10055920e-01 8.10401300e-01 8.10566173e-01 8.10816567e-01 8.10978919e-01 8.11539731e-01 8.12237670e-01 8.13373646e-01 8.13719910e-01 8.14180350e-01 8.14359140e-01 8.19174303e-01 8.20105542e-01 8.20160060e-01 8.25608571e-01 8.29982328e-01 8.43227170e-01 8.44651663e-01 8.61129461e-01 8.71153694e-01 8.71733536e-01 8.72768079e-01 8.73441256e-01 8.79152686e-01 8.80756003e-01 8.88822370e-01 9.02291947e-01 9.04346337e-01 9.10360673e-01 9.13371491e-01 9.18137333e-01 9.19698330e-01 9.21631634e-01 9.45714769e-01 9.58330033e-01 9.59748441e-01 9.61379860e-01 9.68741723e-01 9.72593444e-01 9.77282198e-01 9.84412291e-01
 1.00000000e-41    19.40386652 1.18364633e+02 2.10625928e-04 9.75443323e-04 1.23675765e-03 7.18566047e-03 1.24019819e-02 1.88117068e-02 2.07542689e-02 2.48956717e-02 3.40915587e-02 4.01418451e-02 4.68367111e-02 5.25657586e-02 5.79853739e-02 6.02803090e-02 6.63008242e-02 6.68268208e-02 6.79529253e-02 7.11309820e-02 7.19941497e-02 7.25450185e-02 7.31579350e-02 7.32520419e-02 7.35780348e-02 7.49353475e-02 7.60676970e-02 7.82555377e-02 8.03129112e-02 8.12420113e-02 8.38151815e-02 8.53025790e-02 8.77729977e-02 9.01364636e-02 9.12793237e-02 9.56497310e-02 9.70178069e-02 9.85444443e-02 1.03056757e-01 1.07506446e-01 1.17818348e-01 1.34095471e-01 1.40631475e-01 1.59129602e-01 1.65130145e-01 1.74390706e-01 2.06861188e-01 2.15199544e-01 2.16848988e-01 2.31955684e-01 2.37684546e-01 2.46603286e-01 3.00037380e-01 3.13987103e-01 3.47020742e-01 3.70081636e-01 3.86881702e-01 4.30362058e-01 4.51739097e-01 4.61062648e-01 4.89284614e-01 5.05912842e-01 5.33588597e-01 5.70713608e-01 6.65429203e-01 6.80052423e-01 6.96385760e-01 7.07987532e-01 7.10235952e-01 7.10553322e-01 7.10810298e-01 7.14123551e-01 7.15553000e-01 7.15587827e-01 7.17560118e-01 7.23420545e-01 7.29500257e-01 7.29804881e-01 7.50445315e-01 7.57988161e-01 7.58669551e-01 7.60287894e-01 7.61281889e-01 7.61826010e-01 7.61837757e-01 7.62514963e-01 7.64222228e-01 7.64505548e-01 7.64594158e-01 7.65014736e-01 7.65823656e-01 7.66613559e-01 7.67081146e-01 7.67283116e-01 7.68519829e-01 7.68868895e-01 7.69602845e-01 7.70138124e-01 7.70315008e-01 7.70475400e-01 7.71347908e-01 7.71500865e-01 7.71511361e-01 7.71735425e-01 7.71814351e-01 7.71821588e-01 7.72488535e-01 7.72583907e-01 7.72733923e-01 7.73648812e-01 7.73868103e-01 7.74516074e-01 7.74991971e-01 7.75003453e-01 7.75059416e-01 7.75367708e-01 7.75411006e-01 7.75437831e-01 7.75703861e-01 7.75910740e-01 7.76016670e-01 7.76037678e-01 7.76666000e-01 7.76887121e-01 7.76952927e-01 7.77232029e-01 7.77757481e-01 7.77907659e-01 7.78252322e-01 7.78270908e-01 7.78300794e-01 7.78444873e-01 7.78680197e-01 7.79215388e-01 7.79818160e-01 7.79872106e-01 7.79890801e-01 7.79935493e-01 7.79943629e-01 7.80014271e-01 7.80255741e-01 7.80290172e-01 7.80476334e-01 7.80535255e-01 7.80866738e-01 7.81368207e-01 7.81381509e-01 7.81642970e-01 7.81705289e-01 7.81805460e-01 7.81850990e-01 7.81921394e-01 7.82372795e-01 7.82534678e-01 7.82630434e-01 7.82638729e-01 7.82847483e-01 7.83090800e-01 7.83421854e-01 7.83543926e-01 7.83561272e-01 7.83614883e-01 7.83652328e-01 7.83701908e-01 7.83705691e-01 7.83711090e-01 7.83787813e-01 7.83792620e-01 7.84009593e-01 7.84092210e-01 7.84666019e-01 7.84686114e-01 7.84738411e-01 7.84773128e-01 7.84968565e-01 7.84986839e-01 7.85001457e-01 7.85197894e-01 7.85310021e-01 7.85385922e-01 7.85738263e-01 7.85792172e-01 7.85821243e-01 7.85873811e-01 7.86000306e-01 7.86284926e-01 7.86315540e-01 7.86376998e-01 7.86381623e-01 7.86395771e-01 7.86734992e-01 7.86904214e-01 7.86982208e-01 7.87337709e-01 7.87440486e-01 7.87453513e-01 7.87527873e-01 7.87722860e-01 7.87745929e-01 7.87828226e-01 7.87832839e-01 7.87878146e-01 7.87996809e-01 7.88082079e-01 7.88094936e-01 7.88242743e-01 7.88249541e-01 7.88407862e-01 7.88661498e-01 7.88774013e-01 7.88959923e-01 7.89000315e-01 7.89048626e-01 7.89311975e-01 7.89437840e-01 7.89548084e-01 7.89950384e-01 7.90017840e-01 7.90161537e-01 7.90190016e-01 7.90780203e-01 7.90891786e-01 7.90963426e-01 7.91005565e-01 7.91117029e-01 7.91454214e-01 7.91699344e-01 7.91982409e-01 7.92652306e-01 7.92761608e-01 7.92865771e-01 7.92890170e-01 7.93035302e-01 7.93046471e-01 7.93422156e-01 7.93613649e-01 7.93779341e-01 7.93836619e-01 7.94214812e-01 7.94255130e-01 7.94270127e-01 7.94318786e-01 7.94741216e-01 7.94888218e-01 7.95040598e-01 7.95439183e-01 7.95644855e-01 7.96369448e-01 7.96426178e-01 7.96582495e-01 7.96956741e-01 7.97111437e-01 7.97143402e-01 7.97460123e-01 7.97489767e-01 7.97597005e-01 7.97799494e-01 7.97893520e-01 7.98291698e-01 7.98891470e-01 7.99026347e-01 7.99120410e-01 8.00200818e-01 8.00293311e-01 8.00885407e-01 8.01310937e-01 8.01455761e-01 8.01474682e-01 8.02668863e-01 8.02987031e-01 8.03175723e-01 8.03300521e-01 8.03321025e-01 8.03368611e-01 8.03969372e-01 8.04240959e-01 8.04411534e-01 8.04447955e-01 8.04519724e-01 8.05159444e-01 8.05510508e-01 8.05678098e-01 8.05932622e-01 8.06097655e-01 8.06667744e-01 8.07377265e-01 8.08532181e-01 8.08884240e-01 8.09352402e-01 8.09534195e-01 8.14431258e-01 8.15378564e-01 8.15434025e-01 8.20978064e-01 8.25430368e-01 8.38923373e-01 8.40375492e-01 8.57186408e-01 8.67425768e-01 8.68018349e-01 8.69075701e-01 8.69763776e-01 8.75603383e-01 8.77243258e-01 8.85497434e-01 8.99295353e-01 9.01401475e-01 9.07569819e-01 9.10659180e-01 9.15551349e-01 9.17154259e-01 9.19139843e-01 9.43909453e-01 9.56911280e-01 9.58374350e-01 9.60057444e-01 9.67656578e-01 9.71635140e-01 9.76480842e-01 9.83855048e-01
 1.00000000e-41    20.00000000 1.17241769e+02 2.06127484e-04 9.54756057e-04 1.21057451e-03 7.03587734e-03 1.21449149e-02 1.84240073e-02 2.03272348e-02 2.43851771e-02 3.33976921e-02 3.93288072e-02 4.58931688e-02 5.15116681e-02 5.68276566e-02 5.90789862e-02 6.49858798e-02 6.55020026e-02 6.66069968e-02 6.97256863e-02 7.05727832e-02 7.11134075e-02 7.17149368e-02 7.18072962e-02 7.21272382e-02 7.34593919e-02 7.45707956e-02 7.67182779e-02 7.87378333e-02 7.96498971e-02 8.21760216e-02 8.36363164e-02 8.60618694e-02 8.83825866e-02 8.95048365e-02 9.37967944e-02 9.51404322e-02 9.66398665e-02 1.01072190e-01 1.05443612e-01 1.15576453e-01 1.31577564e-01 1.38005020e-01 1.56203086e-01 1.62108574e-01 1.71224651e-01 2.03210083e-01 2.11429402e-01 2.13055569e-01 2.27953279e-01 2.33604886e-01 2.42405560e-01 2.95189921e-01 3.08986741e-01 3.41686959e-01 3.64539646e-01 3.81201143e-01 4.24376086e-01 4.45632146e-01 4.54909155e-01 4.83013873e-01 4.99590075e-01 5.27208249e-01 5.64315142e-01 6.59317040e-01 6.74030401e-01 6.90479963e-01 7.02174493e-01 7.04441887e-01 7.04761962e-01 7.05021132e-01 7.08363063e-01 7.09805106e-01 7.09840241e-01 7.11830131e-01 7.17744358e-01 7.23882287e-01 7.24189893e-01 7.45047024e-01 7.52676390e-01 7.53365793e-01 7.55003298e-01 7.56009154e-01 7.56559798e-01 7.56571686e-01 7.57257039e-01 7.58984991e-01 7.59271763e-01 7.59361455e-01 7.59787172e-01 7.60606012e-01 7.61405646e-01 7.61879015e-01 7.62083487e-01 7.63335586e-01 7.63689014e-01 7.64432166e-01 7.64974180e-01 7.65153295e-01 7.65315710e-01 7.66199263e-01 7.66354161e-01 7.66364791e-01 7.66591703e-01 7.66671632e-01 7.66678961e-01 7.67354411e-01 7.67451001e-01 7.67602935e-01 7.68529556e-01 7.68751668e-01 7.69407995e-01 7.69890049e-01 7.69901679e-01 7.69958368e-01 7.70270658e-01 7.70314519e-01 7.70341692e-01 7.70611180e-01 7.70820751e-01 7.70928060e-01 7.70949342e-01 7.71585866e-01 7.71809879e-01 7.71876548e-01 7.72159308e-01 7.72691662e-01 7.72843817e-01 7.73193023e-01 7.73211854e-01 7.73242134e-01 7.73388115e-01 7.73626549e-01 7.74168828e-01 7.74779608e-01 7.74834271e-01 7.74853215e-01 7.74898502e-01 7.74906747e-01 7.74978329e-01 7.75223018e-01 7.75257909e-01 7.75446556e-01 7.75506264e-01 7.75842180e-01 7.76350369e-01 7.76363850e-01 7.76628823e-01 7.76691980e-01 7.76793498e-01 7.76839641e-01 7.76910992e-01 7.77368478e-01 7.77532546e-01 7.77629596e-01 7.77638003e-01 7.77849580e-01 7.78096191e-01 7.78431735e-01 7.78555464e-01 7.78573046e-01 7.78627385e-01 7.78665338e-01 7.78715593e-01 7.78719427e-01 7.78724900e-01 7.78802666e-01 7.78807538e-01 7.79027464e-01 7.79111206e-01 7.79692844e-01 7.79713213e-01 7.79766225e-01 7.79801417e-01 7.79999528e-01 7.80018051e-01 7.80032870e-01 7.80231997e-01 7.80345662e-01 7.80422603e-01 7.80779782e-01 7.80834433e-01 7.80863904e-01 7.80917194e-01 7.81045430e-01 7.81333970e-01 7.81365006e-01 7.81427312e-01 7.81432001e-01 7.81446344e-01 7.81790249e-01 7.81961810e-01 7.82040884e-01 7.82401308e-01 7.82505510e-01 7.82518718e-01 7.82594110e-01 7.82791805e-01 7.82815194e-01 7.82898635e-01 7.82903312e-01 7.82949248e-01 7.83069562e-01 7.83156019e-01 7.83169054e-01 7.83318920e-01 7.83325813e-01 7.83486340e-01 7.83743515e-01 7.83857602e-01 7.84046111e-01 7.84087068e-01 7.84136055e-01 7.84403091e-01 7.84530719e-01 7.84642510e-01 7.85050460e-01 7.85118865e-01 7.85264583e-01 7.85293463e-01 7.85891972e-01 7.86005131e-01 7.86077783e-01 7.86120518e-01 7.86233558e-01 7.86575518e-01 7.86824124e-01 7.87111209e-01 7.87790644e-01 7.87901505e-01 7.88007155e-01 7.88031902e-01 7.88179108e-01 7.88190436e-01 7.88571496e-01 7.88765732e-01 7.88933801e-01 7.88991901e-01 7.89375527e-01 7.89416425e-01 7.89431638e-01 7.89480997e-01 7.89909511e-01 7.90058634e-01 7.90213214e-01 7.90617561e-01 7.90826212e-01 7.91561324e-01 7.91618878e-01 7.91777471e-01 7.92157171e-01 7.92314125e-01 7.92346556e-01 7.92667906e-01 7.92697984e-01 7.92806791e-01 7.93012245e-01 7.93107649e-01 7.93511671e-01 7.94120267e-01 7.94257133e-01 7.94352583e-01 7.95448976e-01 7.95542841e-01 7.96143740e-01 7.96575612e-01 7.96722598e-01 7.96741801e-01 7.97953871e-01 7.98276824e-01 7.98468357e-01 7.98595035e-01 7.98615849e-01 7.98664152e-01 7.99273987e-01 7.99549684e-01 7.99722844e-01 7.99759816e-01 7.99832675e-01 8.00482114e-01 8.00838525e-01 8.01008671e-01 8.01267081e-01 8.01434636e-01 8.02013455e-01 8.02733876e-01 8.03906618e-01 8.04264132e-01 8.04739561e-01 8.04924181e-01 8.09898373e-01 8.10860817e-01 8.10917167e-01 8.16551250e-01 8.21077645e-01 8.34805032e-01 8.36283270e-01 8.53409527e-01 8.63852905e-01 8.64457576e-01 8.65536577e-01 8.66238794e-01 8.72200127e-01 8.73874738e-01 8.82307479e-01 8.96418036e-01 8.98573467e-01 9.04888686e-01 9.08053000e-01 9.13065781e-01 9.14708726e-01 9.16744259e-01 9.42170927e-01 9.55543721e-01 9.57049699e-01 9.58782450e-01 9.66609763e-01 9.70710419e-01 9.75707301e-01 9.83316867e-01


==> anc/CDMSlite_Run2_data/OI_code/ULoutput <==
   0.253D-33  1.274   0   1   2.303
   0.158D-35  1.313   0   1   2.303
   0.251D-36  1.353   0   2   2.883
   0.968D-37  1.395   0   2   4.333
   0.364D-37  1.438   0   4   4.537
   0.185D-37  1.482   0   4   5.288
   0.121D-37  1.528   0   4   7.464
   0.622D-38  1.574   0   5   7.995
   0.359D-38  1.623   0   6   9.017
   0.218D-38  1.673   0   8  10.000
   0.141D-38  1.724   0   9  11.083
   0.917D-39  1.777   0   9  11.624
   0.600D-39  1.832   0  10  11.738
   0.410D-39  1.888   0  11  11.877
   0.298D-39  1.946   0  13  12.342
   0.222D-39  2.006   0  15  12.801
   0.171D-39  2.067   0  18  13.339
   0.136D-39  2.131   0  26  14.106
   0.111D-39  2.196   0  31  14.903
   0.915D-40  2.264   0  35  15.711
   0.773D-40  2.333   0  38  16.677
   0.663D-40  2.405   0  39  17.706
   0.563D-40  2.479   0  40  18.369
   0.488D-40  2.555   0  42  19.212
   0.426D-40  2.634   0  42  20.037
   0.377D-40  2.714   0  44  20.926
   0.336D-40  2.798   0  45  21.820
   0.301D-40  2.884   0  45  22.648
   0.273D-40  2.972   0  46  23.663
   0.250D-40  3.064   0  48  24.746
   0.232D-40  3.158   0  50  25.945
   0.216D-40  3.255   0  51  27.228
   0.202D-40  3.355   0  51  28.559
   0.191D-40  3.458   0  52  29.955
   0.181D-40  3.564   0  53  31.473
   0.173D-40  3.674   0  53  33.153
   0.166D-40  3.786   0  54  34.797
   0.160D-40  3.903   0  56  36.583
   0.155D-40  4.023   0  56  38.559
   0.151D-40  4.146   0  57  40.667
   0.148D-40  4.274   0  58  42.956
   0.145D-40  4.405   0  59  45.348
   0.143D-40  4.540   0  61  47.945
   0.141D-40  4.680   0  62  50.666
   0.140D-40  4.824   0  62  53.613
   0.140D-40  4.972   0  63  56.840
   0.139D-40  5.125   0  63  60.122
   0.139D-40  5.282   0  63  63.660
   0.140D-40  5.444   0  65  67.464
   0.136D-40  5.611   0  70  69.365
   0.126D-40  5.784   0  77  67.493
   0.118D-40  5.962   0 113  66.012
   0.110D-40  6.145   0 282  64.861
   0.103D-40  6.334   0 294  63.404
   0.969D-41  6.528   0 299  62.240
   0.916D-41  6.729   0 304  61.362
   0.870D-41  6.935   0 311  60.745
   0.832D-41  7.148   0 313  60.368
   0.798D-41  7.368   0 318  60.213
   0.770D-41  7.594   0 318  60.262
   0.745D-41  7.828   0 318  60.404
   0.711D-41  8.068   0 318  59.644
   0.681D-41  8.316   0 318  59.056
   0.655D-41  8.572   0 318  58.622
   0.633D-41  8.835   0 318  58.335
   0.613D-41  9.106   0 318  58.181
   0.596D-41  9.386   0 318  58.149
   0.582D-41  9.675   0 318  58.229
   0.570D-41  9.972   0 318  58.408
   0.559D-41 10.278   0 318  58.677
   0.545D-41 10.594   0 318  58.450
   0.531D-41 10.919   0 318  58.059
   0.519D-41 11.255   0 318  57.792
   0.509D-41 11.601   0 318  57.629
   0.501D-41 11.957   0 318  57.555
   0.494D-41 12.324   0 318  57.559
   0.489D-41 12.703   0 318  57.628
   0.485D-41 13.093   0 318  57.753
   0.482D-41 13.495   0 318  57.926
   0.481D-41 13.910   0 318  58.139
   0.480D-41 14.337   0 318  58.390
   0.481D-41 14.778   0 318  58.668
   0.482D-41 15.232   0 318  58.968
   0.485D-41 15.700   0 318  59.286
   0.488D-41 16.182   0 318  59.616
   0.492D-41 16.679   0 318  59.952
   0.496D-41 17.192   0 318  60.289
   0.501D-41 17.720   0 318  60.630
   0.507D-41 18.264   0 318  60.972
   0.514D-41 18.826   0 318  61.312
   0.521D-41 19.404   0 318  61.649
   0.529D-41 20.000   0 318  61.982


==> anc/CDMSlite_Run2_data/OI_code/UpperLimNew2.f <==
      Real*8 Function UpperLim(CL,If,N,FC,muB,FB,Iflag)
C Calls y_vs_CLf, which calls DGAUSN, and ConfLev, which calls GAMDIS,
C both of CERNLIB (libmathlib and libkernlib).  But in Jan 2010 changed
C to use ConfLevNew, which calls ConfLev if necessary.
C
C Suppose you have a set of N events distributed in some 1-d variable
C and want to know the CL confidence level upper limit on the mean of
C the expected number of events.  Assume there's expected distribution
C characterized by some cumulative probability function, on top of
C which is an unknown background.  UpperLim is the optimum interval
C upper limit, taking into account deviation between the observed
C distribution and the predicted one.
C
C CL is the confidence level desired
C If says which minimum fraction of the cumulative probability
C   is allowed for seeking the optimum interval.  If=1,2,3,4,5,6,7
C   corresponds to minimum cumulative probability interval =
C   .00, .01, .02, .05, .10, .20, .50.
C N is the number of events
C FC: Given the foreground distribution whose shape is known, but whose
C    normalization is to have its upper limit total expected number of
C    events determined, FC(0) to FC(N+1), with FC(0)=0, FC(N+1)=1, and with 
C    FC(i) the increasing ordered set of cumulative probabilities for the
C    foreground distribution for event i, i=1 to N.
C muB is the total expected number of events from known background.
C FB is like FC but assuming the distribution shape from known background.
C Iflag is the return code flag.:
C   0: Normal return
C  The flag bits correspond to:
C   1: More than 5 iterations required.  Unusual, but should be ok.
C   2: More than 10 iterations needed, but not obtained.  This may be serious.
C    Other bits in Iflag refer to what happened in the last iteration
C   4: y_vs_CLf returned status 1 at some time (extrapolated from f0=0.01)
C   8: y_vs_CLf returned status 2 at some time (extrapolated from f0=1)
C  16: The optimum interval had status 1.
C  32: The optimum interval had status 2.
C  64: Failure to solve CMax = CMaxbar.
C 128: Couldn't solve CMax=CMaxbar because upperlim wants to be <0.
C 256: More than one solution.  The other two are in Exclude_low, which gives
C      the excluded range below the absolute upper limit.
C If something goes wrong which prevents return of correct results, the
C program prints an error message and stops.
C  There is also a Common/UpperLimCom/EndPoints(2),Exclude_low(2).
C  EndPoints(1) is an integer giving the I of FC(I) at which the optimum
C  interval started and EndPoints(2) is the I at which the optimum interval
C  ended.  When Iflag has bit 256 on, everything above UpperLim is excluded,
C  as is everything between Exclude_low(1) and Exclude_low(2).  But between
C  Exclude_low(2) and UpperLim is allowed.
      Implicit None
      Integer*8 N,If,Iflag,NMax,I,m,Niter,Istat,IflagOpt,MaxF,
     1 NMax1,N1,If1,NCalls,I1,I2,mmax,EndPoints,Hold1
      Parameter (NMax=150000)
      Real*8 MeanMax
C The number of iteration, Niter, can be 5 and it only occasionally needs
C more for low mu and with lots of background.  Even then, 5 is enough to
C almost always get almost exactly the same answer.
      Parameter (Niter=10)
      Real*8 CL,FC(0:N+1),y_vs_CLf,CMaxinf,mu,mu0,f(0:NMax),y,y2,x,
     1 CMax,fmin(7)/.00,.01,.02,.05,.1,.2,.5/,eps/.0001/,Cdbg,
     2 fdebug,ydebug,mutmp,R,Topmu,Botmu,CL1,muB,FB(0:N+1),FC1,FB1,muB1,
     3 fmin1(7),mucand(3),TopNow,BotNow,FUPbot,FUPnow,Exclude_low,
     4 fhigh,fdiff
      Real*8 Fup
      Common/Fupcom/f,N1,CL1,If1,MeanMax,NCalls,Istat,FC1(0:NMax),
     1 FB1(0:NMax),muB1,fmin1,Cdbg(0:10),mmax
      Common/UpperLimcom/EndPoints(2),Exclude_low(2)
      Logical debug/.false./
      External Fup
      If(N.ge.NMax) Then
         Write(6,*) N,", the number of events, is above ",NMax-1
         Stop
      EndIf
      Hold1=1
      Do I=1,3
         mucand(I)=-1.D0
      EndDo
      MeanMax=54.5D0
      FC(0)=0.D0
      FC(N+1)=1.D0
      muB1=muB
      Do I=1,7
         fmin1(I)=fmin(I)
      EndDo
      If(muB.ne.0.) Then
         FB(0)=0.D0
         FB(N+1)=1.D0
         Do I=0,N+1
            FC1(I)=FC(I)
            FB1(I)=FB(I)
         EndDo
      EndIf
C For each m=0 to N find f(m), the maximum over all I from 0 to N-m of
C FC(I+m+1)-FC(I).  Start out with mu0=float(N) and evaluate
C CMax=CMaxinf(CL,If,mu).  For each m, y=y_vs_CLf(CMax,f(m)), and x from
C y=(m-x)/sqrt(x).  Find the smallest value of x/f(m) and call
C it the new mu.  Iterate until the fractional change of mu < eps, at which
C time take UpperLim=mu.
      If(CL.lt.0.8D0 .or. CL.gt. 0.995D0) Then
         Write(6,*) CL,
     1    " is out of the permissible confidence level range."
         Stop
      EndIf
      If(If.lt.1 .or. If.gt.7) Then
         Write(6,*) If,
     1    " is out of the permissible value selecting fmin."
         Stop
      EndIf
      Iflag=0
      If(N.eq.0) Then
         UpperLim=dlog(1.D0/(1.D0-CL))
         EndPoints(1)=0
         EndPoints(2)=0
         Return
      EndIf
      If(muB.eq.0.D0) Then
       Do m=0,N
         f(m)=0.D0
         Do I=0,N-m
            f(m)=Max(f(m),FC(I+m+1)-FC(I))
         EndDo
       EndDo
      EndIf
C For some reason, the quick method of convergence sometimes fails
C with muB>0.
      I1=1
      If(muB.ne.0.) Go to 50
      mu0=DFloat(N)
      Do I=1,Niter
         If(mu0.lt.MeanMax) GoTo 50
         CMax=CMaxinf(CL,If,mu0)
         mu=1.D10
         Do m=0,N
            If(muB.ne.0.) Then
               f(m)=0.D0
               Do I2=0,N-m
                  f(m)=Max(f(m),(1.-(muB/mu0))*(FC(I2+m+1)-FC(I2))+
     1                (muB/mu0)*(FB(I2+m+1)-FB(I2)))
               EndDo
            EndIf
            If(f(m).gt.fmin(If)) Then
               y=y_vs_CLf(CMax,f(m),Istat)
               If(Istat.gt.2) Then
                  Write(6,*) "y_vs_CLf returned with status",Istat
                  Go to 50
               EndIf
               Iflag=Or(Iflag,4*Istat)
               y2=y*y
               x=Dfloat(m)+ .5D0*(y2+Dsqrt(y2*(4.D0*Dfloat(m)+y2)))
               mutmp=x/f(m)
               If(mutmp.lt.mu) Then
                  mu=mutmp
C IflagOpt will have the status of the optimum interval
                  IflagOpt=Istat
                  mmax=m
                  fdebug=f(m)
                  ydebug=y
               EndIf
             EndIf
         EndDo
         If(dabs(mu0-mu)/mu .lt. eps .and. I.gt.1) Go to 100
         mu0=max(muB,mu)
         If(mu0.lt.muB) Go to 50
         If(I.eq.5) Then
            Iflag=Iflag+1
            GoTo 50 ! It looks like it won't converge (often with muB>0)
         EndIf
      EndDo
      Iflag=Iflag+2
      Write(6,*) "UpperLim did the maximum number of iterations,",
     1 Niter
 50   Continue
C Come here if it's starting to look like mu<54.5, or if convergence
C fails for mu>54.5.
      IflagOpt=0
      MAXF=500
      N1=N
      CL1=CL
      If1=If
      Topmu=dfloat(N)+4.D0*Dsqrt(DFloat(N))+5.D0
      Botmu=max(muB,dlog(1.D0/(1.D0-CL)))
      If( muB.gt.0.D0 .and. Fup(Botmu,Hold1) .gt.0.D0) Then
C It looks like UpperLim wants to be negative
         UpperLim=0.D0
         Iflag=IFlag+192
         Return
      EndIf
      Call RZERO(Botmu,Topmu,mu,R,EPS,MAXF,Fup)
      If(R.lt.0.D0 .or. Istat.gt.4) Iflag=Iflag+64
      If(mu.gt.2.5D0 .and. mu.lt.Max(12.,15.D0*CL-1.5D0)) Then
C For small mu look for multiple solutions.  CL=.8 has its first jump at
C mu=3 and its 6th around 10.6; CL=.9 has its first jump at 3.9 and its
C 6th at 12.01; the table of CMax ends at 12 and covers CL=.8+ to near 1.
         BotNow=min(2.5D0,mu-1.5D0)
         TopNow=BotNow
         FUpbot=Fup(BotNow,Hold1)
         Do I=1,300
C         Do I=1,1000
            TopNow=TopNow+.01D0
C            TopNow=TopNow+.003D0
            If(TopNow.gt.12.D0) Go to 100
            FUpnow=Fup(TopNow,Hold1)
            If(FUpbot*FUpnow.lt.0.D0) Then
               Call RZERO(BotNow,TopNow,mucand(I1),R,EPS,MAXF,FUp)
               mucand(I1)=mucand(I1)-muB
               BotNow=TopNow
               FUpbot=FUpnow
               I1=I1+1
               If(I1.gt.3) Go to 100
            EndIf
         EndDo
      EndIf
 100  UpperLim=mu-muB
      If(I1.gt.2) Then
         UpperLim=mucand(3)-muB
         Exclude_low(1)=mucand(1)-muB
         Exclude_low(2)=mucand(2)-muB
         Iflag=Or(Iflag,256)
      EndIf
      Iflag=Or(Iflag,16*IflagOpt)
C mmax is now the number of events in the optimum interval.  Find the
C endpoints of the optimum interval.
      fhigh=-1.D0
      Do I=0,N-mmax
         fdiff=FC(I+mmax+1)-FC(I)
         if(fdiff.gt.fhigh) Then
            fhigh=fdiff
            EndPoints(1)=I
            EndPoints(2)=I+mmax+1
         EndIf
      EndDo
      If(debug) Then
          Write(6,200) N,mmax,mu,fdebug,ydebug,fhigh,EndPoints
 200     Format('N, m, mu, f(m), y_vs_CLf(CMax,f(m)), fhigh, Endpoints',
     1 2I5,F12.2,3F9.5,2I6)
C        Write(6,210) mmax,(FC(I),I=1,N)
C 210     Format('m, FC: ',I4,(10F8.5))
C         Write(6,215) (f(I),Cdbg(I),I=0,N)
C 215     Format('f,C: ',10F8.5)
      EndIf
      Return
      End
      Real*8 Function Fup(x,I)
      Implicit None
      Integer*8 N1,NMax,I,If1,Istat,Icode,m,NCalls,I1,mmax
      Parameter (NMax=150000)
C      Real f(0:NMax),x,C,y,CMax,CL1,MeanMax,Cinf,CMaxinf,ConfLev,
      Real*8 f(0:NMax),x,C,y,CMax,CL1,MeanMax,Cinf,CMaxinf,ConfLevNew,
     1 CMxinf,FC1,FB1,muB1,fmin1(7),Cdbg
      Common/Fupcom/f,N1,CL1,If1,MeanMax,NCalls,Istat,FC1(0:NMax),
     1 FB1(0:NMax),muB1,fmin1,Cdbg(0:10),mmax
      Logical Debug2/.false./
      Real*8 FUpsave
      save FUpsave
      If(I.eq.1) NCalls=0
      CMax=0.
      CMxinf=CMaxinf(CL1,If1,x)
      Do m=0,N1
         If(muB1.ne.0.D0) Then
            f(m)=0.D0
            Do I1=0,N1-m
               f(m)=Max(f(m),(1.D0-(muB1/x))*(FC1(I1+m+1)-FC1(I1))+
     1             (muB1/x)*(FB1(I1+m+1)-FB1(I1)))
            EndDo
         EndIf
         If(f(m).gt.fmin1(If1)) Then
          If(x.le.MeanMax) Then
C            C=ConfLev(m,x*f(m),x,istat)
            C=ConfLevNew(m,x*f(m),x,istat)
            If(Istat.eq.2) Then
C ConfLev(New) failed.
               Istat=5
               Fup=0.D0
               Return
            EndIf
          Else
            y=(dfloat(m)-x*f(m))/dsqrt(x*f(m))
            C=Cinf(y,f(m),Istat)
          EndIf
          If(m.lt.10) Cdbg(m)=C
          If(C.gt.CMax) Then
             CMax=C
             mmax=m
          EndIf
          If(f(m).ge.1.D0) Go to 10
         EndIf
      EndDo
 10   FUp=CMax - CMxinf
      If(Debug2) Then
         If(I.eq.3) Then
            Write(6,*) "ncalls, mmax, f(mmax), CMax:",
     1       ncalls,mmax,f(mmax),CMax
         EndIf
         If(NCalls.eq.0) FUpsave=FUp
         If(NCalls.eq.1 .and. FUp*FUPsave.gt.0.) Then
           Write(6,*) "RZERO will fail: ",x,muB1,CMax,mmax
         EndIf
      EndIf
      NCalls=NCalls+1
      Return
      End



==> anc/CDMSlite_Run2_data/OI_code/lite2Upper.f <==
      Program lite2Upper
C Uses ULinput, a table of all the events in the CDMSlite Run 2 analysis, to find the upper
C limit cross section as a function of mass.
C Compile with
C gfortran -frecord-marker=4 -o lite2Upper lite2Upper.f UpperLimNew2.f y_vs_CLf2.f CMaxinfNew2.f ConfLev2.f ConfLevNew2.f Cinf2.f CERN_Stuff2.f
C or
C f77 -o lite2Upper lite2Upper.f UpperLimNew2.f y_vs_CLf2.f CMaxinfNew2.f ConfLev2.f ConfLevNew2.f Cinf2.f CERN_Stuff2.f
C Assume ULinput consists of one line for each WIMP mass with sigma0, mass,
C mu0, FC(I) for I=1 to Nevts, where Nevts is found by 'wc ULinput' giving
C lines, words, characters, with Nevts = (words/lines) - 3.
C
      Implicit None
      Integer*8 If/1/, I, Nevts, N, Iflag
      Parameter (Nevts=318)
      Real*8 sigma0, mu0, fc0, sigma
      Real*8 Mw,FC(0:Nevts+1),CL/0.9D0/,UpperLim,FB(0:Nevts+1),muB/0.D0/
      Open(unit=24,form='FORMATTED',status='OLD',file='ULinput')
      Open(unit=26,form='FORMATTED',status='OLD',file='ULoutput')
 10   read(24,*,END=100) sigma0,Mw,mu0,(FC(I),I=1,Nevts)
C     write(6,20) sigma0,Mw,mu0,(FC(I),I=1,5)
 20   Format(D14.3,F7.3,6F8.4)
      FC(0)=0.
C Whenever there are > 99 events with FC(I) < 1 and fc0 comes out < 99, there
C are errors "Routine CnMax failed." with Iflag 64.  There is no error message,
C and iflag=0, if fc0 > 99, when the high statistics approximation is needed.
C
C ULinput has WIMP masses for which the FC goes to some maximum close to 1, but
C never rises after that.  Exclude all events after the first FC(I) > 0.9999
C in order to get rid of some of the Iflag=64 cases.
      N = Nevts
      Do I=1,Nevts
         If (FC(I).gt.0.9999) Then
            N=I
            Go to 25
         EndIf
      EndDo
 25   FC(N+1)=1.
      fc0=UpperLim(CL,If,N,FC,muB,FB,Iflag)
      sigma=(sigma0/mu0)*fc0
      Write(26,30) sigma,mW,iflag,N,fc0
 30   Format(D12.3,F7.3,2I4,F8.3)
      Go to 10
 100  stop
      end


==> anc/CDMSlite_Run2_data/OI_code/y_vs_CLf.txt <==
 -7.00000  5.00000   20  100 2000  2000000
 -0.73022 -0.73410 -0.73807 -0.74215 -0.74622 -0.75033 -0.75448 -0.75868 -0.76290 -0.76708
 -0.77110 -0.77532 -0.77960 -0.78386 -0.78816 -0.79233 -0.79644 -0.80079 -0.80511 -0.80940
 -0.81369 -0.81807 -0.82242 -0.82677 -0.83131 -0.83567 -0.84013 -0.84474 -0.84932 -0.85385
 -0.85846 -0.86315 -0.86789 -0.87229 -0.87681 -0.88144 -0.88611 -0.89095 -0.89573 -0.90048
 -0.90525 -0.91011 -0.91496 -0.91985 -0.92479 -0.92961 -0.93422 -0.93915 -0.94403 -0.94899
 -0.95401 -0.95910 -0.96428 -0.96939 -0.97450 -0.97968 -0.98491 -0.99015 -0.99534 -1.00053
 -1.00577 -1.01108 -1.01654 -1.02195 -1.02748 -1.03304 -1.03864 -1.04423 -1.04971 -1.05532
 -1.06105 -1.06681 -1.07232 -1.07808 -1.08387 -1.08959 -1.09527 -1.10124 -1.10728 -1.11324
 -1.11931 -1.12520 -1.13122 -1.13738 -1.14347 -1.14965 -1.15604 -1.16245 -1.16864 -1.17494
 -1.18147 -1.18803 -1.19457 -1.20120 -1.20781 -1.21450 -1.22120 -1.22776 -1.23458 -1.24143
 -1.24839 -1.25543 -1.26253 -1.26958 -1.27692 -1.28437 -1.29176 -1.29936 -1.30713 -1.31478
 -1.32227 -1.32976 -1.33762 -1.34581 -1.35391 -1.36198 -1.37017 -1.37863 -1.38728 -1.39574
 -1.40402 -1.41234 -1.42073 -1.42967 -1.43842 -1.44766 -1.45670 -1.46612 -1.47554 -1.48517
 -1.49508 -1.50470 -1.51469 -1.52480 -1.53515 -1.54524 -1.55562 -1.56644 -1.57686 -1.58728
 -1.59820 -1.60919 -1.62018 -1.63162 -1.64333 -1.65514 -1.66697 -1.67910 -1.69148 -1.70412
 -1.71721 -1.73021 -1.74331 -1.75746 -1.77117 -1.78537 -1.79983 -1.81460 -1.82970 -1.84476
 -1.86084 -1.87648 -1.89284 -1.90968 -1.92643 -1.94478 -1.96259 -1.98140 -2.00103 -2.02106
 -2.04142 -2.06246 -2.08386 -2.10592 -2.12884 -2.15323 -2.15579 -2.15831 -2.16063 -2.16295
 -2.16537 -2.16788 -2.17036 -2.17274 -2.17511 -2.17755 -2.18004 -2.18258 -2.18530 -2.18801
 -2.19067 -2.19332 -2.19594 -2.19854 -2.20120 -2.20393 -2.20660 -2.20908 -2.21156 -2.21438
 -2.21728 -2.21993 -2.22250 -2.22512 -2.22780 -2.23052 -2.23342 -2.23631 -2.23911 -2.24190
 -2.24457 -2.24725 -2.24988 -2.25250 -2.25528 -2.25825 -2.26115 -2.26396 -2.26679 -2.26966
 -2.27254 -2.27549 -2.27847 -2.28168 -2.28489 -2.28811 -2.29118 -2.29403 -2.29692 -2.29989
 -2.30287 -2.30584 -2.30883 -2.31187 -2.31494 -2.31809 -2.32134 -2.32475 -2.32789 -2.33089
 -2.33431 -2.33797 -2.34148 -2.34494 -2.34831 -2.35158 -2.35473 -2.35802 -2.36139 -2.36482
 -2.36823 -2.37135 -2.37450 -2.37785 -2.38121 -2.38462 -2.38800 -2.39137 -2.39495 -2.39857
 -2.40213 -2.40574 -2.40944 -2.41329 -2.41714 -2.42093 -2.42494 -2.42901 -2.43303 -2.43694
 -2.44081 -2.44461 -2.44870 -2.45287 -2.45674 -2.46036 -2.46386 -2.46750 -2.47111 -2.47464
 -2.47857 -2.48278 -2.48713 -2.49109 -2.49509 -2.49954 -2.50371 -2.50783 -2.51193 -2.51628
 -2.52073 -2.52533 -2.53018 -2.53457 -2.53897 -2.54346 -2.54816 -2.55296 -2.55808 -2.56297
 -2.56750 -2.57176 -2.57692 -2.58169 -2.58651 -2.59141 -2.59613 -2.60134 -2.60656 -2.61153
 -2.61648 -2.62179 -2.62743 -2.63227 -2.63715 -2.64192 -2.64684 -2.65213 -2.65785 -2.66360
 -2.66904 -2.67435 -2.68005 -2.68635 -2.69204 -2.69760 -2.70389 -2.70990 -2.71575 -2.72153
 -2.72783 -2.73315 -2.73886 -2.74545 -2.75196 -2.75771 -2.76426 -2.77080 -2.77729 -2.78344
 -2.79054 -2.79714 -2.80315 -2.80945 -2.81580 -2.82268 -2.83002 -2.83771 -2.84492 -2.85208
 -2.85901 -2.86607 -2.87463 -2.88240 -2.88953 -2.89744 -2.90513 -2.91309 -2.92129 -2.92919
 -2.93734 -2.94630 -2.95487 -2.96370 -2.97361 -2.98282 -2.99143 -3.00068 -3.01059 -3.02012
 -3.03046 -3.04061 -3.05153 -3.06068 -3.07140 -3.08153 -3.09252 -3.10357 -3.11662 -3.12875
 -3.14117 -3.15473 -3.16732 -3.17885 -3.19184 -3.20607 -3.21928 -3.23277 -3.24560 -3.26072
 -3.27604 -3.29145 -3.30750 -3.32396 -3.34096 -3.35969 -3.37784 -3.39771 -3.41799 -3.43990
 -3.46149 -3.48496 -3.50786 -3.53202 -3.55690 -3.58063 -3.60988 -3.63942 -3.66975 -3.70295
 -3.73636 -3.77463 -3.81080 -3.85129 -3.90073 -3.94588 -4.00252 -4.06489 -4.13059 -4.21108
 -4.29415 -4.40662 -4.54500 -4.73980 -5.06332
 -0.68620 -0.69006 -0.69395 -0.69801 -0.70206 -0.70612 -0.71012 -0.71415 -0.71822 -0.72231
 -0.72641 -0.73050 -0.73454 -0.73871 -0.74294 -0.74712 -0.75128 -0.75545 -0.75964 -0.76385
 -0.76815 -0.77250 -0.77675 -0.78096 -0.78525 -0.78976 -0.79414 -0.79847 -0.80278 -0.80707
 -0.81147 -0.81590 -0.82032 -0.82486 -0.82941 -0.83401 -0.83867 -0.84320 -0.84781 -0.85247
 -0.85717 -0.86185 -0.86661 -0.87135 -0.87616 -0.88107 -0.88591 -0.89065 -0.89546 -0.90036
 -0.90526 -0.90994 -0.91478 -0.91971 -0.92472 -0.92969 -0.93455 -0.93956 -0.94473 -0.94974
 -0.95485 -0.96009 -0.96535 -0.97064 -0.97593 -0.98137 -0.98674 -0.99204 -0.99745 -1.00288
 -1.00820 -1.01357 -1.01918 -1.02467 -1.03015 -1.03589 -1.04167 -1.04735 -1.05311 -1.05907
 -1.06508 -1.07104 -1.07707 -1.08292 -1.08899 -1.09545 -1.10139 -1.10756 -1.11388 -1.12017
 -1.12652 -1.13287 -1.13927 -1.14581 -1.15223 -1.15856 -1.16513 -1.17178 -1.17849 -1.18519
 -1.19207 -1.19877 -1.20555 -1.21252 -1.21976 -1.22703 -1.23447 -1.24173 -1.24901 -1.25638
 -1.26370 -1.27134 -1.27893 -1.28674 -1.29432 -1.30232 -1.30995 -1.31787 -1.32598 -1.33404
 -1.34211 -1.35073 -1.35902 -1.36764 -1.37590 -1.38496 -1.39390 -1.40275 -1.41183 -1.42112
 -1.43049 -1.44004 -1.44942 -1.45911 -1.46871 -1.47858 -1.48861 -1.49875 -1.50966 -1.51996
 -1.53034 -1.54089 -1.55198 -1.56322 -1.57442 -1.58567 -1.59717 -1.60871 -1.62074 -1.63313
 -1.64545 -1.65774 -1.67109 -1.68380 -1.69687 -1.71037 -1.72462 -1.73842 -1.75287 -1.76768
 -1.78327 -1.79847 -1.81402 -1.83002 -1.84678 -1.86363 -1.88077 -1.89824 -1.91713 -1.93625
 -1.95535 -1.97488 -1.99627 -2.01731 -2.03891 -2.06228 -2.06465 -2.06701 -2.06937 -2.07172
 -2.07407 -2.07648 -2.07889 -2.08132 -2.08376 -2.08621 -2.08874 -2.09127 -2.09378 -2.09628
 -2.09879 -2.10131 -2.10382 -2.10637 -2.10891 -2.11141 -2.11387 -2.11633 -2.11878 -2.12122
 -2.12383 -2.12651 -2.12913 -2.13169 -2.13424 -2.13674 -2.13923 -2.14185 -2.14451 -2.14714
 -2.14972 -2.15230 -2.15496 -2.15762 -2.16039 -2.16316 -2.16601 -2.16888 -2.17173 -2.17456
 -2.17736 -2.18015 -2.18290 -2.18558 -2.18829 -2.19129 -2.19430 -2.19745 -2.20054 -2.20336
 -2.20619 -2.20928 -2.21233 -2.21510 -2.21788 -2.22065 -2.22342 -2.22658 -2.22983 -2.23324
 -2.23662 -2.23982 -2.24295 -2.24593 -2.24896 -2.25214 -2.25527 -2.25835 -2.26157 -2.26495
 -2.26826 -2.27154 -2.27492 -2.27832 -2.28184 -2.28543 -2.28913 -2.29261 -2.29603 -2.29973
 -2.30341 -2.30704 -2.31065 -2.31425 -2.31794 -2.32157 -2.32512 -2.32868 -2.33226 -2.33605
 -2.33980 -2.34350 -2.34720 -2.35089 -2.35452 -2.35826 -2.36208 -2.36605 -2.36984 -2.37344
 -2.37706 -2.38066 -2.38416 -2.38785 -2.39175 -2.39579 -2.39969 -2.40341 -2.40746 -2.41145
 -2.41526 -2.41928 -2.42334 -2.42736 -2.43166 -2.43586 -2.43987 -2.44379 -2.44801 -2.45265
 -2.45750 -2.46218 -2.46688 -2.47146 -2.47576 -2.47999 -2.48425 -2.48866 -2.49375 -2.49904
 -2.50399 -2.50905 -2.51396 -2.51851 -2.52331 -2.52819 -2.53333 -2.53868 -2.54392 -2.54896
 -2.55427 -2.55946 -2.56454 -2.56962 -2.57467 -2.57977 -2.58509 -2.59081 -2.59659 -2.60181
 -2.60721 -2.61281 -2.61880 -2.62453 -2.63050 -2.63631 -2.64181 -2.64740 -2.65342 -2.65991
 -2.66657 -2.67273 -2.68025 -2.68633 -2.69279 -2.69932 -2.70590 -2.71293 -2.71963 -2.72636
 -2.73375 -2.74123 -2.74855 -2.75654 -2.76515 -2.77224 -2.78083 -2.78874 -2.79634 -2.80464
 -2.81311 -2.82083 -2.82941 -2.83780 -2.84616 -2.85453 -2.86214 -2.87212 -2.88085 -2.89062
 -2.90058 -2.90987 -2.91918 -2.92883 -2.93921 -2.94885 -2.96028 -2.97084 -2.98168 -2.99321
 -3.00387 -3.01554 -3.02861 -3.04101 -3.05457 -3.06688 -3.07948 -3.09201 -3.10369 -3.11769
 -3.13134 -3.14495 -3.16038 -3.17449 -3.18957 -3.20518 -3.22295 -3.24012 -3.25872 -3.27946
 -3.29883 -3.32057 -3.34193 -3.36510 -3.38659 -3.40987 -3.43398 -3.45877 -3.49173 -3.52442
 -3.55194 -3.58461 -3.61777 -3.65904 -3.69787 -3.73921 -3.78988 -3.84559 -3.90928 -3.99152
 -4.08513 -4.18888 -4.31776 -4.48652 -4.80076
 -0.68472 -0.68865 -0.69263 -0.69651 -0.70034 -0.70436 -0.70836 -0.71235 -0.71636 -0.72040
 -0.72446 -0.72839 -0.73239 -0.73647 -0.74062 -0.74471 -0.74878 -0.75283 -0.75691 -0.76101
 -0.76516 -0.76936 -0.77361 -0.77789 -0.78223 -0.78654 -0.79082 -0.79513 -0.79953 -0.80396
 -0.80837 -0.81271 -0.81714 -0.82156 -0.82595 -0.83049 -0.83497 -0.83945 -0.84401 -0.84861
 -0.85318 -0.85769 -0.86215 -0.86674 -0.87139 -0.87605 -0.88068 -0.88524 -0.89005 -0.89476
 -0.89943 -0.90421 -0.90901 -0.91380 -0.91865 -0.92362 -0.92866 -0.93376 -0.93888 -0.94404
 -0.94908 -0.95414 -0.95931 -0.96445 -0.96964 -0.97500 -0.98045 -0.98578 -0.99112 -0.99650
 -1.00189 -1.00732 -1.01274 -1.01836 -1.02396 -1.02965 -1.03545 -1.04118 -1.04666 -1.05240
 -1.05834 -1.06407 -1.07004 -1.07598 -1.08195 -1.08801 -1.09416 -1.10019 -1.10634 -1.11246
 -1.11862 -1.12478 -1.13111 -1.13741 -1.14381 -1.15054 -1.15717 -1.16363 -1.16997 -1.17648
 -1.18325 -1.19016 -1.19690 -1.20376 -1.21051 -1.21747 -1.22445 -1.23152 -1.23868 -1.24593
 -1.25342 -1.26084 -1.26827 -1.27589 -1.28361 -1.29148 -1.29930 -1.30715 -1.31504 -1.32292
 -1.33094 -1.33908 -1.34745 -1.35573 -1.36431 -1.37280 -1.38171 -1.39073 -1.39976 -1.40898
 -1.41834 -1.42738 -1.43676 -1.44617 -1.45559 -1.46511 -1.47494 -1.48497 -1.49504 -1.50527
 -1.51535 -1.52604 -1.53707 -1.54788 -1.55894 -1.56983 -1.58131 -1.59270 -1.60452 -1.61616
 -1.62842 -1.64085 -1.65322 -1.66575 -1.67886 -1.69224 -1.70634 -1.72018 -1.73372 -1.74848
 -1.76316 -1.77850 -1.79365 -1.80973 -1.82580 -1.84269 -1.85948 -1.87687 -1.89513 -1.91363
 -1.93397 -1.95289 -1.97287 -1.99430 -2.01581 -2.03806 -2.04036 -2.04267 -2.04495 -2.04720
 -2.04945 -2.05179 -2.05416 -2.05657 -2.05911 -2.06166 -2.06411 -2.06655 -2.06890 -2.07113
 -2.07336 -2.07562 -2.07789 -2.08018 -2.08271 -2.08523 -2.08769 -2.09012 -2.09256 -2.09505
 -2.09753 -2.10002 -2.10251 -2.10501 -2.10751 -2.11001 -2.11262 -2.11524 -2.11815 -2.12119
 -2.12392 -2.12654 -2.12929 -2.13221 -2.13504 -2.13777 -2.14047 -2.14308 -2.14570 -2.14850
 -2.15132 -2.15422 -2.15715 -2.15990 -2.16258 -2.16528 -2.16800 -2.17070 -2.17333 -2.17597
 -2.17874 -2.18152 -2.18436 -2.18722 -2.19001 -2.19278 -2.19575 -2.19888 -2.20197 -2.20504
 -2.20813 -2.21122 -2.21435 -2.21749 -2.22058 -2.22366 -2.22693 -2.23021 -2.23327 -2.23634
 -2.23943 -2.24256 -2.24588 -2.24917 -2.25242 -2.25575 -2.25914 -2.26245 -2.26574 -2.26898
 -2.27223 -2.27564 -2.27903 -2.28238 -2.28569 -2.28896 -2.29232 -2.29572 -2.29914 -2.30257
 -2.30606 -2.30964 -2.31333 -2.31683 -2.32030 -2.32392 -2.32764 -2.33150 -2.33515 -2.33879
 -2.34244 -2.34611 -2.34976 -2.35344 -2.35708 -2.36062 -2.36441 -2.36834 -2.37209 -2.37587
 -2.37966 -2.38337 -2.38724 -2.39158 -2.39609 -2.40040 -2.40460 -2.40911 -2.41333 -2.41761
 -2.42211 -2.42667 -2.43123 -2.43566 -2.43989 -2.44481 -2.44945 -2.45413 -2.45891 -2.46345
 -2.46803 -2.47240 -2.47669 -2.48141 -2.48632 -2.49171 -2.49705 -2.50197 -2.50668 -2.51203
 -2.51707 -2.52239 -2.52778 -2.53325 -2.53863 -2.54393 -2.54937 -2.55494 -2.56072 -2.56639
 -2.57219 -2.57788 -2.58407 -2.58922 -2.59476 -2.60067 -2.60665 -2.61292 -2.61962 -2.62548
 -2.63135 -2.63784 -2.64476 -2.65096 -2.65675 -2.66248 -2.66838 -2.67473 -2.68153 -2.68802
 -2.69475 -2.70172 -2.70817 -2.71477 -2.72154 -2.72941 -2.73752 -2.74520 -2.75271 -2.76050
 -2.76821 -2.77619 -2.78468 -2.79305 -2.80125 -2.80910 -2.81744 -2.82578 -2.83417 -2.84273
 -2.85174 -2.86137 -2.87122 -2.88106 -2.89107 -2.90129 -2.91132 -2.92216 -2.93352 -2.94363
 -2.95395 -2.96510 -2.97562 -2.98661 -3.00003 -3.01337 -3.02632 -3.03921 -3.05172 -3.06529
 -3.07871 -3.09300 -3.10834 -3.12330 -3.13923 -3.15449 -3.17114 -3.18776 -3.20578 -3.22617
 -3.24575 -3.26515 -3.28545 -3.30988 -3.33223 -3.35623 -3.38137 -3.40975 -3.43711 -3.46303
 -3.49171 -3.52501 -3.55724 -3.59761 -3.63776 -3.67763 -3.72055 -3.77303 -3.84628 -3.91425
 -3.99599 -4.10686 -4.24402 -4.40908 -4.69756
 -0.69497 -0.69895 -0.70282 -0.70667 -0.71052 -0.71445 -0.71844 -0.72250 -0.72656 -0.73061
 -0.73457 -0.73855 -0.74256 -0.74663 -0.75074 -0.75486 -0.75889 -0.76301 -0.76716 -0.77131
 -0.77541 -0.77954 -0.78376 -0.78796 -0.79218 -0.79641 -0.80072 -0.80496 -0.80919 -0.81344
 -0.81771 -0.82203 -0.82643 -0.83107 -0.83559 -0.84001 -0.84434 -0.84878 -0.85320 -0.85765
 -0.86218 -0.86674 -0.87139 -0.87611 -0.88083 -0.88532 -0.89010 -0.89495 -0.89975 -0.90443
 -0.90921 -0.91402 -0.91892 -0.92390 -0.92891 -0.93383 -0.93898 -0.94403 -0.94891 -0.95378
 -0.95881 -0.96374 -0.96873 -0.97385 -0.97899 -0.98414 -0.98932 -0.99452 -0.99968 -1.00499
 -1.01032 -1.01581 -1.02124 -1.02672 -1.03232 -1.03792 -1.04362 -1.04914 -1.05460 -1.06041
 -1.06616 -1.07182 -1.07744 -1.08348 -1.08944 -1.09520 -1.10118 -1.10700 -1.11309 -1.11925
 -1.12562 -1.13194 -1.13832 -1.14459 -1.15080 -1.15702 -1.16359 -1.17002 -1.17633 -1.18284
 -1.18939 -1.19600 -1.20282 -1.20939 -1.21634 -1.22320 -1.23018 -1.23726 -1.24426 -1.25142
 -1.25865 -1.26578 -1.27331 -1.28064 -1.28795 -1.29539 -1.30305 -1.31068 -1.31819 -1.32586
 -1.33389 -1.34205 -1.35035 -1.35866 -1.36695 -1.37540 -1.38399 -1.39255 -1.40106 -1.40973
 -1.41838 -1.42723 -1.43637 -1.44552 -1.45482 -1.46449 -1.47421 -1.48414 -1.49397 -1.50400
 -1.51422 -1.52430 -1.53446 -1.54503 -1.55593 -1.56682 -1.57775 -1.58923 -1.60057 -1.61208
 -1.62427 -1.63668 -1.64946 -1.66215 -1.67527 -1.68833 -1.70210 -1.71566 -1.72908 -1.74301
 -1.75718 -1.77146 -1.78667 -1.80234 -1.81846 -1.83496 -1.85173 -1.86906 -1.88616 -1.90474
 -1.92316 -1.94219 -1.96286 -1.98297 -2.00413 -2.02511 -2.02724 -2.02938 -2.03152 -2.03374
 -2.03597 -2.03821 -2.04058 -2.04294 -2.04523 -2.04745 -2.04966 -2.05205 -2.05447 -2.05687
 -2.05926 -2.06165 -2.06392 -2.06616 -2.06842 -2.07072 -2.07302 -2.07537 -2.07774 -2.08011
 -2.08251 -2.08491 -2.08734 -2.08980 -2.09227 -2.09479 -2.09731 -2.09984 -2.10238 -2.10495
 -2.10760 -2.11027 -2.11313 -2.11598 -2.11852 -2.12106 -2.12369 -2.12637 -2.12908 -2.13181
 -2.13455 -2.13727 -2.14000 -2.14258 -2.14515 -2.14804 -2.15108 -2.15407 -2.15704 -2.15993
 -2.16279 -2.16570 -2.16865 -2.17159 -2.17453 -2.17735 -2.18007 -2.18285 -2.18583 -2.18880
 -2.19178 -2.19475 -2.19773 -2.20072 -2.20374 -2.20681 -2.20998 -2.21308 -2.21603 -2.21904
 -2.22213 -2.22526 -2.22844 -2.23159 -2.23470 -2.23783 -2.24097 -2.24402 -2.24703 -2.25018
 -2.25339 -2.25663 -2.25986 -2.26355 -2.26721 -2.27081 -2.27421 -2.27753 -2.28085 -2.28417
 -2.28778 -2.29145 -2.29524 -2.29885 -2.30240 -2.30580 -2.30920 -2.31259 -2.31608 -2.31963
 -2.32310 -2.32662 -2.33034 -2.33408 -2.33784 -2.34185 -2.34591 -2.35000 -2.35380 -2.35770
 -2.36172 -2.36620 -2.37041 -2.37440 -2.37837 -2.38226 -2.38611 -2.39025 -2.39447 -2.39873
 -2.40294 -2.40733 -2.41166 -2.41583 -2.42029 -2.42459 -2.42884 -2.43338 -2.43767 -2.44213
 -2.44678 -2.45108 -2.45541 -2.46005 -2.46500 -2.46953 -2.47434 -2.47919 -2.48382 -2.48814
 -2.49247 -2.49745 -2.50263 -2.50767 -2.51272 -2.51793 -2.52300 -2.52789 -2.53277 -2.53780
 -2.54325 -2.54948 -2.55556 -2.56165 -2.56706 -2.57238 -2.57794 -2.58374 -2.59008 -2.59580
 -2.60095 -2.60665 -2.61255 -2.61904 -2.62555 -2.63243 -2.63892 -2.64539 -2.65183 -2.65835
 -2.66511 -2.67269 -2.68042 -2.68716 -2.69398 -2.70083 -2.70782 -2.71444 -2.72183 -2.72954
 -2.73796 -2.74576 -2.75382 -2.76152 -2.76904 -2.77614 -2.78591 -2.79474 -2.80448 -2.81346
 -2.82258 -2.83138 -2.84136 -2.85062 -2.85915 -2.86754 -2.87741 -2.88768 -2.89768 -2.90920
 -2.91887 -2.92890 -2.94027 -2.95079 -2.96405 -2.97597 -2.98791 -3.00112 -3.01486 -3.02993
 -3.04504 -3.06037 -3.07348 -3.08694 -3.10147 -3.11699 -3.13322 -3.14821 -3.16459 -3.18203
 -3.19960 -3.21999 -3.23913 -3.25989 -3.28268 -3.30660 -3.33060 -3.35338 -3.38096 -3.40844
 -3.43830 -3.47116 -3.50707 -3.54292 -3.58794 -3.63388 -3.67629 -3.73019 -3.78985 -3.86543
 -3.93628 -4.03380 -4.15708 -4.32532 -4.66732
 -0.70730 -0.71123 -0.71512 -0.71897 -0.72274 -0.72665 -0.73065 -0.73475 -0.73882 -0.74285
 -0.74675 -0.75077 -0.75484 -0.75888 -0.76295 -0.76704 -0.77113 -0.77527 -0.77936 -0.78336
 -0.78745 -0.79159 -0.79578 -0.79999 -0.80418 -0.80836 -0.81260 -0.81689 -0.82123 -0.82563
 -0.82997 -0.83434 -0.83873 -0.84320 -0.84754 -0.85191 -0.85636 -0.86070 -0.86509 -0.86953
 -0.87405 -0.87862 -0.88302 -0.88740 -0.89187 -0.89658 -0.90131 -0.90601 -0.91066 -0.91530
 -0.91996 -0.92461 -0.92929 -0.93402 -0.93891 -0.94376 -0.94864 -0.95359 -0.95859 -0.96353
 -0.96862 -0.97366 -0.97877 -0.98390 -0.98898 -0.99424 -0.99939 -1.00457 -1.00986 -1.01512
 -1.02041 -1.02584 -1.03130 -1.03675 -1.04225 -1.04766 -1.05331 -1.05883 -1.06439 -1.06989
 -1.07536 -1.08097 -1.08688 -1.09277 -1.09864 -1.10464 -1.11056 -1.11655 -1.12252 -1.12848
 -1.13456 -1.14063 -1.14656 -1.15256 -1.15876 -1.16511 -1.17163 -1.17816 -1.18457 -1.19122
 -1.19786 -1.20482 -1.21147 -1.21837 -1.22523 -1.23210 -1.23902 -1.24602 -1.25288 -1.25980
 -1.26686 -1.27422 -1.28143 -1.28844 -1.29572 -1.30332 -1.31086 -1.31842 -1.32609 -1.33413
 -1.34198 -1.34997 -1.35783 -1.36569 -1.37379 -1.38193 -1.39032 -1.39893 -1.40757 -1.41629
 -1.42521 -1.43394 -1.44289 -1.45199 -1.46126 -1.47072 -1.48032 -1.49024 -1.49995 -1.51005
 -1.51988 -1.52993 -1.54042 -1.55088 -1.56177 -1.57267 -1.58410 -1.59545 -1.60698 -1.61857
 -1.63037 -1.64257 -1.65504 -1.66744 -1.67992 -1.69257 -1.70569 -1.71908 -1.73292 -1.74670
 -1.76100 -1.77604 -1.79147 -1.80638 -1.82205 -1.83782 -1.85502 -1.87272 -1.88987 -1.90774
 -1.92626 -1.94467 -1.96383 -1.98466 -2.00554 -2.02711 -2.02928 -2.03146 -2.03374 -2.03605
 -2.03835 -2.04064 -2.04293 -2.04528 -2.04769 -2.05010 -2.05254 -2.05499 -2.05744 -2.05989
 -2.06233 -2.06469 -2.06705 -2.06942 -2.07181 -2.07419 -2.07660 -2.07900 -2.08130 -2.08351
 -2.08572 -2.08799 -2.09027 -2.09264 -2.09529 -2.09794 -2.10060 -2.10325 -2.10584 -2.10841
 -2.11093 -2.11340 -2.11586 -2.11847 -2.12108 -2.12365 -2.12618 -2.12870 -2.13116 -2.13362
 -2.13606 -2.13849 -2.14100 -2.14363 -2.14626 -2.14882 -2.15139 -2.15403 -2.15669 -2.15923
 -2.16166 -2.16410 -2.16675 -2.16940 -2.17212 -2.17487 -2.17758 -2.18027 -2.18305 -2.18597
 -2.18889 -2.19183 -2.19474 -2.19753 -2.20034 -2.20319 -2.20605 -2.20915 -2.21223 -2.21506
 -2.21789 -2.22087 -2.22385 -2.22709 -2.23032 -2.23339 -2.23649 -2.23977 -2.24310 -2.24653
 -2.24981 -2.25296 -2.25630 -2.25973 -2.26316 -2.26661 -2.27017 -2.27360 -2.27688 -2.28024
 -2.28365 -2.28694 -2.29020 -2.29335 -2.29655 -2.30001 -2.30340 -2.30671 -2.31015 -2.31366
 -2.31743 -2.32117 -2.32483 -2.32841 -2.33195 -2.33572 -2.33947 -2.34319 -2.34701 -2.35082
 -2.35445 -2.35816 -2.36195 -2.36620 -2.37041 -2.37452 -2.37819 -2.38212 -2.38629 -2.39028
 -2.39430 -2.39834 -2.40238 -2.40630 -2.41018 -2.41472 -2.41926 -2.42381 -2.42839 -2.43295
 -2.43729 -2.44170 -2.44642 -2.45194 -2.45637 -2.46090 -2.46552 -2.47018 -2.47512 -2.48021
 -2.48537 -2.49048 -2.49548 -2.50037 -2.50515 -2.50993 -2.51511 -2.52073 -2.52617 -2.53129
 -2.53668 -2.54197 -2.54745 -2.55290 -2.55861 -2.56420 -2.56998 -2.57558 -2.58108 -2.58678
 -2.59269 -2.59877 -2.60463 -2.61035 -2.61633 -2.62247 -2.62931 -2.63568 -2.64219 -2.64880
 -2.65497 -2.66161 -2.66839 -2.67509 -2.68160 -2.68870 -2.69601 -2.70321 -2.70964 -2.71659
 -2.72368 -2.73088 -2.73848 -2.74639 -2.75430 -2.76191 -2.76975 -2.77874 -2.78663 -2.79574
 -2.80364 -2.81152 -2.82007 -2.83009 -2.83935 -2.84999 -2.86081 -2.87165 -2.88214 -2.89224
 -2.90261 -2.91384 -2.92584 -2.93759 -2.94780 -2.95913 -2.97167 -2.98316 -2.99534 -3.00912
 -3.02146 -3.03556 -3.04952 -3.06204 -3.07641 -3.09318 -3.10823 -3.12605 -3.14346 -3.16305
 -3.18308 -3.20255 -3.22449 -3.24364 -3.26664 -3.29189 -3.31242 -3.33613 -3.36124 -3.38666
 -3.41386 -3.44563 -3.47770 -3.50843 -3.54691 -3.58825 -3.63714 -3.68872 -3.74552 -3.82216
 -3.90328 -4.01370 -4.12804 -4.30956 -4.61572
 -0.72259 -0.72643 -0.73030 -0.73416 -0.73802 -0.74186 -0.74579 -0.74971 -0.75361 -0.75752
 -0.76145 -0.76540 -0.76933 -0.77329 -0.77732 -0.78131 -0.78533 -0.78939 -0.79343 -0.79753
 -0.80174 -0.80600 -0.81026 -0.81448 -0.81858 -0.82271 -0.82689 -0.83122 -0.83552 -0.83979
 -0.84404 -0.84844 -0.85279 -0.85709 -0.86136 -0.86572 -0.87016 -0.87464 -0.87898 -0.88348
 -0.88807 -0.89270 -0.89719 -0.90166 -0.90621 -0.91086 -0.91553 -0.92017 -0.92480 -0.92946
 -0.93421 -0.93901 -0.94390 -0.94870 -0.95347 -0.95833 -0.96320 -0.96803 -0.97284 -0.97770
 -0.98271 -0.98775 -0.99274 -0.99781 -1.00299 -1.00819 -1.01331 -1.01836 -1.02345 -1.02872
 -1.03399 -1.03922 -1.04444 -1.04973 -1.05514 -1.06052 -1.06605 -1.07136 -1.07686 -1.08236
 -1.08803 -1.09381 -1.09950 -1.10524 -1.11109 -1.11697 -1.12281 -1.12855 -1.13449 -1.14064
 -1.14678 -1.15285 -1.15891 -1.16514 -1.17132 -1.17732 -1.18346 -1.18983 -1.19614 -1.20262
 -1.20894 -1.21547 -1.22199 -1.22875 -1.23562 -1.24238 -1.24918 -1.25614 -1.26301 -1.26993
 -1.27690 -1.28416 -1.29154 -1.29885 -1.30619 -1.31384 -1.32147 -1.32907 -1.33683 -1.34455
 -1.35237 -1.36059 -1.36902 -1.37750 -1.38577 -1.39392 -1.40224 -1.41037 -1.41891 -1.42759
 -1.43621 -1.44537 -1.45444 -1.46378 -1.47275 -1.48186 -1.49143 -1.50089 -1.51018 -1.52006
 -1.53015 -1.53983 -1.54991 -1.56015 -1.57074 -1.58122 -1.59234 -1.60361 -1.61494 -1.62647
 -1.63852 -1.65083 -1.66284 -1.67550 -1.68841 -1.70109 -1.71411 -1.72743 -1.74095 -1.75544
 -1.76997 -1.78468 -1.79948 -1.81463 -1.83053 -1.84632 -1.86273 -1.87916 -1.89601 -1.91302
 -1.93136 -1.95046 -1.96943 -1.98944 -2.01052 -2.03214 -2.03438 -2.03662 -2.03885 -2.04105
 -2.04326 -2.04550 -2.04775 -2.05001 -2.05225 -2.05449 -2.05672 -2.05894 -2.06117 -2.06342
 -2.06571 -2.06799 -2.07020 -2.07241 -2.07463 -2.07687 -2.07912 -2.08137 -2.08364 -2.08590
 -2.08842 -2.09095 -2.09339 -2.09576 -2.09812 -2.10048 -2.10284 -2.10517 -2.10749 -2.10980
 -2.11252 -2.11529 -2.11793 -2.12052 -2.12309 -2.12562 -2.12815 -2.13060 -2.13306 -2.13560
 -2.13821 -2.14080 -2.14334 -2.14587 -2.14846 -2.15106 -2.15373 -2.15644 -2.15919 -2.16200
 -2.16474 -2.16731 -2.16988 -2.17268 -2.17549 -2.17801 -2.18048 -2.18302 -2.18567 -2.18837
 -2.19134 -2.19431 -2.19713 -2.19996 -2.20293 -2.20591 -2.20870 -2.21150 -2.21459 -2.21775
 -2.22053 -2.22328 -2.22627 -2.22933 -2.23238 -2.23542 -2.23848 -2.24154 -2.24463 -2.24771
 -2.25084 -2.25397 -2.25713 -2.26030 -2.26354 -2.26675 -2.26982 -2.27298 -2.27632 -2.27960
 -2.28281 -2.28601 -2.28920 -2.29260 -2.29606 -2.29947 -2.30288 -2.30635 -2.30985 -2.31338
 -2.31681 -2.32024 -2.32387 -2.32755 -2.33128 -2.33477 -2.33821 -2.34172 -2.34521 -2.34867
 -2.35203 -2.35533 -2.35914 -2.36311 -2.36718 -2.37101 -2.37479 -2.37860 -2.38247 -2.38640
 -2.39048 -2.39451 -2.39845 -2.40207 -2.40579 -2.40961 -2.41410 -2.41855 -2.42291 -2.42724
 -2.43181 -2.43627 -2.44068 -2.44570 -2.45033 -2.45487 -2.45922 -2.46322 -2.46780 -2.47249
 -2.47713 -2.48165 -2.48643 -2.49163 -2.49679 -2.50195 -2.50726 -2.51197 -2.51711 -2.52285
 -2.52842 -2.53404 -2.53975 -2.54508 -2.55060 -2.55628 -2.56152 -2.56712 -2.57296 -2.57914
 -2.58516 -2.59111 -2.59692 -2.60253 -2.60843 -2.61459 -2.62108 -2.62741 -2.63334 -2.63972
 -2.64634 -2.65263 -2.65916 -2.66655 -2.67367 -2.68002 -2.68684 -2.69298 -2.69960 -2.70660
 -2.71445 -2.72289 -2.73043 -2.73798 -2.74579 -2.75356 -2.76180 -2.77039 -2.77824 -2.78636
 -2.79534 -2.80488 -2.81359 -2.82308 -2.83196 -2.84151 -2.85057 -2.86083 -2.87096 -2.88176
 -2.89185 -2.90276 -2.91375 -2.92497 -2.93637 -2.94867 -2.96159 -2.97242 -2.98356 -2.99483
 -3.00796 -3.02005 -3.03399 -3.04762 -3.06398 -3.08085 -3.09651 -3.11308 -3.13258 -3.14828
 -3.16685 -3.18606 -3.20635 -3.22623 -3.24670 -3.26692 -3.28978 -3.31403 -3.33660 -3.36020
 -3.39097 -3.42186 -3.45134 -3.48505 -3.52410 -3.56719 -3.61687 -3.66505 -3.71815 -3.77864
 -3.85713 -3.94343 -4.07476 -4.24372 -4.51756
 -0.73728 -0.74108 -0.74489 -0.74870 -0.75243 -0.75633 -0.76035 -0.76428 -0.76821 -0.77215
 -0.77601 -0.77993 -0.78391 -0.78791 -0.79201 -0.79621 -0.80023 -0.80426 -0.80830 -0.81232
 -0.81638 -0.82048 -0.82463 -0.82879 -0.83293 -0.83705 -0.84128 -0.84553 -0.84980 -0.85400
 -0.85821 -0.86244 -0.86660 -0.87095 -0.87537 -0.87973 -0.88394 -0.88827 -0.89271 -0.89711
 -0.90154 -0.90604 -0.91061 -0.91504 -0.91960 -0.92426 -0.92898 -0.93358 -0.93813 -0.94277
 -0.94748 -0.95216 -0.95686 -0.96163 -0.96643 -0.97125 -0.97610 -0.98096 -0.98580 -0.99077
 -0.99585 -1.00088 -1.00586 -1.01092 -1.01594 -1.02097 -1.02607 -1.03122 -1.03626 -1.04159
 -1.04683 -1.05221 -1.05765 -1.06303 -1.06846 -1.07394 -1.07935 -1.08476 -1.09018 -1.09559
 -1.10120 -1.10690 -1.11267 -1.11849 -1.12432 -1.13006 -1.13582 -1.14178 -1.14771 -1.15375
 -1.15963 -1.16571 -1.17182 -1.17784 -1.18398 -1.19036 -1.19665 -1.20311 -1.20967 -1.21596
 -1.22212 -1.22877 -1.23538 -1.24213 -1.24890 -1.25568 -1.26253 -1.26958 -1.27606 -1.28297
 -1.28995 -1.29719 -1.30446 -1.31187 -1.31918 -1.32643 -1.33357 -1.34109 -1.34859 -1.35630
 -1.36418 -1.37198 -1.37990 -1.38791 -1.39622 -1.40451 -1.41307 -1.42160 -1.43002 -1.43863
 -1.44719 -1.45593 -1.46511 -1.47437 -1.48342 -1.49282 -1.50263 -1.51187 -1.52170 -1.53165
 -1.54169 -1.55158 -1.56185 -1.57206 -1.58262 -1.59326 -1.60369 -1.61444 -1.62600 -1.63738
 -1.64881 -1.66073 -1.67253 -1.68454 -1.69724 -1.71048 -1.72341 -1.73635 -1.75042 -1.76450
 -1.77842 -1.79278 -1.80784 -1.82238 -1.83736 -1.85260 -1.86882 -1.88525 -1.90256 -1.92045
 -1.93859 -1.95724 -1.97605 -1.99509 -2.01513 -2.03696 -2.03916 -2.04131 -2.04347 -2.04561
 -2.04775 -2.04989 -2.05207 -2.05425 -2.05644 -2.05864 -2.06083 -2.06311 -2.06546 -2.06781
 -2.07015 -2.07248 -2.07481 -2.07712 -2.07944 -2.08172 -2.08399 -2.08627 -2.08863 -2.09098
 -2.09332 -2.09565 -2.09798 -2.10029 -2.10261 -2.10497 -2.10742 -2.10987 -2.11235 -2.11483
 -2.11738 -2.12000 -2.12255 -2.12492 -2.12729 -2.12967 -2.13206 -2.13449 -2.13705 -2.13962
 -2.14224 -2.14488 -2.14744 -2.14995 -2.15250 -2.15527 -2.15804 -2.16058 -2.16313 -2.16572
 -2.16834 -2.17106 -2.17393 -2.17680 -2.17964 -2.18248 -2.18535 -2.18822 -2.19110 -2.19396
 -2.19678 -2.19960 -2.20261 -2.20565 -2.20847 -2.21127 -2.21406 -2.21684 -2.21983 -2.22295
 -2.22594 -2.22886 -2.23186 -2.23492 -2.23812 -2.24141 -2.24428 -2.24706 -2.24986 -2.25268
 -2.25567 -2.25880 -2.26209 -2.26548 -2.26856 -2.27157 -2.27482 -2.27811 -2.28132 -2.28458
 -2.28802 -2.29119 -2.29400 -2.29697 -2.30032 -2.30366 -2.30698 -2.31031 -2.31365 -2.31688
 -2.32010 -2.32357 -2.32706 -2.33059 -2.33416 -2.33775 -2.34130 -2.34491 -2.34876 -2.35232
 -2.35576 -2.35923 -2.36274 -2.36641 -2.37020 -2.37406 -2.37780 -2.38170 -2.38581 -2.38943
 -2.39316 -2.39721 -2.40109 -2.40499 -2.40904 -2.41340 -2.41770 -2.42179 -2.42574 -2.42990
 -2.43434 -2.43855 -2.44283 -2.44707 -2.45110 -2.45553 -2.46002 -2.46449 -2.46937 -2.47392
 -2.47874 -2.48374 -2.48855 -2.49328 -2.49820 -2.50349 -2.50881 -2.51391 -2.51890 -2.52394
 -2.52907 -2.53416 -2.53950 -2.54506 -2.55073 -2.55645 -2.56204 -2.56734 -2.57262 -2.57803
 -2.58391 -2.59003 -2.59586 -2.60157 -2.60764 -2.61391 -2.61983 -2.62571 -2.63165 -2.63733
 -2.64351 -2.64999 -2.65712 -2.66388 -2.67076 -2.67798 -2.68455 -2.69139 -2.69780 -2.70456
 -2.71180 -2.71952 -2.72748 -2.73550 -2.74321 -2.75169 -2.75870 -2.76638 -2.77393 -2.78280
 -2.79265 -2.80145 -2.81015 -2.81894 -2.82729 -2.83543 -2.84483 -2.85553 -2.86600 -2.87489
 -2.88575 -2.89625 -2.90671 -2.91664 -2.92771 -2.93803 -2.94991 -2.96184 -2.97297 -2.98537
 -2.99777 -3.01048 -3.02453 -3.03949 -3.05360 -3.06928 -3.08451 -3.10027 -3.11694 -3.13374
 -3.15095 -3.16728 -3.18538 -3.20397 -3.22520 -3.24687 -3.26639 -3.28996 -3.31382 -3.33934
 -3.37046 -3.40150 -3.43306 -3.46741 -3.50457 -3.54719 -3.58913 -3.63769 -3.68783 -3.75082
 -3.82211 -3.92320 -4.03168 -4.18828 -4.46116
 -0.75091 -0.75472 -0.75865 -0.76253 -0.76639 -0.77031 -0.77419 -0.77805 -0.78206 -0.78600
 -0.78987 -0.79387 -0.79785 -0.80182 -0.80581 -0.80985 -0.81394 -0.81797 -0.82203 -0.82612
 -0.83023 -0.83431 -0.83838 -0.84245 -0.84657 -0.85072 -0.85484 -0.85902 -0.86325 -0.86754
 -0.87176 -0.87602 -0.88035 -0.88473 -0.88914 -0.89353 -0.89789 -0.90228 -0.90665 -0.91104
 -0.91550 -0.91997 -0.92444 -0.92895 -0.93364 -0.93829 -0.94287 -0.94745 -0.95208 -0.95688
 -0.96158 -0.96626 -0.97093 -0.97549 -0.98027 -0.98506 -0.98988 -0.99484 -0.99990 -1.00475
 -1.00962 -1.01449 -1.01936 -1.02423 -1.02930 -1.03460 -1.03977 -1.04493 -1.05008 -1.05519
 -1.06045 -1.06577 -1.07115 -1.07642 -1.08183 -1.08710 -1.09233 -1.09773 -1.10326 -1.10890
 -1.11429 -1.11996 -1.12573 -1.13145 -1.13702 -1.14284 -1.14862 -1.15458 -1.16034 -1.16619
 -1.17213 -1.17810 -1.18417 -1.19016 -1.19639 -1.20267 -1.20885 -1.21509 -1.22160 -1.22802
 -1.23459 -1.24109 -1.24757 -1.25419 -1.26094 -1.26760 -1.27428 -1.28101 -1.28774 -1.29467
 -1.30150 -1.30873 -1.31611 -1.32346 -1.33090 -1.33828 -1.34588 -1.35327 -1.36057 -1.36840
 -1.37640 -1.38443 -1.39221 -1.40018 -1.40814 -1.41637 -1.42477 -1.43311 -1.44140 -1.44970
 -1.45826 -1.46711 -1.47621 -1.48534 -1.49447 -1.50389 -1.51335 -1.52270 -1.53197 -1.54169
 -1.55153 -1.56130 -1.57140 -1.58159 -1.59182 -1.60226 -1.61290 -1.62391 -1.63481 -1.64574
 -1.65694 -1.66885 -1.68099 -1.69311 -1.70543 -1.71805 -1.73046 -1.74384 -1.75794 -1.77168
 -1.78524 -1.79935 -1.81410 -1.82856 -1.84333 -1.85886 -1.87494 -1.89174 -1.90890 -1.92626
 -1.94414 -1.96284 -1.98170 -2.00111 -2.02141 -2.04283 -2.04505 -2.04722 -2.04940 -2.05153
 -2.05365 -2.05577 -2.05784 -2.05990 -2.06196 -2.06407 -2.06619 -2.06834 -2.07065 -2.07297
 -2.07525 -2.07749 -2.07974 -2.08210 -2.08446 -2.08675 -2.08888 -2.09102 -2.09323 -2.09550
 -2.09777 -2.10013 -2.10250 -2.10494 -2.10750 -2.11005 -2.11252 -2.11498 -2.11731 -2.11954
 -2.12176 -2.12421 -2.12669 -2.12923 -2.13184 -2.13442 -2.13694 -2.13945 -2.14202 -2.14460
 -2.14720 -2.14980 -2.15243 -2.15516 -2.15789 -2.16069 -2.16350 -2.16625 -2.16899 -2.17177
 -2.17457 -2.17740 -2.18023 -2.18302 -2.18574 -2.18843 -2.19101 -2.19359 -2.19624 -2.19889
 -2.20147 -2.20400 -2.20658 -2.20936 -2.21214 -2.21509 -2.21805 -2.22122 -2.22439 -2.22748
 -2.23053 -2.23337 -2.23621 -2.23904 -2.24186 -2.24493 -2.24801 -2.25082 -2.25363 -2.25644
 -2.25926 -2.26210 -2.26495 -2.26805 -2.27128 -2.27460 -2.27794 -2.28122 -2.28452 -2.28790
 -2.29115 -2.29418 -2.29737 -2.30081 -2.30417 -2.30748 -2.31132 -2.31510 -2.31854 -2.32209
 -2.32573 -2.32928 -2.33291 -2.33675 -2.34020 -2.34345 -2.34681 -2.35020 -2.35371 -2.35730
 -2.36105 -2.36486 -2.36870 -2.37255 -2.37636 -2.38017 -2.38430 -2.38823 -2.39201 -2.39583
 -2.39974 -2.40377 -2.40769 -2.41176 -2.41608 -2.42017 -2.42432 -2.42853 -2.43294 -2.43742
 -2.44195 -2.44648 -2.45069 -2.45537 -2.46029 -2.46504 -2.46913 -2.47400 -2.47844 -2.48256
 -2.48736 -2.49180 -2.49624 -2.50081 -2.50569 -2.51050 -2.51551 -2.52077 -2.52643 -2.53205
 -2.53711 -2.54232 -2.54783 -2.55265 -2.55817 -2.56412 -2.56994 -2.57518 -2.58036 -2.58566
 -2.59081 -2.59675 -2.60232 -2.60760 -2.61393 -2.61931 -2.62486 -2.63064 -2.63689 -2.64322
 -2.64978 -2.65516 -2.66113 -2.66762 -2.67426 -2.68101 -2.68743 -2.69462 -2.70152 -2.70836
 -2.71551 -2.72311 -2.73066 -2.73810 -2.74569 -2.75291 -2.76124 -2.77007 -2.77786 -2.78567
 -2.79484 -2.80274 -2.81107 -2.82031 -2.82879 -2.83753 -2.84623 -2.85636 -2.86561 -2.87596
 -2.88631 -2.89627 -2.90708 -2.91719 -2.92791 -2.93958 -2.95081 -2.96151 -2.97314 -2.98509
 -2.99782 -3.01082 -3.02437 -3.04024 -3.05340 -3.06841 -3.08447 -3.09887 -3.11263 -3.12910
 -3.14554 -3.16525 -3.18335 -3.20203 -3.22134 -3.24267 -3.26740 -3.28970 -3.31775 -3.34559
 -3.37413 -3.40177 -3.43265 -3.46406 -3.49900 -3.53913 -3.58396 -3.62689 -3.68397 -3.74652
 -3.82185 -3.90676 -4.02431 -4.19272 -4.46752
 -0.76501 -0.76880 -0.77262 -0.77647 -0.78027 -0.78404 -0.78787 -0.79171 -0.79558 -0.79955
 -0.80354 -0.80754 -0.81166 -0.81579 -0.81992 -0.82380 -0.82776 -0.83185 -0.83591 -0.83992
 -0.84388 -0.84813 -0.85232 -0.85648 -0.86076 -0.86495 -0.86912 -0.87331 -0.87744 -0.88162
 -0.88588 -0.89011 -0.89441 -0.89878 -0.90322 -0.90764 -0.91206 -0.91647 -0.92078 -0.92527
 -0.92979 -0.93429 -0.93876 -0.94317 -0.94758 -0.95206 -0.95660 -0.96126 -0.96590 -0.97046
 -0.97520 -0.97996 -0.98467 -0.98939 -0.99421 -0.99906 -1.00383 -1.00871 -1.01365 -1.01850
 -1.02340 -1.02817 -1.03302 -1.03797 -1.04296 -1.04797 -1.05293 -1.05809 -1.06315 -1.06812
 -1.07317 -1.07845 -1.08382 -1.08919 -1.09449 -1.09981 -1.10518 -1.11063 -1.11608 -1.12146
 -1.12698 -1.13258 -1.13806 -1.14389 -1.14956 -1.15538 -1.16121 -1.16702 -1.17277 -1.17872
 -1.18471 -1.19071 -1.19676 -1.20281 -1.20869 -1.21481 -1.22111 -1.22736 -1.23352 -1.23978
 -1.24599 -1.25243 -1.25893 -1.26543 -1.27204 -1.27890 -1.28570 -1.29265 -1.29967 -1.30672
 -1.31365 -1.32080 -1.32797 -1.33517 -1.34243 -1.34967 -1.35693 -1.36428 -1.37163 -1.37920
 -1.38720 -1.39525 -1.40315 -1.41112 -1.41915 -1.42706 -1.43528 -1.44343 -1.45196 -1.46050
 -1.46892 -1.47766 -1.48683 -1.49609 -1.50527 -1.51444 -1.52336 -1.53264 -1.54232 -1.55179
 -1.56143 -1.57141 -1.58150 -1.59206 -1.60242 -1.61327 -1.62371 -1.63424 -1.64534 -1.65656
 -1.66807 -1.67988 -1.69197 -1.70410 -1.71609 -1.72888 -1.74164 -1.75435 -1.76829 -1.78210
 -1.79572 -1.80968 -1.82367 -1.83839 -1.85344 -1.86889 -1.88478 -1.90037 -1.91733 -1.93424
 -1.95192 -1.97056 -1.99004 -2.00899 -2.03001 -2.05079 -2.05282 -2.05485 -2.05689 -2.05895
 -2.06101 -2.06306 -2.06510 -2.06714 -2.06926 -2.07143 -2.07361 -2.07578 -2.07796 -2.08014
 -2.08246 -2.08477 -2.08716 -2.08962 -2.09206 -2.09425 -2.09643 -2.09866 -2.10099 -2.10332
 -2.10567 -2.10804 -2.11039 -2.11266 -2.11493 -2.11725 -2.11963 -2.12201 -2.12446 -2.12692
 -2.12944 -2.13202 -2.13458 -2.13705 -2.13953 -2.14208 -2.14466 -2.14719 -2.14968 -2.15215
 -2.15452 -2.15689 -2.15940 -2.16203 -2.16464 -2.16719 -2.16974 -2.17236 -2.17500 -2.17774
 -2.18054 -2.18335 -2.18618 -2.18892 -2.19149 -2.19407 -2.19690 -2.19974 -2.20256 -2.20539
 -2.20810 -2.21079 -2.21357 -2.21644 -2.21916 -2.22173 -2.22432 -2.22715 -2.22999 -2.23284
 -2.23569 -2.23890 -2.24215 -2.24519 -2.24822 -2.25115 -2.25407 -2.25688 -2.25968 -2.26249
 -2.26530 -2.26823 -2.27119 -2.27411 -2.27701 -2.28011 -2.28332 -2.28648 -2.28963 -2.29275
 -2.29586 -2.29909 -2.30233 -2.30553 -2.30876 -2.31207 -2.31546 -2.31895 -2.32226 -2.32548
 -2.32877 -2.33207 -2.33558 -2.33909 -2.34259 -2.34638 -2.35034 -2.35405 -2.35792 -2.36196
 -2.36579 -2.36953 -2.37316 -2.37699 -2.38083 -2.38449 -2.38845 -2.39255 -2.39624 -2.40025
 -2.40454 -2.40875 -2.41291 -2.41712 -2.42151 -2.42540 -2.42933 -2.43350 -2.43785 -2.44208
 -2.44616 -2.45019 -2.45439 -2.45877 -2.46328 -2.46759 -2.47182 -2.47601 -2.48045 -2.48514
 -2.49006 -2.49495 -2.49924 -2.50364 -2.50815 -2.51276 -2.51745 -2.52297 -2.52794 -2.53313
 -2.53837 -2.54368 -2.54943 -2.55428 -2.55898 -2.56475 -2.57039 -2.57576 -2.58110 -2.58641
 -2.59167 -2.59698 -2.60226 -2.60801 -2.61422 -2.62023 -2.62575 -2.63171 -2.63779 -2.64522
 -2.65139 -2.65762 -2.66424 -2.67102 -2.67804 -2.68488 -2.69126 -2.69773 -2.70440 -2.71088
 -2.71816 -2.72519 -2.73210 -2.73949 -2.74749 -2.75558 -2.76352 -2.77106 -2.77944 -2.78743
 -2.79559 -2.80365 -2.81184 -2.82062 -2.83024 -2.83831 -2.84664 -2.85502 -2.86444 -2.87516
 -2.88458 -2.89524 -2.90564 -2.91638 -2.92763 -2.93788 -2.94942 -2.96035 -2.97284 -2.98511
 -2.99898 -3.01010 -3.02363 -3.03742 -3.05180 -3.06660 -3.08126 -3.09732 -3.11509 -3.13216
 -3.14712 -3.16677 -3.18419 -3.20346 -3.22591 -3.24990 -3.27170 -3.29589 -3.31938 -3.34219
 -3.36759 -3.39787 -3.43006 -3.46336 -3.50188 -3.53898 -3.57759 -3.62706 -3.68596 -3.75103
 -3.81875 -3.90431 -4.00991 -4.17292 -4.41496
 -0.77827 -0.78217 -0.78605 -0.78991 -0.79378 -0.79762 -0.80146 -0.80533 -0.80923 -0.81319
 -0.81713 -0.82108 -0.82510 -0.82912 -0.83312 -0.83708 -0.84104 -0.84500 -0.84892 -0.85291
 -0.85695 -0.86114 -0.86533 -0.86947 -0.87354 -0.87769 -0.88183 -0.88594 -0.89007 -0.89424
 -0.89849 -0.90293 -0.90722 -0.91145 -0.91565 -0.91991 -0.92423 -0.92859 -0.93295 -0.93733
 -0.94176 -0.94624 -0.95065 -0.95524 -0.95991 -0.96456 -0.96904 -0.97343 -0.97795 -0.98268
 -0.98723 -0.99187 -0.99668 -1.00157 -1.00638 -1.01116 -1.01595 -1.02075 -1.02558 -1.03050
 -1.03541 -1.04037 -1.04533 -1.05035 -1.05546 -1.06056 -1.06558 -1.07078 -1.07610 -1.08132
 -1.08641 -1.09154 -1.09694 -1.10227 -1.10770 -1.11294 -1.11810 -1.12342 -1.12890 -1.13441
 -1.13989 -1.14541 -1.15093 -1.15653 -1.16245 -1.16830 -1.17392 -1.17967 -1.18536 -1.19133
 -1.19715 -1.20312 -1.20917 -1.21542 -1.22141 -1.22755 -1.23374 -1.23995 -1.24606 -1.25253
 -1.25909 -1.26537 -1.27193 -1.27871 -1.28527 -1.29174 -1.29834 -1.30508 -1.31200 -1.31887
 -1.32602 -1.33311 -1.34015 -1.34731 -1.35436 -1.36148 -1.36867 -1.37605 -1.38331 -1.39060
 -1.39818 -1.40600 -1.41387 -1.42188 -1.42994 -1.43809 -1.44623 -1.45451 -1.46254 -1.47106
 -1.47952 -1.48839 -1.49692 -1.50576 -1.51485 -1.52420 -1.53341 -1.54281 -1.55200 -1.56155
 -1.57140 -1.58118 -1.59108 -1.60120 -1.61135 -1.62171 -1.63258 -1.64319 -1.65406 -1.66529
 -1.67656 -1.68816 -1.69995 -1.71173 -1.72405 -1.73677 -1.74924 -1.76224 -1.77550 -1.78925
 -1.80338 -1.81701 -1.83126 -1.84616 -1.86169 -1.87653 -1.89244 -1.90904 -1.92579 -1.94345
 -1.96166 -1.98025 -1.99945 -2.01768 -2.03772 -2.05862 -2.06071 -2.06281 -2.06494 -2.06707
 -2.06916 -2.07122 -2.07328 -2.07535 -2.07744 -2.07952 -2.08166 -2.08382 -2.08598 -2.08832
 -2.09066 -2.09295 -2.09517 -2.09738 -2.09954 -2.10169 -2.10383 -2.10591 -2.10798 -2.11006
 -2.11222 -2.11438 -2.11660 -2.11903 -2.12146 -2.12390 -2.12635 -2.12876 -2.13111 -2.13347
 -2.13598 -2.13855 -2.14099 -2.14328 -2.14557 -2.14807 -2.15060 -2.15310 -2.15556 -2.15803
 -2.16081 -2.16358 -2.16618 -2.16875 -2.17139 -2.17409 -2.17671 -2.17915 -2.18160 -2.18424
 -2.18691 -2.18945 -2.19191 -2.19435 -2.19675 -2.19914 -2.20171 -2.20438 -2.20704 -2.20970
 -2.21236 -2.21504 -2.21773 -2.22054 -2.22336 -2.22606 -2.22871 -2.23146 -2.23430 -2.23726
 -2.24040 -2.24336 -2.24615 -2.24901 -2.25203 -2.25499 -2.25787 -2.26077 -2.26370 -2.26673
 -2.27013 -2.27339 -2.27651 -2.27959 -2.28263 -2.28582 -2.28914 -2.29238 -2.29558 -2.29849
 -2.30136 -2.30442 -2.30753 -2.31092 -2.31438 -2.31804 -2.32158 -2.32499 -2.32834 -2.33165
 -2.33552 -2.33935 -2.34301 -2.34651 -2.34994 -2.35369 -2.35740 -2.36104 -2.36497 -2.36882
 -2.37212 -2.37565 -2.37947 -2.38304 -2.38661 -2.39037 -2.39413 -2.39790 -2.40167 -2.40554
 -2.40957 -2.41337 -2.41721 -2.42120 -2.42523 -2.42923 -2.43315 -2.43707 -2.44102 -2.44512
 -2.44933 -2.45351 -2.45759 -2.46163 -2.46563 -2.46961 -2.47382 -2.47818 -2.48264 -2.48704
 -2.49165 -2.49623 -2.50072 -2.50517 -2.50952 -2.51403 -2.51873 -2.52323 -2.52834 -2.53340
 -2.53842 -2.54359 -2.54890 -2.55380 -2.55909 -2.56474 -2.56977 -2.57488 -2.58036 -2.58602
 -2.59153 -2.59693 -2.60288 -2.60853 -2.61409 -2.61964 -2.62532 -2.63131 -2.63732 -2.64372
 -2.64995 -2.65646 -2.66249 -2.66930 -2.67628 -2.68328 -2.68975 -2.69642 -2.70362 -2.71106
 -2.71754 -2.72460 -2.73156 -2.73905 -2.74644 -2.75416 -2.76205 -2.77037 -2.77843 -2.78667
 -2.79430 -2.80290 -2.81138 -2.82069 -2.82877 -2.83813 -2.84763 -2.85638 -2.86557 -2.87574
 -2.88542 -2.89560 -2.90639 -2.91721 -2.92868 -2.93957 -2.94987 -2.96046 -2.97098 -2.98333
 -2.99519 -3.00728 -3.01962 -3.03347 -3.04771 -3.06237 -3.07600 -3.09012 -3.10626 -3.12313
 -3.13987 -3.15739 -3.17725 -3.19632 -3.21604 -3.23765 -3.26111 -3.28331 -3.30854 -3.33403
 -3.36133 -3.39046 -3.42344 -3.45688 -3.49276 -3.53267 -3.57654 -3.62327 -3.67353 -3.73783
 -3.80290 -3.89442 -4.00060 -4.13656 -4.39564
 -0.79045 -0.79422 -0.79808 -0.80202 -0.80580 -0.80960 -0.81341 -0.81728 -0.82118 -0.82517
 -0.82908 -0.83296 -0.83684 -0.84075 -0.84468 -0.84870 -0.85283 -0.85697 -0.86105 -0.86503
 -0.86901 -0.87308 -0.87726 -0.88145 -0.88559 -0.88987 -0.89414 -0.89837 -0.90258 -0.90682
 -0.91108 -0.91541 -0.91959 -0.92382 -0.92816 -0.93239 -0.93675 -0.94122 -0.94577 -0.95018
 -0.95452 -0.95882 -0.96319 -0.96762 -0.97213 -0.97672 -0.98129 -0.98583 -0.99040 -0.99503
 -0.99976 -1.00433 -1.00902 -1.01376 -1.01850 -1.02326 -1.02809 -1.03287 -1.03768 -1.04262
 -1.04746 -1.05253 -1.05756 -1.06248 -1.06740 -1.07249 -1.07752 -1.08261 -1.08772 -1.09294
 -1.09827 -1.10368 -1.10915 -1.11434 -1.11976 -1.12506 -1.13038 -1.13564 -1.14094 -1.14631
 -1.15178 -1.15739 -1.16294 -1.16846 -1.17430 -1.18002 -1.18580 -1.19157 -1.19732 -1.20309
 -1.20874 -1.21480 -1.22094 -1.22712 -1.23332 -1.23957 -1.24574 -1.25205 -1.25835 -1.26483
 -1.27112 -1.27740 -1.28387 -1.29034 -1.29670 -1.30314 -1.30952 -1.31608 -1.32304 -1.32993
 -1.33686 -1.34388 -1.35100 -1.35818 -1.36527 -1.37231 -1.37984 -1.38706 -1.39446 -1.40205
 -1.40948 -1.41712 -1.42484 -1.43247 -1.44018 -1.44787 -1.45566 -1.46339 -1.47162 -1.48011
 -1.48874 -1.49720 -1.50584 -1.51472 -1.52351 -1.53252 -1.54144 -1.55105 -1.56024 -1.56961
 -1.57941 -1.58894 -1.59935 -1.60922 -1.61933 -1.62963 -1.64038 -1.65125 -1.66240 -1.67357
 -1.68471 -1.69575 -1.70744 -1.71934 -1.73103 -1.74352 -1.75644 -1.76926 -1.78267 -1.79628
 -1.81000 -1.82420 -1.83872 -1.85349 -1.86886 -1.88449 -1.90030 -1.91612 -1.93219 -1.94886
 -1.96632 -1.98389 -2.00261 -2.02123 -2.04070 -2.06101 -2.06296 -2.06492 -2.06689 -2.06888
 -2.07092 -2.07297 -2.07510 -2.07734 -2.07957 -2.08177 -2.08397 -2.08617 -2.08840 -2.09063
 -2.09285 -2.09507 -2.09728 -2.09960 -2.10197 -2.10432 -2.10661 -2.10889 -2.11126 -2.11371
 -2.11616 -2.11856 -2.12096 -2.12325 -2.12545 -2.12765 -2.13001 -2.13239 -2.13477 -2.13714
 -2.13951 -2.14186 -2.14421 -2.14660 -2.14914 -2.15167 -2.15424 -2.15682 -2.15935 -2.16184
 -2.16435 -2.16701 -2.16968 -2.17264 -2.17564 -2.17824 -2.18078 -2.18334 -2.18591 -2.18851
 -2.19126 -2.19400 -2.19667 -2.19934 -2.20199 -2.20464 -2.20747 -2.21050 -2.21334 -2.21600
 -2.21872 -2.22160 -2.22449 -2.22738 -2.23026 -2.23299 -2.23572 -2.23852 -2.24133 -2.24414
 -2.24696 -2.24998 -2.25312 -2.25610 -2.25901 -2.26188 -2.26473 -2.26775 -2.27089 -2.27405
 -2.27721 -2.28032 -2.28340 -2.28655 -2.28971 -2.29290 -2.29609 -2.29932 -2.30262 -2.30619
 -2.30949 -2.31253 -2.31578 -2.31924 -2.32255 -2.32582 -2.32931 -2.33272 -2.33581 -2.33892
 -2.34209 -2.34543 -2.34900 -2.35219 -2.35523 -2.35870 -2.36233 -2.36601 -2.36960 -2.37311
 -2.37638 -2.37958 -2.38331 -2.38705 -2.39057 -2.39429 -2.39816 -2.40184 -2.40559 -2.40945
 -2.41337 -2.41735 -2.42148 -2.42544 -2.42937 -2.43331 -2.43715 -2.44105 -2.44519 -2.44921
 -2.45327 -2.45749 -2.46168 -2.46599 -2.47042 -2.47442 -2.47869 -2.48304 -2.48711 -2.49138
 -2.49574 -2.50014 -2.50442 -2.50899 -2.51371 -2.51842 -2.52291 -2.52819 -2.53319 -2.53828
 -2.54392 -2.54954 -2.55471 -2.55930 -2.56437 -2.56965 -2.57512 -2.58073 -2.58621 -2.59138
 -2.59635 -2.60222 -2.60840 -2.61409 -2.61989 -2.62574 -2.63197 -2.63786 -2.64353 -2.64964
 -2.65592 -2.66244 -2.66899 -2.67533 -2.68112 -2.68733 -2.69409 -2.70097 -2.70814 -2.71562
 -2.72266 -2.72974 -2.73685 -2.74339 -2.75070 -2.75883 -2.76668 -2.77362 -2.78110 -2.78959
 -2.79714 -2.80499 -2.81332 -2.82138 -2.83091 -2.83993 -2.84817 -2.85633 -2.86537 -2.87492
 -2.88480 -2.89466 -2.90456 -2.91430 -2.92547 -2.93691 -2.94819 -2.95932 -2.97095 -2.98279
 -2.99470 -3.00744 -3.02032 -3.03322 -3.04683 -3.06065 -3.07528 -3.08962 -3.10435 -3.11992
 -3.13705 -3.15441 -3.17066 -3.19067 -3.21001 -3.22792 -3.25052 -3.26916 -3.29563 -3.32155
 -3.34878 -3.37425 -3.40643 -3.44262 -3.47526 -3.51508 -3.55355 -3.60172 -3.65769 -3.72086
 -3.79986 -3.89122 -3.99592 -4.13388 -4.38652
 -0.80422 -0.80791 -0.81162 -0.81538 -0.81923 -0.82307 -0.82691 -0.83074 -0.83465 -0.83858
 -0.84247 -0.84642 -0.85039 -0.85429 -0.85825 -0.86224 -0.86624 -0.87026 -0.87430 -0.87826
 -0.88226 -0.88630 -0.89052 -0.89472 -0.89888 -0.90296 -0.90702 -0.91111 -0.91530 -0.91953
 -0.92375 -0.92798 -0.93205 -0.93622 -0.94049 -0.94484 -0.94903 -0.95324 -0.95765 -0.96207
 -0.96648 -0.97093 -0.97552 -0.98000 -0.98450 -0.98905 -0.99359 -0.99815 -1.00266 -1.00720
 -1.01190 -1.01650 -1.02110 -1.02570 -1.03030 -1.03508 -1.04000 -1.04494 -1.04984 -1.05467
 -1.05944 -1.06427 -1.06917 -1.07408 -1.07901 -1.08415 -1.08915 -1.09421 -1.09935 -1.10448
 -1.10963 -1.11493 -1.12007 -1.12532 -1.13074 -1.13607 -1.14126 -1.14650 -1.15183 -1.15723
 -1.16278 -1.16816 -1.17380 -1.17949 -1.18510 -1.19082 -1.19670 -1.20241 -1.20828 -1.21403
 -1.21995 -1.22587 -1.23174 -1.23765 -1.24385 -1.25014 -1.25621 -1.26245 -1.26862 -1.27473
 -1.28090 -1.28715 -1.29362 -1.29993 -1.30644 -1.31310 -1.31998 -1.32671 -1.33335 -1.34008
 -1.34695 -1.35415 -1.36105 -1.36811 -1.37531 -1.38270 -1.39009 -1.39750 -1.40494 -1.41240
 -1.41995 -1.42771 -1.43536 -1.44294 -1.45086 -1.45899 -1.46701 -1.47533 -1.48361 -1.49178
 -1.50043 -1.50905 -1.51760 -1.52620 -1.53515 -1.54447 -1.55346 -1.56242 -1.57207 -1.58177
 -1.59162 -1.60115 -1.61076 -1.62099 -1.63124 -1.64186 -1.65228 -1.66294 -1.67386 -1.68467
 -1.69640 -1.70772 -1.71945 -1.73150 -1.74371 -1.75615 -1.76811 -1.78044 -1.79334 -1.80651
 -1.81976 -1.83372 -1.84731 -1.86117 -1.87586 -1.89067 -1.90604 -1.92188 -1.93807 -1.95500
 -1.97258 -1.99025 -2.00906 -2.02848 -2.04799 -2.06856 -2.07066 -2.07276 -2.07481 -2.07681
 -2.07880 -2.08086 -2.08300 -2.08515 -2.08738 -2.08967 -2.09196 -2.09416 -2.09636 -2.09857
 -2.10080 -2.10303 -2.10519 -2.10730 -2.10941 -2.11158 -2.11378 -2.11598 -2.11823 -2.12048
 -2.12271 -2.12492 -2.12713 -2.12947 -2.13190 -2.13432 -2.13672 -2.13912 -2.14152 -2.14391
 -2.14632 -2.14879 -2.15126 -2.15369 -2.15610 -2.15852 -2.16097 -2.16342 -2.16594 -2.16847
 -2.17094 -2.17332 -2.17569 -2.17810 -2.18052 -2.18300 -2.18558 -2.18815 -2.19051 -2.19287
 -2.19549 -2.19834 -2.20113 -2.20385 -2.20650 -2.20890 -2.21130 -2.21399 -2.21681 -2.21951
 -2.22212 -2.22479 -2.22761 -2.23044 -2.23327 -2.23610 -2.23914 -2.24218 -2.24520 -2.24820
 -2.25086 -2.25352 -2.25633 -2.25918 -2.26196 -2.26471 -2.26769 -2.27086 -2.27384 -2.27671
 -2.27958 -2.28243 -2.28534 -2.28832 -2.29135 -2.29445 -2.29763 -2.30090 -2.30414 -2.30737
 -2.31075 -2.31416 -2.31740 -2.32065 -2.32393 -2.32723 -2.33058 -2.33383 -2.33703 -2.34037
 -2.34378 -2.34724 -2.35070 -2.35412 -2.35754 -2.36095 -2.36448 -2.36808 -2.37178 -2.37533
 -2.37865 -2.38210 -2.38565 -2.38936 -2.39317 -2.39717 -2.40117 -2.40509 -2.40883 -2.41291
 -2.41698 -2.42066 -2.42474 -2.42900 -2.43301 -2.43712 -2.44122 -2.44520 -2.44907 -2.45297
 -2.45711 -2.46191 -2.46645 -2.47070 -2.47506 -2.47944 -2.48391 -2.48843 -2.49249 -2.49694
 -2.50151 -2.50588 -2.51094 -2.51555 -2.52014 -2.52495 -2.53014 -2.53446 -2.53918 -2.54432
 -2.54961 -2.55461 -2.55979 -2.56436 -2.56953 -2.57501 -2.58035 -2.58554 -2.59064 -2.59625
 -2.60180 -2.60754 -2.61256 -2.61767 -2.62307 -2.62867 -2.63475 -2.64074 -2.64610 -2.65177
 -2.65786 -2.66399 -2.67026 -2.67655 -2.68343 -2.69011 -2.69599 -2.70197 -2.70889 -2.71595
 -2.72349 -2.73041 -2.73791 -2.74540 -2.75261 -2.76025 -2.76761 -2.77494 -2.78242 -2.79116
 -2.79848 -2.80617 -2.81439 -2.82278 -2.83180 -2.84002 -2.84819 -2.85743 -2.86742 -2.87652
 -2.88613 -2.89625 -2.90542 -2.91585 -2.92685 -2.93829 -2.94998 -2.96274 -2.97425 -2.98670
 -2.99770 -3.01145 -3.02234 -3.03523 -3.04960 -3.06476 -3.07932 -3.09424 -3.11045 -3.12737
 -3.14400 -3.16230 -3.17956 -3.19863 -3.21886 -3.23863 -3.26033 -3.28355 -3.30548 -3.32710
 -3.35107 -3.37842 -3.41243 -3.44455 -3.47993 -3.51578 -3.55610 -3.60863 -3.66514 -3.71997
 -3.79065 -3.88768 -3.99604 -4.14116 -4.36480
 -0.81613 -0.81991 -0.82363 -0.82738 -0.83123 -0.83510 -0.83895 -0.84277 -0.84654 -0.85031
 -0.85417 -0.85810 -0.86209 -0.86602 -0.86997 -0.87396 -0.87808 -0.88212 -0.88611 -0.89007
 -0.89402 -0.89795 -0.90201 -0.90611 -0.91025 -0.91450 -0.91863 -0.92271 -0.92680 -0.93096
 -0.93515 -0.93940 -0.94356 -0.94775 -0.95199 -0.95626 -0.96061 -0.96502 -0.96949 -0.97391
 -0.97831 -0.98275 -0.98735 -0.99185 -0.99634 -1.00084 -1.00529 -1.00992 -1.01454 -1.01915
 -1.02384 -1.02852 -1.03309 -1.03768 -1.04239 -1.04724 -1.05201 -1.05673 -1.06145 -1.06620
 -1.07098 -1.07581 -1.08083 -1.08591 -1.09086 -1.09576 -1.10079 -1.10576 -1.11082 -1.11597
 -1.12114 -1.12640 -1.13160 -1.13689 -1.14227 -1.14764 -1.15303 -1.15845 -1.16382 -1.16915
 -1.17462 -1.18011 -1.18576 -1.19132 -1.19676 -1.20223 -1.20788 -1.21363 -1.21939 -1.22514
 -1.23096 -1.23682 -1.24271 -1.24886 -1.25497 -1.26094 -1.26707 -1.27317 -1.27932 -1.28566
 -1.29203 -1.29833 -1.30460 -1.31103 -1.31759 -1.32404 -1.33080 -1.33725 -1.34418 -1.35113
 -1.35812 -1.36500 -1.37198 -1.37903 -1.38618 -1.39340 -1.40087 -1.40802 -1.41549 -1.42313
 -1.43080 -1.43833 -1.44595 -1.45353 -1.46141 -1.46963 -1.47781 -1.48635 -1.49491 -1.50351
 -1.51201 -1.52033 -1.52895 -1.53765 -1.54654 -1.55521 -1.56395 -1.57344 -1.58302 -1.59255
 -1.60229 -1.61189 -1.62177 -1.63185 -1.64210 -1.65196 -1.66200 -1.67273 -1.68355 -1.69443
 -1.70586 -1.71756 -1.72904 -1.74075 -1.75265 -1.76466 -1.77737 -1.78994 -1.80304 -1.81628
 -1.82931 -1.84317 -1.85775 -1.87213 -1.88687 -1.90148 -1.91712 -1.93351 -1.94939 -1.96608
 -1.98327 -2.00144 -2.01947 -2.03885 -2.05865 -2.07934 -2.08136 -2.08334 -2.08533 -2.08733
 -2.08934 -2.09135 -2.09342 -2.09552 -2.09762 -2.09975 -2.10189 -2.10404 -2.10633 -2.10862
 -2.11094 -2.11328 -2.11563 -2.11798 -2.12034 -2.12266 -2.12488 -2.12710 -2.12936 -2.13163
 -2.13390 -2.13613 -2.13835 -2.14058 -2.14282 -2.14505 -2.14745 -2.14995 -2.15246 -2.15496
 -2.15747 -2.15972 -2.16191 -2.16410 -2.16633 -2.16857 -2.17084 -2.17319 -2.17553 -2.17783
 -2.18012 -2.18245 -2.18492 -2.18740 -2.18995 -2.19253 -2.19503 -2.19741 -2.19979 -2.20245
 -2.20514 -2.20772 -2.21023 -2.21277 -2.21537 -2.21797 -2.22056 -2.22315 -2.22581 -2.22851
 -2.23133 -2.23428 -2.23714 -2.23988 -2.24259 -2.24523 -2.24787 -2.25062 -2.25338 -2.25625
 -2.25914 -2.26195 -2.26471 -2.26756 -2.27047 -2.27336 -2.27623 -2.27908 -2.28190 -2.28471
 -2.28747 -2.29024 -2.29323 -2.29620 -2.29901 -2.30182 -2.30467 -2.30752 -2.31051 -2.31353
 -2.31652 -2.31950 -2.32256 -2.32563 -2.32889 -2.33217 -2.33537 -2.33867 -2.34242 -2.34602
 -2.34951 -2.35277 -2.35599 -2.35947 -2.36294 -2.36634 -2.36981 -2.37335 -2.37697 -2.38061
 -2.38425 -2.38778 -2.39119 -2.39473 -2.39830 -2.40171 -2.40529 -2.40922 -2.41293 -2.41662
 -2.42056 -2.42445 -2.42834 -2.43242 -2.43646 -2.44047 -2.44439 -2.44828 -2.45215 -2.45652
 -2.46092 -2.46528 -2.46950 -2.47387 -2.47825 -2.48258 -2.48675 -2.49104 -2.49533 -2.49952
 -2.50411 -2.50854 -2.51296 -2.51796 -2.52245 -2.52693 -2.53156 -2.53642 -2.54075 -2.54537
 -2.55028 -2.55552 -2.56102 -2.56652 -2.57150 -2.57620 -2.58135 -2.58644 -2.59134 -2.59674
 -2.60247 -2.60835 -2.61460 -2.62022 -2.62506 -2.63036 -2.63612 -2.64188 -2.64794 -2.65366
 -2.65945 -2.66546 -2.67138 -2.67762 -2.68398 -2.69047 -2.69714 -2.70287 -2.71025 -2.71774
 -2.72526 -2.73263 -2.73958 -2.74649 -2.75417 -2.76133 -2.76913 -2.77728 -2.78500 -2.79307
 -2.80100 -2.80954 -2.81784 -2.82633 -2.83447 -2.84260 -2.85223 -2.86123 -2.87056 -2.88065
 -2.89118 -2.90082 -2.91081 -2.92018 -2.93170 -2.94233 -2.95383 -2.96415 -2.97440 -2.98680
 -2.99893 -3.01092 -3.02384 -3.03636 -3.04837 -3.06308 -3.07705 -3.09203 -3.10805 -3.12481
 -3.14337 -3.16131 -3.17988 -3.19876 -3.21842 -3.23782 -3.25933 -3.27896 -3.30210 -3.32357
 -3.35134 -3.37922 -3.40830 -3.44208 -3.47752 -3.51759 -3.56092 -3.60588 -3.66154 -3.72090
 -3.79473 -3.88224 -3.97420 -4.12972 -4.36444
 -0.82754 -0.83130 -0.83504 -0.83879 -0.84259 -0.84633 -0.85004 -0.85392 -0.85779 -0.86166
 -0.86554 -0.86941 -0.87325 -0.87719 -0.88118 -0.88524 -0.88923 -0.89320 -0.89717 -0.90117
 -0.90518 -0.90916 -0.91321 -0.91726 -0.92127 -0.92537 -0.92949 -0.93364 -0.93785 -0.94212
 -0.94642 -0.95051 -0.95463 -0.95881 -0.96323 -0.96763 -0.97200 -0.97633 -0.98077 -0.98515
 -0.98953 -0.99397 -0.99835 -1.00292 -1.00754 -1.01203 -1.01661 -1.02111 -1.02563 -1.03023
 -1.03476 -1.03938 -1.04406 -1.04878 -1.05346 -1.05822 -1.06304 -1.06781 -1.07250 -1.07729
 -1.08207 -1.08694 -1.09180 -1.09658 -1.10163 -1.10676 -1.11179 -1.11685 -1.12197 -1.12713
 -1.13216 -1.13732 -1.14257 -1.14788 -1.15324 -1.15849 -1.16367 -1.16901 -1.17432 -1.17977
 -1.18522 -1.19072 -1.19604 -1.20139 -1.20684 -1.21238 -1.21803 -1.22378 -1.22965 -1.23564
 -1.24165 -1.24738 -1.25322 -1.25906 -1.26501 -1.27100 -1.27705 -1.28314 -1.28932 -1.29567
 -1.30206 -1.30838 -1.31503 -1.32150 -1.32772 -1.33399 -1.34052 -1.34729 -1.35418 -1.36108
 -1.36783 -1.37471 -1.38159 -1.38877 -1.39596 -1.40308 -1.41035 -1.41762 -1.42510 -1.43254
 -1.44002 -1.44733 -1.45513 -1.46299 -1.47109 -1.47944 -1.48758 -1.49566 -1.50390 -1.51225
 -1.52071 -1.52946 -1.53824 -1.54693 -1.55575 -1.56472 -1.57426 -1.58357 -1.59276 -1.60218
 -1.61162 -1.62115 -1.63096 -1.64102 -1.65102 -1.66120 -1.67181 -1.68245 -1.69328 -1.70469
 -1.71579 -1.72714 -1.73830 -1.74948 -1.76196 -1.77426 -1.78658 -1.79934 -1.81260 -1.82545
 -1.83921 -1.85346 -1.86778 -1.88207 -1.89673 -1.91158 -1.92724 -1.94295 -1.95953 -1.97617
 -1.99275 -2.01057 -2.02874 -2.04712 -2.06629 -2.08575 -2.08771 -2.08968 -2.09165 -2.09373
 -2.09583 -2.09793 -2.09991 -2.10188 -2.10385 -2.10589 -2.10793 -2.10997 -2.11208 -2.11420
 -2.11632 -2.11843 -2.12055 -2.12266 -2.12477 -2.12688 -2.12906 -2.13135 -2.13363 -2.13600
 -2.13840 -2.14072 -2.14289 -2.14505 -2.14731 -2.14964 -2.15197 -2.15429 -2.15661 -2.15888
 -2.16105 -2.16322 -2.16556 -2.16798 -2.17039 -2.17274 -2.17510 -2.17755 -2.18006 -2.18255
 -2.18499 -2.18743 -2.18982 -2.19220 -2.19462 -2.19714 -2.19966 -2.20218 -2.20469 -2.20722
 -2.20975 -2.21227 -2.21471 -2.21715 -2.21978 -2.22250 -2.22514 -2.22767 -2.23024 -2.23310
 -2.23596 -2.23851 -2.24105 -2.24371 -2.24644 -2.24921 -2.25203 -2.25482 -2.25756 -2.26033
 -2.26335 -2.26633 -2.26909 -2.27185 -2.27480 -2.27775 -2.28039 -2.28299 -2.28578 -2.28869
 -2.29172 -2.29484 -2.29789 -2.30089 -2.30385 -2.30678 -2.31009 -2.31369 -2.31665 -2.31955
 -2.32273 -2.32596 -2.32895 -2.33194 -2.33508 -2.33824 -2.34151 -2.34487 -2.34848 -2.35193
 -2.35527 -2.35845 -2.36159 -2.36511 -2.36870 -2.37236 -2.37573 -2.37886 -2.38239 -2.38615
 -2.38972 -2.39320 -2.39653 -2.39994 -2.40342 -2.40677 -2.41010 -2.41393 -2.41773 -2.42152
 -2.42535 -2.42928 -2.43343 -2.43719 -2.44100 -2.44518 -2.44946 -2.45361 -2.45755 -2.46166
 -2.46571 -2.46965 -2.47372 -2.47760 -2.48122 -2.48565 -2.49012 -2.49442 -2.49880 -2.50306
 -2.50742 -2.51210 -2.51607 -2.52039 -2.52507 -2.52980 -2.53465 -2.53930 -2.54387 -2.54850
 -2.55334 -2.55869 -2.56416 -2.56913 -2.57403 -2.57916 -2.58402 -2.58896 -2.59390 -2.59950
 -2.60518 -2.61051 -2.61572 -2.62076 -2.62564 -2.63081 -2.63697 -2.64263 -2.64821 -2.65393
 -2.66020 -2.66610 -2.67205 -2.67835 -2.68452 -2.69194 -2.69858 -2.70509 -2.71137 -2.71820
 -2.72536 -2.73229 -2.73934 -2.74665 -2.75428 -2.76149 -2.76875 -2.77629 -2.78391 -2.79271
 -2.80080 -2.80878 -2.81718 -2.82617 -2.83477 -2.84301 -2.85163 -2.85973 -2.86889 -2.87916
 -2.88928 -2.89939 -2.90966 -2.92013 -2.93076 -2.94100 -2.95159 -2.96287 -2.97485 -2.98721
 -3.00002 -3.01253 -3.02640 -3.03923 -3.05187 -3.06607 -3.08136 -3.09415 -3.11007 -3.12718
 -3.14334 -3.16047 -3.17844 -3.19600 -3.21338 -3.23392 -3.25512 -3.27852 -3.30043 -3.32411
 -3.34719 -3.37436 -3.40186 -3.43461 -3.46825 -3.50847 -3.54927 -3.59449 -3.64785 -3.70823
 -3.77970 -3.86734 -3.97258 -4.11636 -4.35976
 -0.83835 -0.84206 -0.84580 -0.84959 -0.85340 -0.85722 -0.86106 -0.86492 -0.86879 -0.87268
 -0.87650 -0.88030 -0.88421 -0.88816 -0.89215 -0.89607 -0.90000 -0.90394 -0.90796 -0.91194
 -0.91588 -0.92002 -0.92413 -0.92821 -0.93239 -0.93649 -0.94055 -0.94476 -0.94891 -0.95307
 -0.95731 -0.96151 -0.96567 -0.96978 -0.97400 -0.97829 -0.98267 -0.98715 -0.99155 -0.99594
 -1.00031 -1.00475 -1.00918 -1.01364 -1.01815 -1.02252 -1.02690 -1.03134 -1.03592 -1.04068
 -1.04551 -1.05030 -1.05502 -1.05979 -1.06454 -1.06930 -1.07399 -1.07858 -1.08329 -1.08806
 -1.09286 -1.09778 -1.10283 -1.10780 -1.11279 -1.11771 -1.12269 -1.12770 -1.13267 -1.13790
 -1.14292 -1.14806 -1.15317 -1.15830 -1.16352 -1.16884 -1.17436 -1.17974 -1.18501 -1.19035
 -1.19574 -1.20114 -1.20667 -1.21238 -1.21807 -1.22372 -1.22951 -1.23531 -1.24106 -1.24687
 -1.25268 -1.25855 -1.26445 -1.27041 -1.27630 -1.28228 -1.28848 -1.29467 -1.30083 -1.30666
 -1.31298 -1.31921 -1.32576 -1.33221 -1.33859 -1.34517 -1.35189 -1.35870 -1.36527 -1.37193
 -1.37871 -1.38585 -1.39283 -1.39976 -1.40685 -1.41404 -1.42121 -1.42849 -1.43575 -1.44304
 -1.45037 -1.45806 -1.46561 -1.47305 -1.48075 -1.48881 -1.49684 -1.50501 -1.51331 -1.52152
 -1.52986 -1.53841 -1.54718 -1.55581 -1.56445 -1.57357 -1.58279 -1.59211 -1.60154 -1.61112
 -1.62081 -1.63065 -1.64061 -1.64996 -1.65969 -1.67017 -1.68075 -1.69119 -1.70184 -1.71277
 -1.72427 -1.73530 -1.74662 -1.75821 -1.77020 -1.78247 -1.79491 -1.80742 -1.82031 -1.83284
 -1.84655 -1.86013 -1.87430 -1.88873 -1.90401 -1.91896 -1.93472 -1.95076 -1.96664 -1.98377
 -2.00066 -2.01763 -2.03544 -2.05429 -2.07345 -2.09318 -2.09523 -2.09727 -2.09940 -2.10158
 -2.10377 -2.10583 -2.10788 -2.10993 -2.11206 -2.11420 -2.11633 -2.11839 -2.12045 -2.12250
 -2.12452 -2.12655 -2.12858 -2.13067 -2.13276 -2.13496 -2.13733 -2.13971 -2.14183 -2.14393
 -2.14604 -2.14850 -2.15097 -2.15337 -2.15572 -2.15806 -2.16032 -2.16257 -2.16484 -2.16713
 -2.16941 -2.17186 -2.17436 -2.17682 -2.17920 -2.18158 -2.18402 -2.18648 -2.18889 -2.19124
 -2.19359 -2.19598 -2.19837 -2.20080 -2.20328 -2.20575 -2.20808 -2.21040 -2.21281 -2.21547
 -2.21811 -2.22058 -2.22304 -2.22557 -2.22814 -2.23073 -2.23336 -2.23598 -2.23853 -2.24109
 -2.24360 -2.24610 -2.24866 -2.25142 -2.25417 -2.25690 -2.25963 -2.26222 -2.26479 -2.26755
 -2.27047 -2.27334 -2.27617 -2.27898 -2.28176 -2.28455 -2.28740 -2.29026 -2.29313 -2.29600
 -2.29879 -2.30159 -2.30442 -2.30727 -2.31033 -2.31347 -2.31659 -2.31971 -2.32293 -2.32614
 -2.32902 -2.33191 -2.33485 -2.33779 -2.34136 -2.34488 -2.34815 -2.35151 -2.35499 -2.35834
 -2.36164 -2.36512 -2.36864 -2.37218 -2.37561 -2.37893 -2.38226 -2.38560 -2.38918 -2.39273
 -2.39611 -2.39947 -2.40281 -2.40642 -2.41020 -2.41401 -2.41764 -2.42108 -2.42480 -2.42860
 -2.43226 -2.43594 -2.43964 -2.44329 -2.44708 -2.45132 -2.45548 -2.45951 -2.46333 -2.46728
 -2.47145 -2.47606 -2.48032 -2.48450 -2.48869 -2.49325 -2.49736 -2.50146 -2.50573 -2.51013
 -2.51423 -2.51813 -2.52276 -2.52714 -2.53165 -2.53654 -2.54101 -2.54564 -2.55023 -2.55478
 -2.55970 -2.56420 -2.56912 -2.57438 -2.57957 -2.58447 -2.58923 -2.59480 -2.60081 -2.60597
 -2.61099 -2.61602 -2.62125 -2.62732 -2.63280 -2.63831 -2.64446 -2.65012 -2.65586 -2.66201
 -2.66832 -2.67503 -2.68098 -2.68685 -2.69270 -2.69946 -2.70606 -2.71238 -2.71888 -2.72563
 -2.73271 -2.73915 -2.74600 -2.75346 -2.76082 -2.76781 -2.77495 -2.78286 -2.79057 -2.79870
 -2.80643 -2.81433 -2.82213 -2.83039 -2.83880 -2.84751 -2.85729 -2.86765 -2.87661 -2.88650
 -2.89714 -2.90700 -2.91733 -2.92713 -2.93759 -2.94788 -2.95792 -2.96886 -2.98039 -2.99267
 -3.00489 -3.01802 -3.03077 -3.04282 -3.05704 -3.07203 -3.08627 -3.10033 -3.11585 -3.13133
 -3.14851 -3.16533 -3.18359 -3.20139 -3.22043 -3.23766 -3.25791 -3.28052 -3.30171 -3.32647
 -3.35191 -3.38144 -3.41203 -3.44158 -3.47247 -3.50771 -3.55217 -3.59812 -3.64972 -3.70552
 -3.77424 -3.85824 -3.96772 -4.11380 -4.34764
 -0.84952 -0.85325 -0.85702 -0.86091 -0.86476 -0.86861 -0.87258 -0.87643 -0.88021 -0.88397
 -0.88776 -0.89158 -0.89555 -0.89952 -0.90346 -0.90738 -0.91135 -0.91542 -0.91944 -0.92347
 -0.92755 -0.93166 -0.93571 -0.93965 -0.94377 -0.94800 -0.95232 -0.95652 -0.96073 -0.96492
 -0.96906 -0.97331 -0.97765 -0.98208 -0.98644 -0.99073 -0.99497 -0.99923 -1.00348 -1.00782
 -1.01230 -1.01667 -1.02102 -1.02539 -1.02977 -1.03429 -1.03882 -1.04333 -1.04783 -1.05226
 -1.05674 -1.06129 -1.06596 -1.07055 -1.07518 -1.07985 -1.08454 -1.08920 -1.09387 -1.09855
 -1.10329 -1.10811 -1.11314 -1.11803 -1.12296 -1.12792 -1.13290 -1.13806 -1.14310 -1.14827
 -1.15329 -1.15842 -1.16371 -1.16892 -1.17434 -1.17965 -1.18505 -1.19041 -1.19570 -1.20110
 -1.20654 -1.21191 -1.21736 -1.22296 -1.22857 -1.23411 -1.23978 -1.24558 -1.25116 -1.25674
 -1.26256 -1.26851 -1.27431 -1.28021 -1.28620 -1.29224 -1.29822 -1.30420 -1.31035 -1.31660
 -1.32291 -1.32912 -1.33558 -1.34182 -1.34837 -1.35484 -1.36155 -1.36838 -1.37493 -1.38151
 -1.38815 -1.39522 -1.40227 -1.40944 -1.41624 -1.42331 -1.43070 -1.43802 -1.44508 -1.45254
 -1.46009 -1.46783 -1.47563 -1.48328 -1.49113 -1.49900 -1.50688 -1.51494 -1.52314 -1.53160
 -1.53995 -1.54839 -1.55671 -1.56534 -1.57394 -1.58276 -1.59155 -1.60042 -1.60990 -1.61956
 -1.62927 -1.63914 -1.64928 -1.65882 -1.66873 -1.67901 -1.68953 -1.70001 -1.71042 -1.72124
 -1.73255 -1.74406 -1.75552 -1.76693 -1.77838 -1.79017 -1.80298 -1.81526 -1.82825 -1.84112
 -1.85452 -1.86812 -1.88208 -1.89599 -1.91082 -1.92546 -1.94064 -1.95628 -1.97285 -1.98958
 -2.00687 -2.02430 -2.04221 -2.06081 -2.08056 -2.10066 -2.10281 -2.10489 -2.10688 -2.10886
 -2.11091 -2.11302 -2.11513 -2.11721 -2.11927 -2.12133 -2.12343 -2.12556 -2.12769 -2.12977
 -2.13183 -2.13390 -2.13588 -2.13786 -2.13983 -2.14206 -2.14431 -2.14654 -2.14871 -2.15087
 -2.15298 -2.15504 -2.15710 -2.15922 -2.16138 -2.16355 -2.16584 -2.16817 -2.17050 -2.17287
 -2.17523 -2.17758 -2.17992 -2.18225 -2.18459 -2.18692 -2.18941 -2.19203 -2.19464 -2.19725
 -2.19986 -2.20227 -2.20468 -2.20700 -2.20922 -2.21145 -2.21414 -2.21698 -2.21963 -2.22216
 -2.22472 -2.22732 -2.22991 -2.23229 -2.23466 -2.23713 -2.23973 -2.24233 -2.24489 -2.24746
 -2.24998 -2.25250 -2.25505 -2.25764 -2.26024 -2.26300 -2.26576 -2.26851 -2.27126 -2.27417
 -2.27714 -2.28020 -2.28329 -2.28606 -2.28873 -2.29173 -2.29502 -2.29796 -2.30076 -2.30372
 -2.30681 -2.30982 -2.31277 -2.31565 -2.31849 -2.32143 -2.32450 -2.32744 -2.33026 -2.33325
 -2.33652 -2.33978 -2.34304 -2.34603 -2.34891 -2.35202 -2.35527 -2.35869 -2.36215 -2.36545
 -2.36872 -2.37186 -2.37504 -2.37832 -2.38163 -2.38497 -2.38829 -2.39161 -2.39509 -2.39867
 -2.40257 -2.40605 -2.40929 -2.41279 -2.41633 -2.41977 -2.42332 -2.42707 -2.43076 -2.43444
 -2.43838 -2.44197 -2.44531 -2.44883 -2.45240 -2.45610 -2.46016 -2.46451 -2.46821 -2.47195
 -2.47574 -2.47993 -2.48416 -2.48841 -2.49273 -2.49683 -2.50091 -2.50524 -2.51010 -2.51451
 -2.51865 -2.52308 -2.52732 -2.53159 -2.53596 -2.54028 -2.54451 -2.54878 -2.55360 -2.55808
 -2.56291 -2.56807 -2.57324 -2.57835 -2.58378 -2.58859 -2.59337 -2.59854 -2.60436 -2.61014
 -2.61542 -2.62053 -2.62584 -2.63191 -2.63783 -2.64298 -2.64811 -2.65349 -2.65955 -2.66593
 -2.67177 -2.67772 -2.68379 -2.68989 -2.69596 -2.70268 -2.70888 -2.71606 -2.72332 -2.72990
 -2.73608 -2.74350 -2.75036 -2.75762 -2.76539 -2.77278 -2.78041 -2.78823 -2.79657 -2.80483
 -2.81247 -2.82045 -2.82976 -2.83856 -2.84752 -2.85677 -2.86570 -2.87407 -2.88347 -2.89339
 -2.90250 -2.91185 -2.92147 -2.93036 -2.94040 -2.95177 -2.96157 -2.97426 -2.98564 -2.99766
 -3.00973 -3.02175 -3.03409 -3.04581 -3.05793 -3.07259 -3.08543 -3.09888 -3.11269 -3.12898
 -3.14580 -3.16228 -3.17819 -3.19700 -3.21725 -3.23883 -3.26016 -3.28248 -3.30403 -3.32790
 -3.35215 -3.37823 -3.40732 -3.43944 -3.47302 -3.51292 -3.55536 -3.60260 -3.65420 -3.70447
 -3.77226 -3.85864 -3.95140 -4.11208 -4.33864
 -0.85976 -0.86349 -0.86716 -0.87090 -0.87466 -0.87846 -0.88228 -0.88611 -0.88998 -0.89387
 -0.89780 -0.90169 -0.90560 -0.90954 -0.91345 -0.91737 -0.92133 -0.92520 -0.92908 -0.93303
 -0.93705 -0.94111 -0.94523 -0.94931 -0.95342 -0.95761 -0.96188 -0.96607 -0.97017 -0.97434
 -0.97848 -0.98265 -0.98703 -0.99133 -0.99556 -0.99973 -1.00392 -1.00824 -1.01268 -1.01711
 -1.02141 -1.02574 -1.03017 -1.03463 -1.03911 -1.04363 -1.04819 -1.05284 -1.05747 -1.06211
 -1.06680 -1.07147 -1.07621 -1.08088 -1.08555 -1.09031 -1.09518 -1.09998 -1.10480 -1.10963
 -1.11440 -1.11910 -1.12406 -1.12905 -1.13402 -1.13899 -1.14401 -1.14906 -1.15415 -1.15923
 -1.16431 -1.16942 -1.17455 -1.17962 -1.18481 -1.18992 -1.19521 -1.20055 -1.20587 -1.21135
 -1.21693 -1.22248 -1.22805 -1.23355 -1.23914 -1.24466 -1.25017 -1.25575 -1.26142 -1.26719
 -1.27294 -1.27872 -1.28466 -1.29057 -1.29652 -1.30266 -1.30877 -1.31476 -1.32089 -1.32722
 -1.33355 -1.34005 -1.34646 -1.35286 -1.35931 -1.36559 -1.37201 -1.37868 -1.38542 -1.39208
 -1.39874 -1.40582 -1.41278 -1.41998 -1.42716 -1.43425 -1.44146 -1.44879 -1.45629 -1.46357
 -1.47104 -1.47870 -1.48625 -1.49393 -1.50168 -1.50938 -1.51708 -1.52506 -1.53329 -1.54151
 -1.54966 -1.55804 -1.56653 -1.57511 -1.58389 -1.59272 -1.60148 -1.61070 -1.62028 -1.62979
 -1.63926 -1.64878 -1.65858 -1.66826 -1.67846 -1.68876 -1.69932 -1.70939 -1.72015 -1.73105
 -1.74198 -1.75311 -1.76453 -1.77609 -1.78746 -1.79934 -1.81116 -1.82371 -1.83644 -1.84962
 -1.86269 -1.87627 -1.89046 -1.90444 -1.91950 -1.93432 -1.94928 -1.96439 -1.97997 -1.99640
 -2.01358 -2.03070 -2.04874 -2.06696 -2.08652 -2.10594 -2.10791 -2.10988 -2.11190 -2.11392
 -2.11595 -2.11795 -2.11995 -2.12195 -2.12407 -2.12619 -2.12832 -2.13046 -2.13260 -2.13477
 -2.13702 -2.13926 -2.14146 -2.14364 -2.14582 -2.14799 -2.15017 -2.15235 -2.15456 -2.15678
 -2.15893 -2.16100 -2.16307 -2.16524 -2.16748 -2.16971 -2.17195 -2.17418 -2.17639 -2.17853
 -2.18067 -2.18287 -2.18518 -2.18749 -2.18995 -2.19245 -2.19488 -2.19720 -2.19952 -2.20194
 -2.20438 -2.20682 -2.20928 -2.21174 -2.21429 -2.21685 -2.21942 -2.22200 -2.22456 -2.22703
 -2.22950 -2.23203 -2.23457 -2.23711 -2.23964 -2.24218 -2.24483 -2.24749 -2.25005 -2.25258
 -2.25515 -2.25776 -2.26037 -2.26294 -2.26551 -2.26813 -2.27077 -2.27352 -2.27635 -2.27924
 -2.28220 -2.28519 -2.28823 -2.29120 -2.29405 -2.29694 -2.29992 -2.30286 -2.30572 -2.30867
 -2.31197 -2.31509 -2.31791 -2.32080 -2.32393 -2.32702 -2.33005 -2.33313 -2.33628 -2.33944
 -2.34260 -2.34573 -2.34882 -2.35211 -2.35552 -2.35862 -2.36168 -2.36469 -2.36770 -2.37087
 -2.37407 -2.37741 -2.38070 -2.38378 -2.38700 -2.39057 -2.39397 -2.39725 -2.40056 -2.40389
 -2.40730 -2.41075 -2.41427 -2.41780 -2.42134 -2.42472 -2.42808 -2.43175 -2.43530 -2.43864
 -2.44225 -2.44603 -2.44976 -2.45347 -2.45715 -2.46119 -2.46532 -2.46939 -2.47320 -2.47708
 -2.48134 -2.48524 -2.48921 -2.49355 -2.49788 -2.50220 -2.50650 -2.51080 -2.51534 -2.51986
 -2.52425 -2.52901 -2.53343 -2.53787 -2.54247 -2.54727 -2.55215 -2.55676 -2.56128 -2.56604
 -2.57102 -2.57561 -2.58047 -2.58561 -2.59056 -2.59594 -2.60093 -2.60594 -2.61093 -2.61590
 -2.62093 -2.62641 -2.63192 -2.63712 -2.64288 -2.64855 -2.65486 -2.66111 -2.66727 -2.67329
 -2.67897 -2.68539 -2.69188 -2.69856 -2.70405 -2.71012 -2.71702 -2.72347 -2.73002 -2.73669
 -2.74304 -2.74968 -2.75639 -2.76254 -2.76912 -2.77641 -2.78316 -2.78950 -2.79637 -2.80280
 -2.81072 -2.81885 -2.82693 -2.83554 -2.84449 -2.85359 -2.86147 -2.86998 -2.87917 -2.88803
 -2.89753 -2.90787 -2.91721 -2.92694 -2.93599 -2.94729 -2.95869 -2.96958 -2.97949 -2.99190
 -3.00410 -3.01675 -3.02858 -3.04278 -3.05810 -3.07169 -3.08590 -3.10054 -3.11635 -3.13300
 -3.15047 -3.16648 -3.18218 -3.20106 -3.21916 -3.23669 -3.25718 -3.27918 -3.30131 -3.32650
 -3.35191 -3.37785 -3.40673 -3.43873 -3.47160 -3.50794 -3.54455 -3.59109 -3.64113 -3.69991
 -3.76842 -3.85228 -3.95608 -4.10134 -4.31116
 -0.86969 -0.87337 -0.87703 -0.88074 -0.88463 -0.88850 -0.89235 -0.89621 -0.90001 -0.90377
 -0.90767 -0.91158 -0.91552 -0.91944 -0.92333 -0.92719 -0.93106 -0.93496 -0.93899 -0.94307
 -0.94717 -0.95126 -0.95547 -0.95966 -0.96380 -0.96790 -0.97203 -0.97620 -0.98029 -0.98444
 -0.98863 -0.99283 -0.99701 -1.00122 -1.00556 -1.00992 -1.01423 -1.01852 -1.02283 -1.02711
 -1.03141 -1.03576 -1.04017 -1.04465 -1.04917 -1.05367 -1.05815 -1.06266 -1.06722 -1.07194
 -1.07639 -1.08100 -1.08567 -1.09032 -1.09509 -1.09987 -1.10471 -1.10953 -1.11425 -1.11908
 -1.12389 -1.12878 -1.13373 -1.13865 -1.14350 -1.14841 -1.15348 -1.15851 -1.16348 -1.16854
 -1.17373 -1.17875 -1.18389 -1.18913 -1.19433 -1.19954 -1.20498 -1.21007 -1.21548 -1.22096
 -1.22646 -1.23204 -1.23747 -1.24283 -1.24831 -1.25390 -1.25942 -1.26484 -1.27038 -1.27615
 -1.28186 -1.28780 -1.29353 -1.29962 -1.30571 -1.31165 -1.31777 -1.32399 -1.33022 -1.33640
 -1.34271 -1.34908 -1.35543 -1.36193 -1.36829 -1.37461 -1.38118 -1.38762 -1.39413 -1.40085
 -1.40764 -1.41453 -1.42121 -1.42809 -1.43497 -1.44207 -1.44921 -1.45655 -1.46380 -1.47114
 -1.47864 -1.48607 -1.49369 -1.50141 -1.50919 -1.51706 -1.52471 -1.53265 -1.54082 -1.54902
 -1.55727 -1.56566 -1.57412 -1.58271 -1.59145 -1.59995 -1.60871 -1.61788 -1.62736 -1.63657
 -1.64609 -1.65570 -1.66530 -1.67542 -1.68554 -1.69572 -1.70632 -1.71655 -1.72698 -1.73751
 -1.74859 -1.75972 -1.77105 -1.78284 -1.79432 -1.80621 -1.81834 -1.83082 -1.84315 -1.85628
 -1.86940 -1.88276 -1.89629 -1.91065 -1.92517 -1.94022 -1.95562 -1.97098 -1.98663 -2.00328
 -2.02003 -2.03753 -2.05531 -2.07378 -2.09220 -2.11171 -2.11376 -2.11581 -2.11792 -2.12002
 -2.12214 -2.12429 -2.12644 -2.12860 -2.13079 -2.13298 -2.13515 -2.13731 -2.13947 -2.14160
 -2.14371 -2.14583 -2.14789 -2.14995 -2.15202 -2.15419 -2.15638 -2.15855 -2.16072 -2.16289
 -2.16504 -2.16719 -2.16933 -2.17163 -2.17401 -2.17634 -2.17845 -2.18056 -2.18274 -2.18508
 -2.18741 -2.18972 -2.19203 -2.19432 -2.19654 -2.19877 -2.20103 -2.20334 -2.20565 -2.20800
 -2.21036 -2.21275 -2.21520 -2.21766 -2.22009 -2.22251 -2.22492 -2.22729 -2.22967 -2.23220
 -2.23475 -2.23742 -2.24020 -2.24293 -2.24556 -2.24820 -2.25088 -2.25356 -2.25632 -2.25910
 -2.26195 -2.26484 -2.26765 -2.27041 -2.27312 -2.27577 -2.27841 -2.28097 -2.28354 -2.28627
 -2.28903 -2.29184 -2.29466 -2.29738 -2.30001 -2.30265 -2.30537 -2.30809 -2.31104 -2.31399
 -2.31715 -2.32029 -2.32313 -2.32598 -2.32900 -2.33203 -2.33532 -2.33856 -2.34153 -2.34457
 -2.34798 -2.35125 -2.35430 -2.35743 -2.36066 -2.36403 -2.36751 -2.37079 -2.37403 -2.37721
 -2.38039 -2.38354 -2.38668 -2.38975 -2.39283 -2.39596 -2.39920 -2.40266 -2.40599 -2.40924
 -2.41242 -2.41556 -2.41901 -2.42246 -2.42573 -2.42903 -2.43243 -2.43595 -2.43958 -2.44318
 -2.44678 -2.45036 -2.45404 -2.45781 -2.46191 -2.46594 -2.46986 -2.47386 -2.47791 -2.48201
 -2.48577 -2.48972 -2.49398 -2.49841 -2.50275 -2.50695 -2.51092 -2.51525 -2.51964 -2.52388
 -2.52815 -2.53228 -2.53633 -2.54057 -2.54508 -2.54984 -2.55480 -2.55986 -2.56460 -2.56938
 -2.57451 -2.57981 -2.58470 -2.58954 -2.59448 -2.59949 -2.60471 -2.60993 -2.61487 -2.61997
 -2.62508 -2.63039 -2.63572 -2.64127 -2.64668 -2.65211 -2.65790 -2.66339 -2.66910 -2.67464
 -2.68054 -2.68563 -2.69159 -2.69765 -2.70422 -2.71012 -2.71711 -2.72349 -2.72959 -2.73553
 -2.74234 -2.74915 -2.75557 -2.76231 -2.77022 -2.77747 -2.78474 -2.79253 -2.80071 -2.80918
 -2.81668 -2.82497 -2.83313 -2.84146 -2.84882 -2.85736 -2.86711 -2.87606 -2.88411 -2.89320
 -2.90193 -2.91140 -2.92111 -2.93182 -2.94233 -2.95222 -2.96292 -2.97457 -2.98658 -2.99779
 -3.01051 -3.02272 -3.03439 -3.04857 -3.06249 -3.07607 -3.09137 -3.10594 -3.12123 -3.13780
 -3.15513 -3.17110 -3.19009 -3.20791 -3.22638 -3.24459 -3.26540 -3.28684 -3.31105 -3.33603
 -3.35887 -3.38483 -3.41416 -3.44140 -3.47699 -3.51733 -3.55672 -3.59764 -3.64785 -3.70228
 -3.76520 -3.85129 -3.94592 -4.08856 -4.32052
 -0.88057 -0.88430 -0.88800 -0.89167 -0.89554 -0.89938 -0.90312 -0.90700 -0.91090 -0.91472
 -0.91851 -0.92229 -0.92612 -0.92998 -0.93389 -0.93785 -0.94183 -0.94583 -0.94991 -0.95392
 -0.95786 -0.96182 -0.96586 -0.96998 -0.97418 -0.97836 -0.98251 -0.98659 -0.99076 -0.99498
 -0.99923 -1.00333 -1.00746 -1.01171 -1.01593 -1.02019 -1.02448 -1.02877 -1.03315 -1.03752
 -1.04182 -1.04618 -1.05048 -1.05478 -1.05931 -1.06388 -1.06837 -1.07279 -1.07725 -1.08187
 -1.08647 -1.09104 -1.09559 -1.09999 -1.10449 -1.10912 -1.11383 -1.11857 -1.12320 -1.12780
 -1.13246 -1.13751 -1.14253 -1.14752 -1.15256 -1.15763 -1.16267 -1.16774 -1.17277 -1.17782
 -1.18288 -1.18791 -1.19292 -1.19809 -1.20343 -1.20859 -1.21383 -1.21913 -1.22446 -1.22985
 -1.23527 -1.24056 -1.24609 -1.25137 -1.25706 -1.26265 -1.26830 -1.27405 -1.27983 -1.28552
 -1.29124 -1.29703 -1.30291 -1.30888 -1.31484 -1.32081 -1.32685 -1.33289 -1.33898 -1.34516
 -1.35128 -1.35747 -1.36382 -1.37025 -1.37668 -1.38315 -1.38969 -1.39640 -1.40306 -1.40963
 -1.41625 -1.42314 -1.43027 -1.43752 -1.44457 -1.45142 -1.45838 -1.46556 -1.47295 -1.48041
 -1.48788 -1.49542 -1.50304 -1.51078 -1.51848 -1.52641 -1.53453 -1.54249 -1.55065 -1.55873
 -1.56697 -1.57526 -1.58346 -1.59184 -1.60021 -1.60896 -1.61771 -1.62677 -1.63567 -1.64473
 -1.65421 -1.66347 -1.67327 -1.68290 -1.69302 -1.70339 -1.71361 -1.72429 -1.73491 -1.74548
 -1.75615 -1.76739 -1.77864 -1.78982 -1.80134 -1.81354 -1.82593 -1.83822 -1.85083 -1.86423
 -1.87718 -1.89058 -1.90428 -1.91853 -1.93299 -1.94779 -1.96270 -1.97850 -1.99425 -2.01098
 -2.02816 -2.04464 -2.06265 -2.08088 -2.09984 -2.11946 -2.12143 -2.12344 -2.12547 -2.12749
 -2.12956 -2.13164 -2.13372 -2.13577 -2.13781 -2.13986 -2.14199 -2.14414 -2.14630 -2.14850
 -2.15070 -2.15294 -2.15525 -2.15755 -2.15971 -2.16183 -2.16395 -2.16615 -2.16834 -2.17053
 -2.17265 -2.17478 -2.17701 -2.17939 -2.18176 -2.18411 -2.18647 -2.18879 -2.19105 -2.19331
 -2.19562 -2.19795 -2.20028 -2.20251 -2.20475 -2.20696 -2.20913 -2.21131 -2.21362 -2.21599
 -2.21837 -2.22085 -2.22332 -2.22564 -2.22790 -2.23017 -2.23250 -2.23483 -2.23726 -2.23979
 -2.24234 -2.24505 -2.24775 -2.25017 -2.25256 -2.25494 -2.25731 -2.25969 -2.26228 -2.26491
 -2.26766 -2.27051 -2.27335 -2.27618 -2.27887 -2.28133 -2.28379 -2.28640 -2.28903 -2.29178
 -2.29461 -2.29740 -2.30015 -2.30294 -2.30584 -2.30864 -2.31112 -2.31361 -2.31635 -2.31914
 -2.32195 -2.32477 -2.32770 -2.33073 -2.33385 -2.33702 -2.34010 -2.34314 -2.34611 -2.34904
 -2.35214 -2.35531 -2.35839 -2.36143 -2.36465 -2.36790 -2.37114 -2.37437 -2.37758 -2.38085
 -2.38431 -2.38786 -2.39149 -2.39484 -2.39813 -2.40135 -2.40453 -2.40753 -2.41063 -2.41419
 -2.41763 -2.42096 -2.42443 -2.42797 -2.43130 -2.43470 -2.43845 -2.44194 -2.44523 -2.44905
 -2.45292 -2.45651 -2.46005 -2.46357 -2.46724 -2.47090 -2.47452 -2.47836 -2.48234 -2.48609
 -2.49010 -2.49434 -2.49811 -2.50194 -2.50581 -2.50971 -2.51369 -2.51782 -2.52219 -2.52643
 -2.53057 -2.53474 -2.53899 -2.54351 -2.54852 -2.55315 -2.55766 -2.56242 -2.56728 -2.57165
 -2.57616 -2.58078 -2.58534 -2.58963 -2.59453 -2.59948 -2.60477 -2.61023 -2.61544 -2.62071
 -2.62614 -2.63095 -2.63614 -2.64132 -2.64657 -2.65203 -2.65783 -2.66393 -2.66956 -2.67533
 -2.68121 -2.68717 -2.69356 -2.69984 -2.70613 -2.71259 -2.71910 -2.72555 -2.73176 -2.73826
 -2.74515 -2.75158 -2.75806 -2.76486 -2.77209 -2.77929 -2.78697 -2.79443 -2.80206 -2.80970
 -2.81765 -2.82554 -2.83419 -2.84277 -2.85119 -2.85966 -2.86850 -2.87690 -2.88592 -2.89452
 -2.90370 -2.91366 -2.92269 -2.93379 -2.94363 -2.95458 -2.96565 -2.97613 -2.98853 -2.99998
 -3.01141 -3.02296 -3.03499 -3.04639 -3.05952 -3.07306 -3.08751 -3.10042 -3.11740 -3.13238
 -3.14904 -3.16654 -3.18411 -3.20404 -3.22435 -3.24337 -3.26342 -3.28743 -3.31025 -3.33352
 -3.35882 -3.38554 -3.41216 -3.44063 -3.47260 -3.50997 -3.55235 -3.59456 -3.64036 -3.69185
 -3.76070 -3.84642 -3.94761 -4.08808 -4.34764
 -0.88856 -0.89235 -0.89613 -0.89991 -0.90367 -0.90754 -0.91143 -0.91533 -0.91917 -0.92302
 -0.92693 -0.93083 -0.93474 -0.93872 -0.94266 -0.94659 -0.95055 -0.95458 -0.95865 -0.96272
 -0.96674 -0.97076 -0.97481 -0.97885 -0.98291 -0.98703 -0.99110 -0.99518 -0.99935 -1.00366
 -1.00789 -1.01201 -1.01623 -1.02041 -1.02456 -1.02874 -1.03293 -1.03718 -1.04154 -1.04578
 -1.05009 -1.05448 -1.05876 -1.06308 -1.06747 -1.07194 -1.07642 -1.08096 -1.08551 -1.09005
 -1.09463 -1.09927 -1.10390 -1.10851 -1.11322 -1.11795 -1.12273 -1.12756 -1.13239 -1.13727
 -1.14224 -1.14701 -1.15173 -1.15659 -1.16161 -1.16665 -1.17171 -1.17663 -1.18148 -1.18647
 -1.19150 -1.19652 -1.20177 -1.20698 -1.21214 -1.21738 -1.22272 -1.22813 -1.23338 -1.23865
 -1.24410 -1.24958 -1.25505 -1.26053 -1.26600 -1.27152 -1.27720 -1.28276 -1.28846 -1.29413
 -1.29996 -1.30586 -1.31203 -1.31790 -1.32371 -1.32951 -1.33554 -1.34159 -1.34753 -1.35359
 -1.35984 -1.36619 -1.37233 -1.37876 -1.38506 -1.39135 -1.39768 -1.40433 -1.41106 -1.41789
 -1.42455 -1.43151 -1.43841 -1.44553 -1.45256 -1.45933 -1.46622 -1.47350 -1.48111 -1.48844
 -1.49581 -1.50357 -1.51092 -1.51857 -1.52634 -1.53442 -1.54236 -1.55025 -1.55828 -1.56655
 -1.57505 -1.58354 -1.59192 -1.60039 -1.60923 -1.61812 -1.62684 -1.63536 -1.64416 -1.65338
 -1.66279 -1.67215 -1.68184 -1.69169 -1.70190 -1.71175 -1.72183 -1.73243 -1.74335 -1.75415
 -1.76507 -1.77610 -1.78724 -1.79868 -1.81056 -1.82264 -1.83468 -1.84687 -1.85981 -1.87251
 -1.88618 -1.89948 -1.91226 -1.92638 -1.94106 -1.95546 -1.97041 -1.98570 -2.00168 -2.01737
 -2.03424 -2.05150 -2.06964 -2.08790 -2.10729 -2.12609 -2.12794 -2.12990 -2.13186 -2.13382
 -2.13589 -2.13798 -2.14006 -2.14222 -2.14439 -2.14650 -2.14847 -2.15044 -2.15243 -2.15446
 -2.15649 -2.15854 -2.16067 -2.16279 -2.16497 -2.16721 -2.16945 -2.17159 -2.17369 -2.17579
 -2.17814 -2.18052 -2.18282 -2.18499 -2.18716 -2.18934 -2.19152 -2.19370 -2.19597 -2.19826
 -2.20056 -2.20289 -2.20523 -2.20766 -2.21013 -2.21257 -2.21488 -2.21720 -2.21957 -2.22197
 -2.22438 -2.22683 -2.22928 -2.23164 -2.23396 -2.23628 -2.23864 -2.24099 -2.24347 -2.24605
 -2.24863 -2.25123 -2.25383 -2.25628 -2.25871 -2.26128 -2.26402 -2.26670 -2.26922 -2.27173
 -2.27419 -2.27665 -2.27916 -2.28173 -2.28430 -2.28685 -2.28940 -2.29199 -2.29459 -2.29721
 -2.29983 -2.30247 -2.30526 -2.30804 -2.31080 -2.31356 -2.31620 -2.31882 -2.32152 -2.32427
 -2.32708 -2.32998 -2.33297 -2.33618 -2.33927 -2.34222 -2.34518 -2.34816 -2.35119 -2.35430
 -2.35744 -2.36062 -2.36383 -2.36708 -2.37037 -2.37367 -2.37641 -2.37910 -2.38203 -2.38510
 -2.38835 -2.39168 -2.39489 -2.39808 -2.40135 -2.40459 -2.40776 -2.41095 -2.41421 -2.41770
 -2.42146 -2.42502 -2.42855 -2.43204 -2.43541 -2.43862 -2.44201 -2.44553 -2.44902 -2.45255
 -2.45640 -2.46049 -2.46469 -2.46856 -2.47235 -2.47609 -2.47990 -2.48377 -2.48772 -2.49159
 -2.49557 -2.49975 -2.50379 -2.50788 -2.51206 -2.51592 -2.51993 -2.52410 -2.52800 -2.53202
 -2.53619 -2.54077 -2.54511 -2.54935 -2.55353 -2.55786 -2.56236 -2.56698 -2.57149 -2.57608
 -2.58092 -2.58573 -2.59026 -2.59510 -2.59986 -2.60457 -2.60933 -2.61429 -2.61923 -2.62483
 -2.62982 -2.63516 -2.64063 -2.64584 -2.65121 -2.65681 -2.66316 -2.66892 -2.67399 -2.67956
 -2.68507 -2.69089 -2.69668 -2.70261 -2.70856 -2.71464 -2.72113 -2.72745 -2.73427 -2.74046
 -2.74674 -2.75308 -2.75995 -2.76757 -2.77466 -2.78178 -2.78939 -2.79661 -2.80334 -2.81056
 -2.81829 -2.82673 -2.83553 -2.84349 -2.85159 -2.86061 -2.86925 -2.87847 -2.88794 -2.89688
 -2.90570 -2.91434 -2.92425 -2.93406 -2.94440 -2.95415 -2.96413 -2.97422 -2.98426 -2.99604
 -3.00736 -3.02017 -3.03230 -3.04498 -3.05762 -3.07179 -3.08601 -3.09984 -3.11390 -3.13087
 -3.14576 -3.16223 -3.17994 -3.19869 -3.21710 -3.23619 -3.25553 -3.27580 -3.29995 -3.32613
 -3.35448 -3.38205 -3.41035 -3.44190 -3.47227 -3.50330 -3.53913 -3.58114 -3.63361 -3.69313
 -3.76435 -3.84676 -3.96268 -4.09860 -4.33876
 -0.89664 -0.90040 -0.90416 -0.90792 -0.91167 -0.91541 -0.91922 -0.92302 -0.92679 -0.93061
 -0.93447 -0.93843 -0.94239 -0.94635 -0.95033 -0.95429 -0.95822 -0.96211 -0.96607 -0.97009
 -0.97401 -0.97803 -0.98217 -0.98627 -0.99039 -0.99452 -0.99853 -1.00265 -1.00683 -1.01102
 -1.01523 -1.01942 -1.02357 -1.02777 -1.03204 -1.03638 -1.04049 -1.04481 -1.04922 -1.05355
 -1.05802 -1.06246 -1.06692 -1.07155 -1.07602 -1.08061 -1.08528 -1.08991 -1.09446 -1.09898
 -1.10353 -1.10818 -1.11270 -1.11728 -1.12192 -1.12664 -1.13146 -1.13620 -1.14084 -1.14553
 -1.15044 -1.15526 -1.16017 -1.16514 -1.17007 -1.17495 -1.17995 -1.18489 -1.18985 -1.19487
 -1.19993 -1.20501 -1.21022 -1.21531 -1.22057 -1.22589 -1.23111 -1.23636 -1.24171 -1.24700
 -1.25232 -1.25770 -1.26329 -1.26893 -1.27449 -1.28000 -1.28566 -1.29126 -1.29681 -1.30241
 -1.30795 -1.31350 -1.31933 -1.32518 -1.33115 -1.33708 -1.34302 -1.34887 -1.35513 -1.36116
 -1.36738 -1.37359 -1.37985 -1.38614 -1.39236 -1.39870 -1.40517 -1.41189 -1.41856 -1.42515
 -1.43175 -1.43853 -1.44541 -1.45234 -1.45934 -1.46630 -1.47339 -1.48047 -1.48752 -1.49515
 -1.50264 -1.50998 -1.51723 -1.52463 -1.53258 -1.54086 -1.54863 -1.55646 -1.56451 -1.57248
 -1.58058 -1.58892 -1.59716 -1.60566 -1.61434 -1.62294 -1.63163 -1.64054 -1.64957 -1.65874
 -1.66842 -1.67826 -1.68813 -1.69796 -1.70782 -1.71825 -1.72848 -1.73877 -1.74893 -1.75946
 -1.77057 -1.78145 -1.79274 -1.80435 -1.81622 -1.82795 -1.83970 -1.85261 -1.86486 -1.87780
 -1.89109 -1.90484 -1.91869 -1.93253 -1.94710 -1.96174 -1.97655 -1.99210 -2.00766 -2.02370
 -2.03988 -2.05675 -2.07421 -2.09373 -2.11193 -2.13186 -2.13384 -2.13584 -2.13784 -2.13985
 -2.14190 -2.14396 -2.14602 -2.14807 -2.15011 -2.15217 -2.15429 -2.15641 -2.15849 -2.16047
 -2.16245 -2.16447 -2.16665 -2.16883 -2.17104 -2.17327 -2.17550 -2.17754 -2.17952 -2.18150
 -2.18361 -2.18576 -2.18792 -2.19001 -2.19211 -2.19422 -2.19643 -2.19864 -2.20086 -2.20309
 -2.20532 -2.20758 -2.20985 -2.21213 -2.21454 -2.21696 -2.21924 -2.22141 -2.22358 -2.22591
 -2.22829 -2.23066 -2.23302 -2.23538 -2.23769 -2.23997 -2.24228 -2.24471 -2.24714 -2.24968
 -2.25228 -2.25487 -2.25746 -2.26005 -2.26252 -2.26498 -2.26749 -2.27003 -2.27257 -2.27512
 -2.27766 -2.28019 -2.28271 -2.28529 -2.28794 -2.29063 -2.29344 -2.29623 -2.29881 -2.30138
 -2.30405 -2.30675 -2.30934 -2.31185 -2.31439 -2.31715 -2.31992 -2.32258 -2.32523 -2.32788
 -2.33051 -2.33322 -2.33600 -2.33879 -2.34157 -2.34436 -2.34722 -2.35008 -2.35302 -2.35597
 -2.35909 -2.36220 -2.36517 -2.36815 -2.37121 -2.37428 -2.37742 -2.38056 -2.38366 -2.38684
 -2.39027 -2.39358 -2.39678 -2.40005 -2.40334 -2.40685 -2.41043 -2.41411 -2.41777 -2.42141
 -2.42514 -2.42884 -2.43238 -2.43585 -2.43927 -2.44282 -2.44641 -2.45001 -2.45346 -2.45672
 -2.46032 -2.46413 -2.46803 -2.47179 -2.47542 -2.47966 -2.48370 -2.48736 -2.49127 -2.49523
 -2.49920 -2.50269 -2.50606 -2.50992 -2.51389 -2.51800 -2.52194 -2.52616 -2.53063 -2.53466
 -2.53908 -2.54358 -2.54788 -2.55217 -2.55648 -2.56082 -2.56520 -2.57004 -2.57493 -2.57962
 -2.58403 -2.58928 -2.59410 -2.59860 -2.60333 -2.60909 -2.61383 -2.61863 -2.62350 -2.62854
 -2.63370 -2.63885 -2.64452 -2.65001 -2.65577 -2.66139 -2.66673 -2.67200 -2.67708 -2.68238
 -2.68816 -2.69391 -2.69979 -2.70612 -2.71246 -2.71845 -2.72456 -2.73076 -2.73755 -2.74434
 -2.75097 -2.75739 -2.76377 -2.77071 -2.77782 -2.78487 -2.79171 -2.79844 -2.80585 -2.81400
 -2.82203 -2.83035 -2.83808 -2.84608 -2.85421 -2.86215 -2.87057 -2.87946 -2.88971 -2.89907
 -2.90783 -2.91795 -2.92832 -2.93725 -2.94694 -2.95750 -2.96735 -2.97730 -2.98808 -2.99915
 -3.01119 -3.02192 -3.03241 -3.04591 -3.05799 -3.07179 -3.08524 -3.09941 -3.11508 -3.13003
 -3.14826 -3.16282 -3.17816 -3.19572 -3.21345 -3.23267 -3.25364 -3.27533 -3.29852 -3.32219
 -3.34546 -3.37321 -3.40125 -3.42898 -3.45835 -3.49279 -3.53362 -3.57874 -3.62812 -3.68819
 -3.75895 -3.85039 -3.95122 -4.09334 -4.34092
 -0.90531 -0.90911 -0.91283 -0.91654 -0.92032 -0.92414 -0.92798 -0.93191 -0.93577 -0.93955
 -0.94342 -0.94733 -0.95131 -0.95515 -0.95897 -0.96279 -0.96669 -0.97064 -0.97473 -0.97874
 -0.98271 -0.98671 -0.99076 -0.99484 -0.99899 -1.00321 -1.00740 -1.01147 -1.01559 -1.01973
 -1.02390 -1.02808 -1.03221 -1.03633 -1.04074 -1.04506 -1.04932 -1.05350 -1.05777 -1.06203
 -1.06627 -1.07060 -1.07495 -1.07934 -1.08379 -1.08814 -1.09259 -1.09714 -1.10174 -1.10636
 -1.11098 -1.11558 -1.12015 -1.12463 -1.12927 -1.13394 -1.13858 -1.14332 -1.14824 -1.15313
 -1.15800 -1.16290 -1.16786 -1.17275 -1.17763 -1.18253 -1.18745 -1.19240 -1.19734 -1.20239
 -1.20741 -1.21249 -1.21763 -1.22269 -1.22773 -1.23295 -1.23841 -1.24377 -1.24910 -1.25440
 -1.25968 -1.26511 -1.27069 -1.27624 -1.28163 -1.28721 -1.29288 -1.29850 -1.30411 -1.30981
 -1.31562 -1.32139 -1.32719 -1.33296 -1.33889 -1.34504 -1.35107 -1.35709 -1.36319 -1.36932
 -1.37544 -1.38162 -1.38774 -1.39397 -1.40044 -1.40679 -1.41325 -1.41984 -1.42677 -1.43340
 -1.43991 -1.44658 -1.45355 -1.46045 -1.46745 -1.47451 -1.48150 -1.48867 -1.49595 -1.50342
 -1.51103 -1.51855 -1.52597 -1.53339 -1.54097 -1.54901 -1.55680 -1.56470 -1.57281 -1.58086
 -1.58897 -1.59723 -1.60553 -1.61410 -1.62247 -1.63126 -1.63995 -1.64898 -1.65812 -1.66739
 -1.67658 -1.68608 -1.69570 -1.70561 -1.71570 -1.72576 -1.73576 -1.74609 -1.75626 -1.76682
 -1.77739 -1.78818 -1.79896 -1.81055 -1.82209 -1.83411 -1.84655 -1.85890 -1.87138 -1.88429
 -1.89768 -1.91101 -1.92467 -1.93857 -1.95279 -1.96753 -1.98295 -1.99862 -2.01432 -2.03112
 -2.04819 -2.06506 -2.08220 -2.10016 -2.11871 -2.13799 -2.13990 -2.14196 -2.14403 -2.14609
 -2.14804 -2.14999 -2.15194 -2.15404 -2.15614 -2.15824 -2.16035 -2.16245 -2.16454 -2.16660
 -2.16865 -2.17076 -2.17296 -2.17516 -2.17736 -2.17956 -2.18175 -2.18387 -2.18597 -2.18808
 -2.19022 -2.19237 -2.19451 -2.19660 -2.19869 -2.20080 -2.20296 -2.20511 -2.20737 -2.20969
 -2.21202 -2.21426 -2.21651 -2.21881 -2.22123 -2.22365 -2.22593 -2.22818 -2.23044 -2.23270
 -2.23496 -2.23730 -2.23972 -2.24213 -2.24452 -2.24691 -2.24929 -2.25165 -2.25400 -2.25645
 -2.25889 -2.26136 -2.26386 -2.26637 -2.26899 -2.27160 -2.27395 -2.27624 -2.27863 -2.28136
 -2.28407 -2.28663 -2.28918 -2.29197 -2.29487 -2.29763 -2.30031 -2.30292 -2.30540 -2.30788
 -2.31057 -2.31327 -2.31581 -2.31830 -2.32085 -2.32352 -2.32623 -2.32920 -2.33218 -2.33509
 -2.33801 -2.34112 -2.34421 -2.34711 -2.35000 -2.35276 -2.35551 -2.35859 -2.36174 -2.36486
 -2.36798 -2.37108 -2.37417 -2.37712 -2.38008 -2.38350 -2.38686 -2.39006 -2.39330 -2.39659
 -2.39972 -2.40273 -2.40588 -2.40913 -2.41242 -2.41572 -2.41891 -2.42209 -2.42545 -2.42881
 -2.43219 -2.43550 -2.43874 -2.44201 -2.44529 -2.44857 -2.45184 -2.45516 -2.45847 -2.46175
 -2.46511 -2.46864 -2.47227 -2.47598 -2.47987 -2.48367 -2.48734 -2.49081 -2.49428 -2.49835
 -2.50274 -2.50712 -2.51096 -2.51480 -2.51872 -2.52305 -2.52710 -2.53100 -2.53471 -2.53879
 -2.54313 -2.54762 -2.55203 -2.55651 -2.56112 -2.56594 -2.57041 -2.57492 -2.57955 -2.58433
 -2.58886 -2.59381 -2.59879 -2.60358 -2.60816 -2.61289 -2.61767 -2.62238 -2.62720 -2.63260
 -2.63757 -2.64308 -2.64884 -2.65471 -2.66034 -2.66610 -2.67154 -2.67743 -2.68331 -2.68926
 -2.69512 -2.70086 -2.70658 -2.71195 -2.71748 -2.72334 -2.72897 -2.73548 -2.74228 -2.74868
 -2.75504 -2.76146 -2.76837 -2.77478 -2.78113 -2.78815 -2.79570 -2.80259 -2.80981 -2.81751
 -2.82455 -2.83190 -2.84064 -2.84825 -2.85574 -2.86386 -2.87181 -2.88028 -2.88929 -2.89731
 -2.90693 -2.91602 -2.92586 -2.93549 -2.94644 -2.95703 -2.96695 -2.97740 -2.98797 -2.99970
 -3.01130 -3.02336 -3.03484 -3.04712 -3.05874 -3.07122 -3.08641 -3.10138 -3.11620 -3.12978
 -3.14556 -3.16182 -3.18066 -3.19835 -3.21524 -3.23479 -3.25489 -3.27541 -3.29643 -3.32063
 -3.34125 -3.36844 -3.39457 -3.42619 -3.46180 -3.49730 -3.53927 -3.58533 -3.63985 -3.70064
 -3.77420 -3.85636 -3.95452 -4.09674 -4.29172
 -0.91274 -0.91644 -0.92026 -0.92404 -0.92778 -0.93160 -0.93545 -0.93933 -0.94311 -0.94688
 -0.95070 -0.95454 -0.95840 -0.96234 -0.96626 -0.97017 -0.97402 -0.97796 -0.98199 -0.98603
 -0.99011 -0.99422 -0.99828 -1.00228 -1.00626 -1.01041 -1.01459 -1.01876 -1.02292 -1.02708
 -1.03125 -1.03546 -1.03973 -1.04395 -1.04810 -1.05227 -1.05654 -1.06093 -1.06549 -1.06986
 -1.07427 -1.07872 -1.08306 -1.08745 -1.09193 -1.09649 -1.10107 -1.10567 -1.11023 -1.11475
 -1.11931 -1.12387 -1.12838 -1.13291 -1.13760 -1.14221 -1.14694 -1.15172 -1.15645 -1.16126
 -1.16593 -1.17069 -1.17557 -1.18047 -1.18503 -1.18983 -1.19474 -1.19970 -1.20467 -1.20965
 -1.21479 -1.22012 -1.22541 -1.23063 -1.23584 -1.24107 -1.24623 -1.25146 -1.25659 -1.26189
 -1.26733 -1.27280 -1.27827 -1.28377 -1.28932 -1.29498 -1.30080 -1.30650 -1.31192 -1.31776
 -1.32345 -1.32914 -1.33479 -1.34065 -1.34654 -1.35260 -1.35849 -1.36438 -1.37044 -1.37662
 -1.38292 -1.38927 -1.39551 -1.40194 -1.40827 -1.41452 -1.42122 -1.42784 -1.43435 -1.44085
 -1.44740 -1.45402 -1.46074 -1.46768 -1.47491 -1.48215 -1.48925 -1.49627 -1.50337 -1.51084
 -1.51849 -1.52604 -1.53382 -1.54137 -1.54927 -1.55716 -1.56487 -1.57276 -1.58097 -1.58900
 -1.59692 -1.60521 -1.61379 -1.62205 -1.63058 -1.63914 -1.64789 -1.65684 -1.66582 -1.67488
 -1.68403 -1.69328 -1.70276 -1.71255 -1.72260 -1.73238 -1.74256 -1.75299 -1.76362 -1.77403
 -1.78472 -1.79574 -1.80709 -1.81857 -1.83007 -1.84216 -1.85420 -1.86652 -1.87910 -1.89165
 -1.90426 -1.91741 -1.93092 -1.94489 -1.95906 -1.97304 -1.98766 -2.00283 -2.01892 -2.03523
 -2.05148 -2.06855 -2.08577 -2.10376 -2.12243 -2.14199 -2.14405 -2.14612 -2.14815 -2.15019
 -2.15222 -2.15421 -2.15620 -2.15820 -2.16030 -2.16240 -2.16451 -2.16662 -2.16873 -2.17083
 -2.17289 -2.17495 -2.17699 -2.17901 -2.18103 -2.18316 -2.18540 -2.18763 -2.18984 -2.19204
 -2.19422 -2.19631 -2.19841 -2.20059 -2.20309 -2.20559 -2.20790 -2.21018 -2.21241 -2.21448
 -2.21656 -2.21870 -2.22102 -2.22334 -2.22557 -2.22777 -2.22998 -2.23234 -2.23471 -2.23707
 -2.23941 -2.24175 -2.24402 -2.24627 -2.24852 -2.25072 -2.25292 -2.25526 -2.25771 -2.26017
 -2.26271 -2.26524 -2.26779 -2.27035 -2.27291 -2.27550 -2.27808 -2.28057 -2.28306 -2.28550
 -2.28790 -2.29031 -2.29280 -2.29530 -2.29793 -2.30062 -2.30328 -2.30592 -2.30855 -2.31119
 -2.31383 -2.31660 -2.31938 -2.32214 -2.32491 -2.32770 -2.33050 -2.33324 -2.33591 -2.33860
 -2.34136 -2.34413 -2.34714 -2.35016 -2.35317 -2.35617 -2.35907 -2.36198 -2.36491 -2.36783
 -2.37061 -2.37337 -2.37637 -2.37943 -2.38256 -2.38571 -2.38888 -2.39204 -2.39519 -2.39835
 -2.40151 -2.40474 -2.40817 -2.41159 -2.41501 -2.41835 -2.42166 -2.42482 -2.42797 -2.43116
 -2.43436 -2.43776 -2.44117 -2.44458 -2.44806 -2.45160 -2.45531 -2.45894 -2.46234 -2.46608
 -2.47012 -2.47360 -2.47710 -2.48066 -2.48409 -2.48743 -2.49126 -2.49518 -2.49907 -2.50281
 -2.50658 -2.51072 -2.51456 -2.51828 -2.52225 -2.52630 -2.53039 -2.53440 -2.53850 -2.54267
 -2.54694 -2.55128 -2.55569 -2.56016 -2.56440 -2.56873 -2.57315 -2.57769 -2.58226 -2.58714
 -2.59220 -2.59692 -2.60072 -2.60527 -2.61000 -2.61454 -2.61924 -2.62385 -2.62899 -2.63454
 -2.63983 -2.64478 -2.64940 -2.65426 -2.65978 -2.66533 -2.67119 -2.67706 -2.68284 -2.68882
 -2.69447 -2.70030 -2.70643 -2.71228 -2.71846 -2.72495 -2.73144 -2.73791 -2.74436 -2.75125
 -2.75832 -2.76493 -2.77131 -2.77835 -2.78522 -2.79163 -2.79869 -2.80585 -2.81336 -2.82105
 -2.82852 -2.83589 -2.84396 -2.85153 -2.85905 -2.86611 -2.87510 -2.88377 -2.89305 -2.90187
 -2.91137 -2.92171 -2.93208 -2.94177 -2.95191 -2.96173 -2.97231 -2.98374 -2.99395 -3.00446
 -3.01557 -3.02633 -3.03878 -3.05174 -3.06571 -3.07952 -3.09293 -3.10501 -3.11926 -3.13479
 -3.15055 -3.16687 -3.18227 -3.19759 -3.21599 -3.23570 -3.25458 -3.27211 -3.29377 -3.31580
 -3.34412 -3.37181 -3.39614 -3.43007 -3.46336 -3.50248 -3.54050 -3.58387 -3.63527 -3.70321
 -3.76891 -3.84419 -3.93772 -4.07416 -4.30180
 -0.92090 -0.92457 -0.92829 -0.93224 -0.93615 -0.94004 -0.94385 -0.94763 -0.95137 -0.95519
 -0.95903 -0.96286 -0.96663 -0.97040 -0.97440 -0.97836 -0.98228 -0.98620 -0.99022 -0.99432
 -0.99823 -1.00221 -1.00625 -1.01029 -1.01432 -1.01833 -1.02233 -1.02639 -1.03051 -1.03477
 -1.03897 -1.04317 -1.04743 -1.05167 -1.05593 -1.06019 -1.06457 -1.06887 -1.07318 -1.07759
 -1.08187 -1.08619 -1.09056 -1.09505 -1.09945 -1.10387 -1.10834 -1.11279 -1.11733 -1.12193
 -1.12654 -1.13116 -1.13574 -1.14028 -1.14485 -1.14962 -1.15426 -1.15891 -1.16364 -1.16848
 -1.17327 -1.17809 -1.18289 -1.18776 -1.19277 -1.19770 -1.20268 -1.20765 -1.21268 -1.21776
 -1.22289 -1.22811 -1.23337 -1.23850 -1.24370 -1.24896 -1.25422 -1.25947 -1.26476 -1.27007
 -1.27558 -1.28090 -1.28635 -1.29165 -1.29714 -1.30280 -1.30840 -1.31401 -1.31970 -1.32538
 -1.33101 -1.33690 -1.34250 -1.34822 -1.35430 -1.36046 -1.36629 -1.37231 -1.37843 -1.38477
 -1.39095 -1.39699 -1.40319 -1.40960 -1.41600 -1.42238 -1.42901 -1.43565 -1.44243 -1.44898
 -1.45585 -1.46251 -1.46940 -1.47631 -1.48323 -1.49008 -1.49733 -1.50447 -1.51170 -1.51920
 -1.52645 -1.53390 -1.54140 -1.54886 -1.55668 -1.56449 -1.57234 -1.58012 -1.58835 -1.59618
 -1.60439 -1.61258 -1.62098 -1.62962 -1.63805 -1.64653 -1.65552 -1.66480 -1.67381 -1.68313
 -1.69210 -1.70150 -1.71106 -1.72074 -1.73081 -1.74104 -1.75080 -1.76104 -1.77158 -1.78222
 -1.79304 -1.80356 -1.81481 -1.82613 -1.83772 -1.84921 -1.86105 -1.87319 -1.88534 -1.89810
 -1.91135 -1.92446 -1.93792 -1.95182 -1.96577 -1.97996 -1.99531 -2.01003 -2.02594 -2.04166
 -2.05765 -2.07454 -2.09182 -2.11020 -2.12816 -2.14727 -2.14911 -2.15095 -2.15286 -2.15487
 -2.15688 -2.15894 -2.16107 -2.16319 -2.16527 -2.16732 -2.16937 -2.17146 -2.17357 -2.17567
 -2.17780 -2.17993 -2.18206 -2.18408 -2.18610 -2.18813 -2.19027 -2.19242 -2.19454 -2.19662
 -2.19870 -2.20080 -2.20293 -2.20507 -2.20729 -2.20958 -2.21187 -2.21414 -2.21642 -2.21869
 -2.22095 -2.22321 -2.22549 -2.22778 -2.23006 -2.23225 -2.23444 -2.23674 -2.23929 -2.24185
 -2.24425 -2.24664 -2.24902 -2.25139 -2.25375 -2.25601 -2.25826 -2.26055 -2.26297 -2.26540
 -2.26782 -2.27024 -2.27269 -2.27522 -2.27775 -2.28015 -2.28253 -2.28498 -2.28755 -2.29013
 -2.29279 -2.29545 -2.29807 -2.30067 -2.30329 -2.30593 -2.30858 -2.31128 -2.31397 -2.31669
 -2.31940 -2.32216 -2.32493 -2.32757 -2.33012 -2.33267 -2.33524 -2.33781 -2.34063 -2.34347
 -2.34615 -2.34880 -2.35155 -2.35439 -2.35724 -2.36011 -2.36299 -2.36586 -2.36874 -2.37160
 -2.37449 -2.37756 -2.38065 -2.38374 -2.38684 -2.38998 -2.39313 -2.39632 -2.39943 -2.40245
 -2.40559 -2.40886 -2.41201 -2.41510 -2.41839 -2.42175 -2.42492 -2.42808 -2.43159 -2.43509
 -2.43855 -2.44209 -2.44568 -2.44904 -2.45241 -2.45604 -2.45961 -2.46310 -2.46676 -2.47046
 -2.47405 -2.47748 -2.48071 -2.48423 -2.48796 -2.49204 -2.49597 -2.49975 -2.50346 -2.50724
 -2.51117 -2.51471 -2.51817 -2.52228 -2.52631 -2.53027 -2.53404 -2.53791 -2.54189 -2.54574
 -2.54954 -2.55328 -2.55784 -2.56229 -2.56648 -2.57073 -2.57509 -2.57958 -2.58425 -2.58892
 -2.59364 -2.59849 -2.60334 -2.60800 -2.61276 -2.61753 -2.62249 -2.62755 -2.63254 -2.63792
 -2.64363 -2.64895 -2.65423 -2.65956 -2.66486 -2.67036 -2.67624 -2.68184 -2.68706 -2.69283
 -2.69814 -2.70329 -2.70883 -2.71413 -2.72008 -2.72606 -2.73193 -2.73880 -2.74459 -2.75104
 -2.75779 -2.76517 -2.77184 -2.77847 -2.78532 -2.79265 -2.80048 -2.80782 -2.81535 -2.82289
 -2.83089 -2.83849 -2.84640 -2.85492 -2.86175 -2.87010 -2.87786 -2.88616 -2.89587 -2.90443
 -2.91304 -2.92243 -2.93286 -2.94219 -2.95207 -2.96254 -2.97370 -2.98427 -2.99394 -3.00455
 -3.01632 -3.02652 -3.03861 -3.05089 -3.06424 -3.07808 -3.09235 -3.10571 -3.11967 -3.13568
 -3.15137 -3.16617 -3.18159 -3.19803 -3.21468 -3.23349 -3.25481 -3.27561 -3.29792 -3.31920
 -3.34636 -3.37159 -3.39863 -3.42601 -3.45952 -3.49653 -3.53836 -3.58337 -3.63076 -3.69117
 -3.75465 -3.84532 -3.94284 -4.06588 -4.30372
 -0.92791 -0.93172 -0.93549 -0.93920 -0.94296 -0.94675 -0.95066 -0.95454 -0.95842 -0.96233
 -0.96622 -0.97010 -0.97413 -0.97809 -0.98200 -0.98602 -0.99006 -0.99410 -0.99821 -1.00233
 -1.00644 -1.01044 -1.01454 -1.01869 -1.02272 -1.02667 -1.03063 -1.03480 -1.03893 -1.04307
 -1.04729 -1.05141 -1.05564 -1.06006 -1.06428 -1.06852 -1.07279 -1.07710 -1.08132 -1.08560
 -1.08999 -1.09449 -1.09895 -1.10342 -1.10801 -1.11250 -1.11698 -1.12142 -1.12576 -1.13028
 -1.13488 -1.13952 -1.14419 -1.14885 -1.15354 -1.15824 -1.16294 -1.16758 -1.17232 -1.17715
 -1.18203 -1.18695 -1.19194 -1.19683 -1.20176 -1.20666 -1.21158 -1.21657 -1.22151 -1.22668
 -1.23182 -1.23692 -1.24198 -1.24707 -1.25232 -1.25738 -1.26240 -1.26769 -1.27303 -1.27832
 -1.28368 -1.28912 -1.29455 -1.30007 -1.30548 -1.31120 -1.31683 -1.32238 -1.32802 -1.33357
 -1.33921 -1.34496 -1.35077 -1.35654 -1.36234 -1.36837 -1.37438 -1.38039 -1.38645 -1.39262
 -1.39884 -1.40500 -1.41114 -1.41743 -1.42376 -1.43007 -1.43639 -1.44290 -1.44951 -1.45620
 -1.46304 -1.46974 -1.47648 -1.48335 -1.49037 -1.49741 -1.50467 -1.51166 -1.51891 -1.52618
 -1.53374 -1.54108 -1.54848 -1.55619 -1.56399 -1.57187 -1.57970 -1.58769 -1.59582 -1.60396
 -1.61221 -1.62053 -1.62888 -1.63749 -1.64583 -1.65437 -1.66316 -1.67203 -1.68091 -1.68990
 -1.69959 -1.70867 -1.71816 -1.72794 -1.73726 -1.74707 -1.75709 -1.76760 -1.77806 -1.78867
 -1.79941 -1.81026 -1.82083 -1.83222 -1.84372 -1.85521 -1.86715 -1.87978 -1.89200 -1.90476
 -1.91769 -1.93085 -1.94371 -1.95741 -1.97178 -1.98581 -2.00026 -2.01548 -2.03082 -2.04661
 -2.06291 -2.07994 -2.09711 -2.11531 -2.13394 -2.15239 -2.15439 -2.15640 -2.15841 -2.16041
 -2.16242 -2.16440 -2.16627 -2.16814 -2.17003 -2.17223 -2.17445 -2.17663 -2.17874 -2.18084
 -2.18293 -2.18499 -2.18706 -2.18911 -2.19115 -2.19320 -2.19524 -2.19727 -2.19931 -2.20147
 -2.20370 -2.20592 -2.20805 -2.21018 -2.21231 -2.21449 -2.21667 -2.21887 -2.22112 -2.22337
 -2.22567 -2.22800 -2.23033 -2.23264 -2.23494 -2.23721 -2.23945 -2.24170 -2.24394 -2.24617
 -2.24845 -2.25090 -2.25335 -2.25577 -2.25817 -2.26053 -2.26278 -2.26504 -2.26735 -2.26972
 -2.27209 -2.27459 -2.27708 -2.27962 -2.28219 -2.28472 -2.28720 -2.28967 -2.29217 -2.29467
 -2.29716 -2.29965 -2.30214 -2.30481 -2.30748 -2.31015 -2.31282 -2.31546 -2.31807 -2.32069
 -2.32335 -2.32602 -2.32889 -2.33177 -2.33439 -2.33698 -2.33965 -2.34236 -2.34508 -2.34779
 -2.35056 -2.35359 -2.35656 -2.35934 -2.36212 -2.36498 -2.36784 -2.37079 -2.37374 -2.37659
 -2.37943 -2.38232 -2.38523 -2.38809 -2.39093 -2.39396 -2.39710 -2.40008 -2.40299 -2.40608
 -2.40925 -2.41248 -2.41571 -2.41896 -2.42221 -2.42538 -2.42861 -2.43210 -2.43577 -2.43966
 -2.44297 -2.44621 -2.44937 -2.45258 -2.45603 -2.45949 -2.46297 -2.46645 -2.46994 -2.47332
 -2.47678 -2.48053 -2.48421 -2.48783 -2.49150 -2.49519 -2.49893 -2.50278 -2.50676 -2.51113
 -2.51523 -2.51915 -2.52278 -2.52660 -2.53054 -2.53468 -2.53875 -2.54289 -2.54742 -2.55193
 -2.55630 -2.56063 -2.56559 -2.57012 -2.57452 -2.57884 -2.58308 -2.58724 -2.59146 -2.59586
 -2.59982 -2.60433 -2.60936 -2.61399 -2.61859 -2.62340 -2.62846 -2.63376 -2.63904 -2.64376
 -2.64887 -2.65380 -2.65882 -2.66398 -2.66917 -2.67423 -2.67921 -2.68426 -2.68982 -2.69540
 -2.70091 -2.70642 -2.71167 -2.71682 -2.72344 -2.73014 -2.73618 -2.74279 -2.74942 -2.75564
 -2.76180 -2.76780 -2.77372 -2.78003 -2.78663 -2.79312 -2.79992 -2.80664 -2.81478 -2.82234
 -2.82974 -2.83695 -2.84453 -2.85283 -2.86192 -2.87050 -2.87930 -2.88752 -2.89651 -2.90542
 -2.91465 -2.92426 -2.93264 -2.94104 -2.95079 -2.96173 -2.97324 -2.98355 -2.99400 -3.00486
 -3.01685 -3.02861 -3.03976 -3.05001 -3.06228 -3.07404 -3.08728 -3.10163 -3.11634 -3.13041
 -3.14522 -3.16190 -3.18075 -3.19874 -3.21596 -3.23404 -3.25333 -3.27647 -3.29924 -3.32303
 -3.34770 -3.37319 -3.40269 -3.43290 -3.46692 -3.49950 -3.53910 -3.57828 -3.62445 -3.67775
 -3.75452 -3.84148 -3.95145 -4.08756 -4.32064
 -0.93582 -0.93953 -0.94332 -0.94713 -0.95096 -0.95473 -0.95849 -0.96224 -0.96605 -0.96992
 -0.97382 -0.97770 -0.98156 -0.98547 -0.98941 -0.99342 -0.99737 -1.00135 -1.00540 -1.00923
 -1.01312 -1.01725 -1.02124 -1.02523 -1.02927 -1.03346 -1.03761 -1.04165 -1.04596 -1.05019
 -1.05434 -1.05858 -1.06277 -1.06691 -1.07097 -1.07521 -1.07950 -1.08379 -1.08805 -1.09237
 -1.09674 -1.10098 -1.10525 -1.10957 -1.11395 -1.11845 -1.12291 -1.12738 -1.13190 -1.13634
 -1.14084 -1.14538 -1.14994 -1.15460 -1.15923 -1.16391 -1.16872 -1.17364 -1.17853 -1.18338
 -1.18820 -1.19294 -1.19748 -1.20238 -1.20737 -1.21237 -1.21735 -1.22232 -1.22716 -1.23212
 -1.23717 -1.24233 -1.24751 -1.25255 -1.25761 -1.26274 -1.26791 -1.27314 -1.27843 -1.28377
 -1.28918 -1.29445 -1.29982 -1.30527 -1.31077 -1.31629 -1.32186 -1.32749 -1.33330 -1.33925
 -1.34508 -1.35096 -1.35682 -1.36256 -1.36842 -1.37431 -1.38023 -1.38638 -1.39252 -1.39871
 -1.40498 -1.41128 -1.41759 -1.42392 -1.43023 -1.43672 -1.44335 -1.45010 -1.45687 -1.46359
 -1.47036 -1.47722 -1.48398 -1.49084 -1.49777 -1.50474 -1.51189 -1.51906 -1.52640 -1.53374
 -1.54109 -1.54837 -1.55584 -1.56342 -1.57140 -1.57911 -1.58685 -1.59460 -1.60276 -1.61089
 -1.61915 -1.62764 -1.63621 -1.64457 -1.65283 -1.66134 -1.66997 -1.67896 -1.68792 -1.69663
 -1.70592 -1.71518 -1.72462 -1.73423 -1.74361 -1.75342 -1.76367 -1.77393 -1.78436 -1.79481
 -1.80563 -1.81644 -1.82718 -1.83879 -1.85014 -1.86167 -1.87392 -1.88616 -1.89840 -1.91076
 -1.92381 -1.93715 -1.95014 -1.96439 -1.97859 -1.99270 -2.00754 -2.02264 -2.03848 -2.05377
 -2.07050 -2.08755 -2.10507 -2.12302 -2.14103 -2.16007 -2.16199 -2.16390 -2.16583 -2.16776
 -2.16969 -2.17175 -2.17384 -2.17593 -2.17787 -2.17981 -2.18174 -2.18372 -2.18571 -2.18769
 -2.18977 -2.19187 -2.19397 -2.19613 -2.19829 -2.20041 -2.20240 -2.20438 -2.20639 -2.20846
 -2.21053 -2.21262 -2.21475 -2.21689 -2.21903 -2.22119 -2.22335 -2.22559 -2.22786 -2.23013
 -2.23236 -2.23458 -2.23683 -2.23913 -2.24142 -2.24376 -2.24611 -2.24844 -2.25070 -2.25296
 -2.25526 -2.25758 -2.25991 -2.26232 -2.26472 -2.26723 -2.26985 -2.27241 -2.27468 -2.27695
 -2.27929 -2.28170 -2.28410 -2.28649 -2.28888 -2.29126 -2.29364 -2.29603 -2.29877 -2.30153
 -2.30419 -2.30684 -2.30944 -2.31200 -2.31454 -2.31699 -2.31945 -2.32203 -2.32466 -2.32728
 -2.32989 -2.33252 -2.33524 -2.33796 -2.34063 -2.34330 -2.34607 -2.34888 -2.35168 -2.35448
 -2.35743 -2.36058 -2.36365 -2.36668 -2.36967 -2.37264 -2.37552 -2.37834 -2.38116 -2.38399
 -2.38680 -2.38958 -2.39236 -2.39519 -2.39801 -2.40097 -2.40393 -2.40708 -2.41023 -2.41337
 -2.41650 -2.41962 -2.42276 -2.42592 -2.42921 -2.43276 -2.43606 -2.43921 -2.44257 -2.44599
 -2.44927 -2.45257 -2.45599 -2.45942 -2.46286 -2.46663 -2.47045 -2.47360 -2.47677 -2.47999
 -2.48329 -2.48670 -2.49017 -2.49366 -2.49718 -2.50077 -2.50464 -2.50885 -2.51318 -2.51739
 -2.52097 -2.52451 -2.52842 -2.53233 -2.53623 -2.53998 -2.54377 -2.54760 -2.55170 -2.55589
 -2.56017 -2.56427 -2.56832 -2.57236 -2.57669 -2.58119 -2.58584 -2.59053 -2.59472 -2.59907
 -2.60339 -2.60750 -2.61197 -2.61673 -2.62164 -2.62641 -2.63131 -2.63591 -2.64064 -2.64563
 -2.65074 -2.65550 -2.66055 -2.66587 -2.67154 -2.67694 -2.68235 -2.68792 -2.69296 -2.69841
 -2.70382 -2.70963 -2.71571 -2.72166 -2.72813 -2.73384 -2.74020 -2.74629 -2.75169 -2.75858
 -2.76548 -2.77223 -2.77862 -2.78447 -2.79093 -2.79832 -2.80601 -2.81222 -2.81892 -2.82670
 -2.83430 -2.84226 -2.85018 -2.85934 -2.86842 -2.87683 -2.88523 -2.89380 -2.90233 -2.91051
 -2.91911 -2.92780 -2.93663 -2.94640 -2.95508 -2.96399 -2.97408 -2.98386 -2.99382 -3.00548
 -3.01654 -3.02855 -3.03968 -3.05211 -3.06570 -3.07784 -3.09013 -3.10105 -3.11438 -3.12974
 -3.14455 -3.16055 -3.17825 -3.19649 -3.21314 -3.23349 -3.25388 -3.27452 -3.29860 -3.32150
 -3.34510 -3.37102 -3.40135 -3.43120 -3.46010 -3.50062 -3.54287 -3.58677 -3.63686 -3.69565
 -3.76135 -3.83508 -3.93311 -4.08124 -4.32964
 -0.94326 -0.94697 -0.95067 -0.95446 -0.95830 -0.96216 -0.96598 -0.96975 -0.97366 -0.97755
 -0.98139 -0.98530 -0.98920 -0.99308 -0.99694 -1.00081 -1.00474 -1.00865 -1.01255 -1.01660
 -1.02059 -1.02456 -1.02856 -1.03259 -1.03665 -1.04082 -1.04485 -1.04886 -1.05298 -1.05718
 -1.06140 -1.06563 -1.06986 -1.07414 -1.07846 -1.08271 -1.08695 -1.09121 -1.09555 -1.09986
 -1.10416 -1.10847 -1.11278 -1.11722 -1.12170 -1.12616 -1.13056 -1.13509 -1.13969 -1.14429
 -1.14898 -1.15356 -1.15812 -1.16271 -1.16741 -1.17193 -1.17651 -1.18117 -1.18584 -1.19073
 -1.19548 -1.20021 -1.20499 -1.20973 -1.21453 -1.21937 -1.22429 -1.22929 -1.23432 -1.23936
 -1.24443 -1.24953 -1.25470 -1.25994 -1.26518 -1.27032 -1.27537 -1.28078 -1.28617 -1.29150
 -1.29684 -1.30223 -1.30773 -1.31331 -1.31879 -1.32439 -1.33019 -1.33608 -1.34150 -1.34731
 -1.35311 -1.35912 -1.36502 -1.37085 -1.37671 -1.38269 -1.38863 -1.39464 -1.40075 -1.40694
 -1.41338 -1.41953 -1.42579 -1.43188 -1.43822 -1.44451 -1.45095 -1.45749 -1.46398 -1.47056
 -1.47736 -1.48402 -1.49077 -1.49761 -1.50484 -1.51164 -1.51864 -1.52578 -1.53297 -1.54020
 -1.54747 -1.55486 -1.56231 -1.56983 -1.57739 -1.58518 -1.59297 -1.60100 -1.60907 -1.61700
 -1.62488 -1.63319 -1.64149 -1.64993 -1.65853 -1.66696 -1.67554 -1.68486 -1.69424 -1.70350
 -1.71268 -1.72200 -1.73144 -1.74093 -1.75046 -1.76025 -1.77037 -1.78043 -1.79074 -1.80160
 -1.81233 -1.82306 -1.83423 -1.84505 -1.85678 -1.86829 -1.88042 -1.89287 -1.90502 -1.91799
 -1.93053 -1.94329 -1.95619 -1.96977 -1.98376 -1.99807 -2.01259 -2.02748 -2.04305 -2.05844
 -2.07488 -2.09192 -2.10939 -2.12752 -2.14488 -2.16391 -2.16576 -2.16761 -2.16946 -2.17142
 -2.17342 -2.17543 -2.17742 -2.17940 -2.18138 -2.18330 -2.18520 -2.18709 -2.18905 -2.19108
 -2.19311 -2.19513 -2.19716 -2.19918 -2.20127 -2.20339 -2.20551 -2.20752 -2.20950 -2.21147
 -2.21355 -2.21568 -2.21780 -2.22003 -2.22226 -2.22451 -2.22682 -2.22912 -2.23143 -2.23376
 -2.23607 -2.23834 -2.24060 -2.24287 -2.24515 -2.24743 -2.24975 -2.25208 -2.25445 -2.25693
 -2.25940 -2.26179 -2.26415 -2.26649 -2.26874 -2.27100 -2.27328 -2.27559 -2.27790 -2.28045
 -2.28302 -2.28566 -2.28836 -2.29094 -2.29333 -2.29573 -2.29818 -2.30063 -2.30308 -2.30553
 -2.30799 -2.31049 -2.31299 -2.31554 -2.31812 -2.32076 -2.32357 -2.32634 -2.32885 -2.33137
 -2.33385 -2.33632 -2.33885 -2.34151 -2.34419 -2.34710 -2.35001 -2.35271 -2.35540 -2.35804
 -2.36067 -2.36334 -2.36607 -2.36888 -2.37188 -2.37487 -2.37786 -2.38087 -2.38394 -2.38697
 -2.38991 -2.39290 -2.39602 -2.39909 -2.40207 -2.40510 -2.40822 -2.41135 -2.41448 -2.41761
 -2.42074 -2.42393 -2.42718 -2.43053 -2.43393 -2.43717 -2.44040 -2.44356 -2.44681 -2.45031
 -2.45380 -2.45729 -2.46076 -2.46423 -2.46787 -2.47133 -2.47454 -2.47783 -2.48120 -2.48478
 -2.48839 -2.49186 -2.49524 -2.49848 -2.50170 -2.50492 -2.50861 -2.51248 -2.51595 -2.51955
 -2.52332 -2.52709 -2.53090 -2.53490 -2.53880 -2.54266 -2.54652 -2.55065 -2.55493 -2.55912
 -2.56326 -2.56742 -2.57163 -2.57572 -2.57989 -2.58417 -2.58865 -2.59328 -2.59770 -2.60173
 -2.60657 -2.61137 -2.61604 -2.62062 -2.62540 -2.63018 -2.63541 -2.64056 -2.64547 -2.65055
 -2.65579 -2.66156 -2.66657 -2.67130 -2.67651 -2.68227 -2.68763 -2.69288 -2.69850 -2.70393
 -2.71011 -2.71543 -2.72082 -2.72645 -2.73255 -2.73809 -2.74426 -2.75043 -2.75678 -2.76300
 -2.76881 -2.77514 -2.78173 -2.78775 -2.79471 -2.80224 -2.80904 -2.81581 -2.82346 -2.83181
 -2.83920 -2.84652 -2.85375 -2.86144 -2.86961 -2.87784 -2.88655 -2.89547 -2.90296 -2.91128
 -2.92102 -2.93150 -2.94037 -2.95035 -2.95961 -2.96865 -2.97830 -2.98753 -2.99803 -3.00819
 -3.01867 -3.03107 -3.04362 -3.05605 -3.06943 -3.08070 -3.09511 -3.10711 -3.11906 -3.13607
 -3.15040 -3.16643 -3.18132 -3.19921 -3.21809 -3.24013 -3.25941 -3.28025 -3.30061 -3.32441
 -3.35009 -3.37579 -3.40331 -3.43298 -3.46708 -3.49860 -3.53567 -3.57964 -3.63158 -3.69136
 -3.75686 -3.84288 -3.94036 -4.07716 -4.28776
 -0.95017 -0.95399 -0.95784 -0.96163 -0.96543 -0.96927 -0.97309 -0.97688 -0.98062 -0.98448
 -0.98840 -0.99226 -0.99612 -0.99997 -1.00395 -1.00792 -1.01188 -1.01592 -1.01992 -1.02388
 -1.02792 -1.03198 -1.03606 -1.04011 -1.04414 -1.04814 -1.05223 -1.05645 -1.06075 -1.06496
 -1.06912 -1.07330 -1.07753 -1.08172 -1.08593 -1.09016 -1.09437 -1.09870 -1.10308 -1.10739
 -1.11168 -1.11606 -1.12057 -1.12502 -1.12947 -1.13390 -1.13830 -1.14267 -1.14728 -1.15189
 -1.15635 -1.16095 -1.16553 -1.17013 -1.17477 -1.17944 -1.18409 -1.18875 -1.19348 -1.19834
 -1.20302 -1.20789 -1.21277 -1.21759 -1.22236 -1.22721 -1.23216 -1.23714 -1.24219 -1.24736
 -1.25258 -1.25760 -1.26271 -1.26782 -1.27287 -1.27795 -1.28316 -1.28838 -1.29360 -1.29907
 -1.30454 -1.30993 -1.31535 -1.32075 -1.32622 -1.33185 -1.33747 -1.34301 -1.34856 -1.35452
 -1.36023 -1.36595 -1.37171 -1.37754 -1.38366 -1.38966 -1.39567 -1.40187 -1.40791 -1.41391
 -1.42007 -1.42636 -1.43270 -1.43900 -1.44502 -1.45171 -1.45817 -1.46470 -1.47111 -1.47772
 -1.48453 -1.49128 -1.49819 -1.50497 -1.51193 -1.51886 -1.52583 -1.53266 -1.53972 -1.54690
 -1.55400 -1.56133 -1.56864 -1.57600 -1.58365 -1.59146 -1.59935 -1.60726 -1.61502 -1.62296
 -1.63110 -1.63929 -1.64757 -1.65618 -1.66487 -1.67318 -1.68169 -1.69039 -1.69946 -1.70856
 -1.71785 -1.72737 -1.73650 -1.74592 -1.75527 -1.76512 -1.77492 -1.78540 -1.79621 -1.80686
 -1.81788 -1.82890 -1.83988 -1.85126 -1.86222 -1.87374 -1.88542 -1.89729 -1.90960 -1.92211
 -1.93469 -1.94821 -1.96168 -1.97551 -1.98974 -2.00377 -2.01871 -2.03321 -2.04847 -2.06376
 -2.07994 -2.09630 -2.11379 -2.13231 -2.15111 -2.17039 -2.17228 -2.17416 -2.17605 -2.17799
 -2.17994 -2.18189 -2.18382 -2.18574 -2.18767 -2.18967 -2.19168 -2.19369 -2.19569 -2.19770
 -2.19970 -2.20170 -2.20370 -2.20570 -2.20768 -2.20967 -2.21165 -2.21375 -2.21588 -2.21800
 -2.22011 -2.22222 -2.22434 -2.22651 -2.22868 -2.23085 -2.23301 -2.23516 -2.23737 -2.23959
 -2.24182 -2.24394 -2.24605 -2.24820 -2.25076 -2.25331 -2.25568 -2.25798 -2.26026 -2.26234
 -2.26441 -2.26659 -2.26909 -2.27159 -2.27398 -2.27635 -2.27872 -2.28107 -2.28342 -2.28572
 -2.28800 -2.29031 -2.29275 -2.29520 -2.29768 -2.30018 -2.30271 -2.30530 -2.30789 -2.31032
 -2.31274 -2.31517 -2.31763 -2.32009 -2.32260 -2.32511 -2.32766 -2.33024 -2.33280 -2.33533
 -2.33786 -2.34049 -2.34313 -2.34595 -2.34885 -2.35168 -2.35446 -2.35729 -2.36017 -2.36302
 -2.36582 -2.36864 -2.37154 -2.37440 -2.37706 -2.37971 -2.38275 -2.38584 -2.38874 -2.39162
 -2.39459 -2.39758 -2.40048 -2.40337 -2.40645 -2.40957 -2.41259 -2.41559 -2.41845 -2.42128
 -2.42436 -2.42754 -2.43082 -2.43413 -2.43762 -2.44107 -2.44443 -2.44761 -2.45063 -2.45369
 -2.45678 -2.45998 -2.46324 -2.46671 -2.47024 -2.47376 -2.47734 -2.48105 -2.48447 -2.48779
 -2.49141 -2.49506 -2.49873 -2.50208 -2.50525 -2.50894 -2.51278 -2.51659 -2.52025 -2.52384
 -2.52796 -2.53208 -2.53615 -2.53977 -2.54369 -2.54806 -2.55196 -2.55595 -2.56004 -2.56401
 -2.56800 -2.57203 -2.57606 -2.58034 -2.58487 -2.58940 -2.59443 -2.59948 -2.60422 -2.60869
 -2.61317 -2.61755 -2.62200 -2.62659 -2.63140 -2.63616 -2.64116 -2.64613 -2.65085 -2.65543
 -2.66047 -2.66561 -2.67097 -2.67626 -2.68140 -2.68700 -2.69229 -2.69803 -2.70372 -2.70910
 -2.71480 -2.72017 -2.72556 -2.73108 -2.73708 -2.74301 -2.74862 -2.75432 -2.76010 -2.76619
 -2.77288 -2.77982 -2.78725 -2.79445 -2.80109 -2.80792 -2.81423 -2.82132 -2.82914 -2.83594
 -2.84354 -2.85112 -2.85855 -2.86611 -2.87322 -2.88053 -2.88943 -2.89770 -2.90598 -2.91448
 -2.92350 -2.93235 -2.94140 -2.95059 -2.96085 -2.97030 -2.98077 -2.99070 -3.00221 -3.01377
 -3.02525 -3.03577 -3.04633 -3.05847 -3.07120 -3.08455 -3.09678 -3.11219 -3.12598 -3.13877
 -3.15281 -3.16768 -3.18238 -3.19884 -3.21595 -3.23540 -3.25386 -3.27340 -3.29895 -3.31932
 -3.34448 -3.37288 -3.40152 -3.42862 -3.46365 -3.49932 -3.53558 -3.57604 -3.62820 -3.68572
 -3.75412 -3.83346 -3.93071 -4.07284 -4.29724
 -0.95669 -0.96051 -0.96436 -0.96828 -0.97212 -0.97588 -0.97956 -0.98331 -0.98715 -0.99102
 -0.99488 -0.99874 -1.00261 -1.00653 -1.01065 -1.01475 -1.01880 -1.02270 -1.02665 -1.03064
 -1.03477 -1.03882 -1.04285 -1.04694 -1.05103 -1.05514 -1.05932 -1.06340 -1.06747 -1.07154
 -1.07580 -1.08006 -1.08430 -1.08842 -1.09263 -1.09690 -1.10114 -1.10545 -1.10980 -1.11416
 -1.11863 -1.12300 -1.12734 -1.13170 -1.13615 -1.14054 -1.14487 -1.14918 -1.15359 -1.15809
 -1.16264 -1.16712 -1.17163 -1.17618 -1.18077 -1.18548 -1.19029 -1.19496 -1.19959 -1.20428
 -1.20895 -1.21373 -1.21857 -1.22343 -1.22829 -1.23318 -1.23811 -1.24317 -1.24822 -1.25322
 -1.25835 -1.26334 -1.26832 -1.27338 -1.27846 -1.28359 -1.28885 -1.29419 -1.29957 -1.30504
 -1.31047 -1.31601 -1.32146 -1.32705 -1.33269 -1.33819 -1.34368 -1.34911 -1.35465 -1.36044
 -1.36618 -1.37198 -1.37751 -1.38341 -1.38922 -1.39509 -1.40107 -1.40732 -1.41341 -1.41930
 -1.42556 -1.43171 -1.43767 -1.44390 -1.45025 -1.45653 -1.46318 -1.46973 -1.47617 -1.48271
 -1.48933 -1.49598 -1.50252 -1.50898 -1.51611 -1.52306 -1.52985 -1.53696 -1.54433 -1.55151
 -1.55859 -1.56599 -1.57343 -1.58099 -1.58849 -1.59621 -1.60403 -1.61189 -1.62001 -1.62806
 -1.63595 -1.64405 -1.65246 -1.66085 -1.66937 -1.67811 -1.68689 -1.69573 -1.70459 -1.71365
 -1.72290 -1.73214 -1.74156 -1.75089 -1.76064 -1.77056 -1.78036 -1.79040 -1.80087 -1.81153
 -1.82238 -1.83311 -1.84427 -1.85521 -1.86633 -1.87816 -1.89013 -1.90244 -1.91456 -1.92684
 -1.93948 -1.95293 -1.96642 -1.98017 -1.99414 -2.00894 -2.02301 -2.03844 -2.05381 -2.06969
 -2.08563 -2.10284 -2.12003 -2.13772 -2.15573 -2.17481 -2.17672 -2.17849 -2.18027 -2.18206
 -2.18407 -2.18608 -2.18810 -2.19022 -2.19233 -2.19443 -2.19651 -2.19858 -2.20067 -2.20279
 -2.20491 -2.20696 -2.20893 -2.21091 -2.21300 -2.21524 -2.21748 -2.21971 -2.22195 -2.22417
 -2.22625 -2.22834 -2.23044 -2.23264 -2.23483 -2.23699 -2.23911 -2.24122 -2.24330 -2.24534
 -2.24739 -2.24953 -2.25170 -2.25388 -2.25635 -2.25884 -2.26118 -2.26340 -2.26561 -2.26785
 -2.27009 -2.27234 -2.27467 -2.27700 -2.27938 -2.28179 -2.28420 -2.28654 -2.28888 -2.29127
 -2.29369 -2.29611 -2.29844 -2.30078 -2.30323 -2.30580 -2.30835 -2.31080 -2.31325 -2.31569
 -2.31814 -2.32061 -2.32318 -2.32575 -2.32846 -2.33118 -2.33383 -2.33645 -2.33917 -2.34204
 -2.34481 -2.34740 -2.34998 -2.35257 -2.35516 -2.35775 -2.36035 -2.36305 -2.36592 -2.36878
 -2.37160 -2.37440 -2.37702 -2.37965 -2.38256 -2.38551 -2.38829 -2.39103 -2.39387 -2.39674
 -2.39972 -2.40276 -2.40594 -2.40921 -2.41239 -2.41554 -2.41850 -2.42143 -2.42436 -2.42728
 -2.43038 -2.43354 -2.43648 -2.43938 -2.44259 -2.44589 -2.44917 -2.45241 -2.45544 -2.45856
 -2.46213 -2.46559 -2.46894 -2.47239 -2.47590 -2.47916 -2.48242 -2.48568 -2.48904 -2.49267
 -2.49629 -2.49991 -2.50347 -2.50702 -2.51055 -2.51420 -2.51792 -2.52150 -2.52505 -2.52855
 -2.53240 -2.53653 -2.54077 -2.54508 -2.54924 -2.55304 -2.55728 -2.56156 -2.56568 -2.56942
 -2.57326 -2.57737 -2.58181 -2.58642 -2.59110 -2.59563 -2.59995 -2.60416 -2.60832 -2.61275
 -2.61735 -2.62206 -2.62679 -2.63150 -2.63631 -2.64114 -2.64613 -2.65136 -2.65667 -2.66163
 -2.66664 -2.67151 -2.67662 -2.68208 -2.68756 -2.69299 -2.69816 -2.70329 -2.70876 -2.71420
 -2.71959 -2.72493 -2.73026 -2.73593 -2.74213 -2.74798 -2.75370 -2.75925 -2.76496 -2.77112
 -2.77708 -2.78451 -2.79130 -2.79797 -2.80434 -2.81049 -2.81780 -2.82460 -2.83147 -2.83803
 -2.84582 -2.85354 -2.86237 -2.86998 -2.87792 -2.88544 -2.89337 -2.90155 -2.91012 -2.91871
 -2.92832 -2.93758 -2.94739 -2.95651 -2.96570 -2.97447 -2.98511 -2.99614 -3.00642 -3.01707
 -3.02730 -3.03874 -3.05015 -3.06165 -3.07420 -3.08605 -3.09828 -3.11056 -3.12499 -3.14000
 -3.15468 -3.17012 -3.18623 -3.20452 -3.22002 -3.24052 -3.25888 -3.28068 -3.30097 -3.32433
 -3.34956 -3.37705 -3.40328 -3.43163 -3.46417 -3.49854 -3.53823 -3.57796 -3.62876 -3.67756
 -3.74424 -3.82384 -3.93988 -4.07656 -4.29496
 -0.96322 -0.96701 -0.97083 -0.97470 -0.97857 -0.98243 -0.98622 -0.99005 -0.99391 -0.99767
 -1.00143 -1.00522 -1.00912 -1.01304 -1.01697 -1.02098 -1.02503 -1.02905 -1.03301 -1.03698
 -1.04105 -1.04502 -1.04900 -1.05311 -1.05714 -1.06114 -1.06515 -1.06927 -1.07351 -1.07793
 -1.08215 -1.08642 -1.09069 -1.09474 -1.09886 -1.10305 -1.10731 -1.11167 -1.11594 -1.12006
 -1.12441 -1.12881 -1.13320 -1.13754 -1.14216 -1.14664 -1.15109 -1.15577 -1.16030 -1.16483
 -1.16938 -1.17398 -1.17849 -1.18307 -1.18772 -1.19245 -1.19722 -1.20185 -1.20645 -1.21110
 -1.21588 -1.22082 -1.22572 -1.23050 -1.23523 -1.24009 -1.24499 -1.24996 -1.25494 -1.25994
 -1.26501 -1.27021 -1.27519 -1.28023 -1.28530 -1.29037 -1.29544 -1.30052 -1.30561 -1.31089
 -1.31613 -1.32131 -1.32650 -1.33183 -1.33734 -1.34288 -1.34847 -1.35417 -1.35986 -1.36535
 -1.37097 -1.37683 -1.38266 -1.38860 -1.39457 -1.40059 -1.40672 -1.41285 -1.41876 -1.42478
 -1.43103 -1.43737 -1.44350 -1.44976 -1.45604 -1.46243 -1.46872 -1.47514 -1.48159 -1.48833
 -1.49494 -1.50146 -1.50805 -1.51493 -1.52195 -1.52909 -1.53606 -1.54293 -1.55019 -1.55744
 -1.56498 -1.57220 -1.57943 -1.58678 -1.59439 -1.60209 -1.60972 -1.61734 -1.62539 -1.63314
 -1.64119 -1.64941 -1.65745 -1.66555 -1.67422 -1.68300 -1.69152 -1.70017 -1.70920 -1.71850
 -1.72788 -1.73724 -1.74667 -1.75622 -1.76601 -1.77582 -1.78578 -1.79607 -1.80637 -1.81698
 -1.82754 -1.83820 -1.84931 -1.86026 -1.87190 -1.88370 -1.89532 -1.90731 -1.91973 -1.93243
 -1.94539 -1.95885 -1.97230 -1.98615 -2.00021 -2.01427 -2.02911 -2.04410 -2.06005 -2.07549
 -2.09165 -2.10826 -2.12568 -2.14387 -2.16165 -2.18018 -2.18214 -2.18410 -2.18606 -2.18802
 -2.19003 -2.19204 -2.19405 -2.19594 -2.19782 -2.19970 -2.20167 -2.20366 -2.20565 -2.20768
 -2.20971 -2.21175 -2.21391 -2.21609 -2.21827 -2.22047 -2.22267 -2.22479 -2.22677 -2.22875
 -2.23076 -2.23281 -2.23487 -2.23697 -2.23915 -2.24132 -2.24352 -2.24573 -2.24794 -2.25010
 -2.25227 -2.25445 -2.25674 -2.25902 -2.26134 -2.26369 -2.26604 -2.26811 -2.27017 -2.27227
 -2.27459 -2.27691 -2.27925 -2.28160 -2.28395 -2.28616 -2.28836 -2.29059 -2.29288 -2.29518
 -2.29753 -2.29992 -2.30229 -2.30454 -2.30680 -2.30910 -2.31147 -2.31383 -2.31632 -2.31883
 -2.32136 -2.32392 -2.32650 -2.32921 -2.33191 -2.33452 -2.33713 -2.33966 -2.34215 -2.34467
 -2.34725 -2.34983 -2.35241 -2.35500 -2.35766 -2.36037 -2.36308 -2.36575 -2.36846 -2.37130
 -2.37415 -2.37698 -2.37982 -2.38284 -2.38587 -2.38867 -2.39146 -2.39431 -2.39717 -2.40001
 -2.40286 -2.40566 -2.40844 -2.41131 -2.41431 -2.41738 -2.42058 -2.42375 -2.42692 -2.42999
 -2.43300 -2.43590 -2.43873 -2.44166 -2.44468 -2.44774 -2.45085 -2.45413 -2.45751 -2.46091
 -2.46432 -2.46784 -2.47116 -2.47417 -2.47734 -2.48076 -2.48414 -2.48751 -2.49093 -2.49437
 -2.49780 -2.50116 -2.50438 -2.50763 -2.51089 -2.51427 -2.51772 -2.52146 -2.52526 -2.52915
 -2.53314 -2.53720 -2.54134 -2.54532 -2.54943 -2.55387 -2.55836 -2.56255 -2.56659 -2.57077
 -2.57477 -2.57874 -2.58291 -2.58740 -2.59197 -2.59644 -2.60055 -2.60506 -2.60988 -2.61484
 -2.61972 -2.62418 -2.62867 -2.63325 -2.63799 -2.64247 -2.64708 -2.65173 -2.65637 -2.66104
 -2.66613 -2.67099 -2.67591 -2.68122 -2.68631 -2.69135 -2.69712 -2.70266 -2.70852 -2.71377
 -2.71894 -2.72449 -2.73005 -2.73512 -2.74034 -2.74672 -2.75234 -2.75823 -2.76440 -2.77036
 -2.77659 -2.78298 -2.78988 -2.79689 -2.80377 -2.81071 -2.81728 -2.82452 -2.83145 -2.83844
 -2.84541 -2.85210 -2.85927 -2.86640 -2.87505 -2.88335 -2.89159 -2.90035 -2.90844 -2.91670
 -2.92501 -2.93461 -2.94416 -2.95364 -2.96345 -2.97264 -2.98223 -2.99287 -3.00215 -3.01275
 -3.02324 -3.03438 -3.04641 -3.05992 -3.07238 -3.08412 -3.09717 -3.11060 -3.12349 -3.13904
 -3.15430 -3.17069 -3.18530 -3.20158 -3.21869 -3.23540 -3.25503 -3.27765 -3.29885 -3.32192
 -3.34527 -3.37104 -3.39771 -3.42664 -3.45896 -3.48835 -3.52814 -3.57383 -3.62308 -3.68030
 -3.74695 -3.82582 -3.91888 -4.07332 -4.30276
 -0.96829 -0.97209 -0.97594 -0.97987 -0.98378 -0.98767 -0.99139 -0.99515 -0.99906 -1.00299
 -1.00691 -1.01077 -1.01467 -1.01861 -1.02260 -1.02658 -1.03055 -1.03450 -1.03855 -1.04267
 -1.04674 -1.05072 -1.05469 -1.05878 -1.06281 -1.06680 -1.07074 -1.07489 -1.07914 -1.08337
 -1.08758 -1.09179 -1.09599 -1.10039 -1.10464 -1.10882 -1.11307 -1.11730 -1.12156 -1.12587
 -1.13032 -1.13483 -1.13936 -1.14381 -1.14828 -1.15279 -1.15730 -1.16178 -1.16640 -1.17097
 -1.17553 -1.18016 -1.18481 -1.18955 -1.19425 -1.19885 -1.20348 -1.20810 -1.21272 -1.21735
 -1.22204 -1.22673 -1.23163 -1.23665 -1.24160 -1.24633 -1.25104 -1.25597 -1.26086 -1.26572
 -1.27067 -1.27582 -1.28069 -1.28571 -1.29084 -1.29603 -1.30124 -1.30645 -1.31172 -1.31704
 -1.32244 -1.32774 -1.33306 -1.33839 -1.34377 -1.34934 -1.35486 -1.36038 -1.36594 -1.37163
 -1.37752 -1.38313 -1.38888 -1.39486 -1.40069 -1.40651 -1.41241 -1.41852 -1.42458 -1.43056
 -1.43657 -1.44268 -1.44900 -1.45518 -1.46162 -1.46808 -1.47453 -1.48113 -1.48766 -1.49418
 -1.50097 -1.50766 -1.51433 -1.52104 -1.52793 -1.53498 -1.54224 -1.54919 -1.55633 -1.56359
 -1.57084 -1.57826 -1.58565 -1.59327 -1.60075 -1.60816 -1.61578 -1.62359 -1.63171 -1.63973
 -1.64754 -1.65576 -1.66391 -1.67225 -1.68077 -1.68963 -1.69834 -1.70700 -1.71593 -1.72513
 -1.73416 -1.74329 -1.75267 -1.76229 -1.77184 -1.78153 -1.79116 -1.80147 -1.81216 -1.82246
 -1.83335 -1.84377 -1.85454 -1.86547 -1.87631 -1.88776 -1.89963 -1.91157 -1.92426 -1.93670
 -1.94944 -1.96277 -1.97607 -1.98901 -2.00312 -2.01721 -2.03162 -2.04648 -2.06189 -2.07827
 -2.09537 -2.11223 -2.12974 -2.14702 -2.16500 -2.18423 -2.18625 -2.18825 -2.19016 -2.19208
 -2.19399 -2.19605 -2.19812 -2.20017 -2.20209 -2.20402 -2.20594 -2.20783 -2.20972 -2.21160
 -2.21354 -2.21549 -2.21744 -2.21946 -2.22150 -2.22355 -2.22559 -2.22762 -2.22965 -2.23158
 -2.23350 -2.23542 -2.23743 -2.23949 -2.24155 -2.24370 -2.24588 -2.24805 -2.25015 -2.25224
 -2.25434 -2.25639 -2.25845 -2.26059 -2.26294 -2.26529 -2.26756 -2.26980 -2.27204 -2.27436
 -2.27670 -2.27902 -2.28134 -2.28365 -2.28596 -2.28827 -2.29052 -2.29261 -2.29469 -2.29684
 -2.29911 -2.30138 -2.30381 -2.30629 -2.30875 -2.31114 -2.31353 -2.31594 -2.31835 -2.32082
 -2.32338 -2.32594 -2.32830 -2.33066 -2.33313 -2.33575 -2.33837 -2.34092 -2.34348 -2.34612
 -2.34880 -2.35144 -2.35405 -2.35670 -2.35942 -2.36215 -2.36493 -2.36771 -2.37054 -2.37338
 -2.37628 -2.37919 -2.38200 -2.38476 -2.38762 -2.39054 -2.39334 -2.39601 -2.39872 -2.40159
 -2.40448 -2.40754 -2.41056 -2.41344 -2.41638 -2.41972 -2.42302 -2.42623 -2.42948 -2.43277
 -2.43582 -2.43873 -2.44171 -2.44473 -2.44786 -2.45106 -2.45445 -2.45792 -2.46115 -2.46440
 -2.46787 -2.47132 -2.47472 -2.47811 -2.48150 -2.48498 -2.48850 -2.49210 -2.49557 -2.49890
 -2.50221 -2.50553 -2.50909 -2.51270 -2.51629 -2.51992 -2.52358 -2.52699 -2.53040 -2.53405
 -2.53780 -2.54169 -2.54583 -2.54980 -2.55355 -2.55720 -2.56096 -2.56510 -2.56946 -2.57373
 -2.57778 -2.58196 -2.58630 -2.59072 -2.59482 -2.59918 -2.60367 -2.60821 -2.61269 -2.61726
 -2.62177 -2.62617 -2.63067 -2.63540 -2.64024 -2.64504 -2.64981 -2.65533 -2.66012 -2.66527
 -2.67041 -2.67535 -2.68061 -2.68572 -2.69043 -2.69533 -2.70045 -2.70565 -2.71072 -2.71585
 -2.72088 -2.72622 -2.73197 -2.73775 -2.74361 -2.74968 -2.75587 -2.76193 -2.76808 -2.77406
 -2.78007 -2.78634 -2.79245 -2.79893 -2.80501 -2.81147 -2.81838 -2.82540 -2.83244 -2.83963
 -2.84665 -2.85311 -2.86100 -2.86822 -2.87581 -2.88397 -2.89262 -2.90085 -2.90887 -2.91765
 -2.92606 -2.93471 -2.94342 -2.95231 -2.96184 -2.97100 -2.98173 -2.99262 -3.00303 -3.01442
 -3.02506 -3.03632 -3.04800 -3.05998 -3.07148 -3.08446 -3.09821 -3.11090 -3.12631 -3.14316
 -3.15973 -3.17480 -3.18962 -3.20293 -3.22018 -3.23697 -3.25622 -3.27523 -3.29692 -3.32014
 -3.34287 -3.36772 -3.39297 -3.42016 -3.45390 -3.49021 -3.53121 -3.57639 -3.62191 -3.67904
 -3.73966 -3.81686 -3.91672 -4.06222 -4.29228
 -0.97499 -0.97873 -0.98250 -0.98636 -0.99021 -0.99406 -0.99791 -1.00176 -1.00560 -1.00946
 -1.01331 -1.01714 -1.02099 -1.02485 -1.02872 -1.03268 -1.03665 -1.04053 -1.04444 -1.04839
 -1.05244 -1.05646 -1.06046 -1.06444 -1.06844 -1.07248 -1.07657 -1.08063 -1.08467 -1.08881
 -1.09301 -1.09725 -1.10154 -1.10583 -1.11008 -1.11432 -1.11866 -1.12289 -1.12715 -1.13162
 -1.13592 -1.14034 -1.14485 -1.14922 -1.15362 -1.15806 -1.16258 -1.16713 -1.17174 -1.17628
 -1.18074 -1.18530 -1.18982 -1.19435 -1.19895 -1.20371 -1.20854 -1.21322 -1.21789 -1.22264
 -1.22732 -1.23225 -1.23722 -1.24221 -1.24718 -1.25204 -1.25695 -1.26202 -1.26698 -1.27185
 -1.27678 -1.28195 -1.28711 -1.29238 -1.29754 -1.30272 -1.30793 -1.31308 -1.31817 -1.32345
 -1.32866 -1.33391 -1.33912 -1.34447 -1.35002 -1.35553 -1.36098 -1.36667 -1.37232 -1.37788
 -1.38359 -1.38933 -1.39492 -1.40075 -1.40664 -1.41251 -1.41845 -1.42419 -1.43003 -1.43612
 -1.44227 -1.44835 -1.45441 -1.46062 -1.46695 -1.47330 -1.47980 -1.48612 -1.49269 -1.49931
 -1.50595 -1.51277 -1.51947 -1.52611 -1.53303 -1.54006 -1.54725 -1.55420 -1.56109 -1.56835
 -1.57562 -1.58293 -1.59027 -1.59775 -1.60542 -1.61292 -1.62050 -1.62818 -1.63619 -1.64428
 -1.65223 -1.66039 -1.66866 -1.67700 -1.68549 -1.69408 -1.70254 -1.71111 -1.72000 -1.72913
 -1.73865 -1.74796 -1.75707 -1.76668 -1.77638 -1.78621 -1.79618 -1.80639 -1.81647 -1.82709
 -1.83777 -1.84880 -1.85980 -1.87097 -1.88278 -1.89444 -1.90594 -1.91849 -1.93008 -1.94263
 -1.95532 -1.96749 -1.98067 -1.99426 -2.00809 -2.02196 -2.03674 -2.05116 -2.06605 -2.08176
 -2.09758 -2.11471 -2.13147 -2.14875 -2.16760 -2.18646 -2.18838 -2.19038 -2.19239 -2.19442
 -2.19656 -2.19869 -2.20073 -2.20260 -2.20447 -2.20634 -2.20820 -2.21005 -2.21191 -2.21405
 -2.21622 -2.21835 -2.22032 -2.22229 -2.22429 -2.22641 -2.22854 -2.23068 -2.23285 -2.23503
 -2.23720 -2.23937 -2.24155 -2.24357 -2.24556 -2.24755 -2.24970 -2.25191 -2.25411 -2.25626
 -2.25842 -2.26061 -2.26292 -2.26523 -2.26746 -2.26966 -2.27185 -2.27429 -2.27675 -2.27906
 -2.28122 -2.28338 -2.28559 -2.28784 -2.29008 -2.29237 -2.29465 -2.29691 -2.29912 -2.30134
 -2.30360 -2.30588 -2.30819 -2.31077 -2.31336 -2.31586 -2.31834 -2.32077 -2.32313 -2.32549
 -2.32819 -2.33098 -2.33362 -2.33617 -2.33873 -2.34130 -2.34387 -2.34640 -2.34892 -2.35145
 -2.35396 -2.35648 -2.35903 -2.36157 -2.36427 -2.36700 -2.36975 -2.37250 -2.37522 -2.37789
 -2.38056 -2.38325 -2.38594 -2.38879 -2.39165 -2.39446 -2.39726 -2.40006 -2.40285 -2.40564
 -2.40843 -2.41140 -2.41458 -2.41765 -2.42063 -2.42372 -2.42690 -2.43000 -2.43307 -2.43617
 -2.43928 -2.44248 -2.44570 -2.44873 -2.45175 -2.45500 -2.45829 -2.46168 -2.46503 -2.46827
 -2.47157 -2.47495 -2.47845 -2.48203 -2.48579 -2.48942 -2.49287 -2.49645 -2.50007 -2.50329
 -2.50657 -2.51019 -2.51376 -2.51727 -2.52065 -2.52400 -2.52750 -2.53116 -2.53526 -2.53914
 -2.54288 -2.54632 -2.54982 -2.55340 -2.55721 -2.56111 -2.56512 -2.56931 -2.57346 -2.57743
 -2.58138 -2.58549 -2.58992 -2.59421 -2.59858 -2.60296 -2.60717 -2.61125 -2.61537 -2.61959
 -2.62437 -2.62903 -2.63369 -2.63854 -2.64348 -2.64847 -2.65335 -2.65814 -2.66290 -2.66767
 -2.67252 -2.67769 -2.68312 -2.68842 -2.69349 -2.69866 -2.70414 -2.70935 -2.71442 -2.71943
 -2.72469 -2.73036 -2.73601 -2.74131 -2.74675 -2.75229 -2.75846 -2.76438 -2.76999 -2.77608
 -2.78224 -2.78845 -2.79495 -2.80145 -2.80799 -2.81451 -2.82203 -2.82901 -2.83609 -2.84419
 -2.85145 -2.85914 -2.86626 -2.87372 -2.88156 -2.88999 -2.89731 -2.90565 -2.91466 -2.92356
 -2.93206 -2.94045 -2.94932 -2.95808 -2.96687 -2.97671 -2.98598 -2.99560 -3.00535 -3.01592
 -3.02741 -3.03993 -3.05043 -3.06273 -3.07468 -3.08751 -3.10015 -3.11286 -3.12602 -3.14100
 -3.15645 -3.17177 -3.19016 -3.20629 -3.22405 -3.23938 -3.25865 -3.27676 -3.29700 -3.32165
 -3.34403 -3.36879 -3.39685 -3.42583 -3.45393 -3.48621 -3.52291 -3.56663 -3.61799 -3.67906
 -3.74075 -3.81014 -3.89252 -4.03252 -4.26724
 -0.98037 -0.98414 -0.98784 -0.99162 -0.99538 -0.99909 -1.00300 -1.00692 -1.01073 -1.01458
 -1.01846 -1.02239 -1.02633 -1.03027 -1.03413 -1.03804 -1.04199 -1.04583 -1.04977 -1.05384
 -1.05791 -1.06189 -1.06578 -1.06985 -1.07393 -1.07801 -1.08216 -1.08633 -1.09050 -1.09448
 -1.09855 -1.10266 -1.10672 -1.11104 -1.11543 -1.11972 -1.12408 -1.12846 -1.13285 -1.13729
 -1.14172 -1.14612 -1.15045 -1.15470 -1.15920 -1.16380 -1.16835 -1.17275 -1.17724 -1.18178
 -1.18635 -1.19086 -1.19546 -1.20009 -1.20472 -1.20936 -1.21416 -1.21889 -1.22358 -1.22830
 -1.23296 -1.23775 -1.24257 -1.24742 -1.25229 -1.25716 -1.26209 -1.26703 -1.27206 -1.27715
 -1.28202 -1.28724 -1.29241 -1.29744 -1.30250 -1.30769 -1.31291 -1.31811 -1.32324 -1.32843
 -1.33368 -1.33905 -1.34446 -1.34986 -1.35530 -1.36085 -1.36636 -1.37199 -1.37756 -1.38352
 -1.38907 -1.39473 -1.40031 -1.40591 -1.41162 -1.41730 -1.42321 -1.42930 -1.43525 -1.44123
 -1.44731 -1.45346 -1.45956 -1.46571 -1.47194 -1.47828 -1.48485 -1.49132 -1.49796 -1.50435
 -1.51083 -1.51751 -1.52433 -1.53143 -1.53843 -1.54514 -1.55188 -1.55890 -1.56620 -1.57338
 -1.58084 -1.58790 -1.59545 -1.60315 -1.61069 -1.61854 -1.62616 -1.63389 -1.64157 -1.64936
 -1.65717 -1.66523 -1.67369 -1.68210 -1.69075 -1.69939 -1.70813 -1.71712 -1.72620 -1.73521
 -1.74431 -1.75360 -1.76299 -1.77243 -1.78196 -1.79159 -1.80198 -1.81209 -1.82208 -1.83222
 -1.84274 -1.85354 -1.86443 -1.87553 -1.88640 -1.89770 -1.90941 -1.92110 -1.93327 -1.94587
 -1.95844 -1.97185 -1.98516 -1.99824 -2.01194 -2.02637 -2.04039 -2.05546 -2.07106 -2.08708
 -2.10294 -2.11940 -2.13684 -2.15451 -2.17228 -2.19055 -2.19242 -2.19431 -2.19633 -2.19835
 -2.20039 -2.20249 -2.20459 -2.20661 -2.20848 -2.21034 -2.21223 -2.21437 -2.21650 -2.21858
 -2.22050 -2.22243 -2.22439 -2.22651 -2.22863 -2.23074 -2.23285 -2.23496 -2.23716 -2.23944
 -2.24172 -2.24381 -2.24588 -2.24795 -2.25027 -2.25261 -2.25495 -2.25727 -2.25959 -2.26168
 -2.26372 -2.26575 -2.26785 -2.26996 -2.27207 -2.27437 -2.27667 -2.27894 -2.28119 -2.28344
 -2.28584 -2.28829 -2.29075 -2.29319 -2.29564 -2.29797 -2.30028 -2.30254 -2.30463 -2.30673
 -2.30896 -2.31142 -2.31387 -2.31619 -2.31851 -2.32086 -2.32327 -2.32568 -2.32801 -2.33033
 -2.33269 -2.33517 -2.33765 -2.34008 -2.34250 -2.34498 -2.34757 -2.35015 -2.35251 -2.35487
 -2.35736 -2.35997 -2.36261 -2.36539 -2.36816 -2.37081 -2.37346 -2.37618 -2.37891 -2.38170
 -2.38453 -2.38757 -2.39083 -2.39377 -2.39653 -2.39933 -2.40216 -2.40499 -2.40780 -2.41063
 -2.41353 -2.41644 -2.41937 -2.42233 -2.42548 -2.42860 -2.43162 -2.43461 -2.43744 -2.44029
 -2.44336 -2.44643 -2.44953 -2.45267 -2.45601 -2.45927 -2.46239 -2.46545 -2.46844 -2.47150
 -2.47464 -2.47781 -2.48100 -2.48431 -2.48767 -2.49115 -2.49465 -2.49821 -2.50175 -2.50527
 -2.50888 -2.51247 -2.51588 -2.51937 -2.52297 -2.52646 -2.52991 -2.53367 -2.53748 -2.54137
 -2.54505 -2.54872 -2.55252 -2.55653 -2.56062 -2.56436 -2.56819 -2.57208 -2.57614 -2.58030
 -2.58451 -2.58857 -2.59260 -2.59661 -2.60066 -2.60471 -2.60885 -2.61340 -2.61760 -2.62187
 -2.62629 -2.63084 -2.63581 -2.64059 -2.64503 -2.64926 -2.65391 -2.65867 -2.66355 -2.66874
 -2.67399 -2.67838 -2.68305 -2.68798 -2.69314 -2.69865 -2.70380 -2.70922 -2.71449 -2.71983
 -2.72556 -2.73133 -2.73693 -2.74266 -2.74850 -2.75425 -2.76042 -2.76676 -2.77260 -2.77866
 -2.78527 -2.79225 -2.79983 -2.80699 -2.81342 -2.82053 -2.82764 -2.83441 -2.84152 -2.84881
 -2.85583 -2.86285 -2.87006 -2.87773 -2.88512 -2.89220 -2.89944 -2.90730 -2.91570 -2.92481
 -2.93357 -2.94255 -2.95130 -2.96024 -2.96934 -2.97831 -2.98770 -2.99798 -3.00926 -3.02065
 -3.03171 -3.04253 -3.05394 -3.06449 -3.07664 -3.08950 -3.10345 -3.11673 -3.13014 -3.14466
 -3.15826 -3.17373 -3.18821 -3.20203 -3.22175 -3.24101 -3.25911 -3.27885 -3.29962 -3.32135
 -3.34319 -3.36994 -3.39558 -3.42320 -3.45617 -3.49024 -3.52761 -3.56833 -3.61476 -3.67207
 -3.73228 -3.80745 -3.89986 -4.03822 -4.26064
 -0.98556 -0.98930 -0.99302 -0.99678 -1.00057 -1.00443 -1.00823 -1.01200 -1.01583 -1.01969
 -1.02359 -1.02749 -1.03138 -1.03523 -1.03915 -1.04307 -1.04694 -1.05089 -1.05488 -1.05888
 -1.06290 -1.06694 -1.07101 -1.07498 -1.07895 -1.08302 -1.08709 -1.09120 -1.09542 -1.09952
 -1.10364 -1.10785 -1.11211 -1.11631 -1.12047 -1.12463 -1.12880 -1.13301 -1.13733 -1.14169
 -1.14614 -1.15065 -1.15511 -1.15954 -1.16393 -1.16830 -1.17277 -1.17732 -1.18183 -1.18626
 -1.19082 -1.19535 -1.19992 -1.20452 -1.20907 -1.21370 -1.21841 -1.22317 -1.22798 -1.23280
 -1.23770 -1.24256 -1.24742 -1.25244 -1.25730 -1.26226 -1.26711 -1.27196 -1.27687 -1.28181
 -1.28666 -1.29166 -1.29667 -1.30169 -1.30676 -1.31188 -1.31710 -1.32248 -1.32779 -1.33294
 -1.33806 -1.34330 -1.34871 -1.35425 -1.35970 -1.36508 -1.37057 -1.37595 -1.38141 -1.38702
 -1.39270 -1.39842 -1.40416 -1.40995 -1.41589 -1.42175 -1.42781 -1.43381 -1.43983 -1.44588
 -1.45191 -1.45805 -1.46425 -1.47069 -1.47706 -1.48358 -1.49015 -1.49662 -1.50309 -1.50965
 -1.51651 -1.52335 -1.53022 -1.53706 -1.54383 -1.55075 -1.55793 -1.56513 -1.57220 -1.57926
 -1.58621 -1.59356 -1.60085 -1.60833 -1.61593 -1.62350 -1.63107 -1.63895 -1.64701 -1.65481
 -1.66286 -1.67083 -1.67905 -1.68738 -1.69628 -1.70468 -1.71336 -1.72209 -1.73092 -1.74008
 -1.74952 -1.75889 -1.76808 -1.77750 -1.78733 -1.79698 -1.80706 -1.81702 -1.82732 -1.83747
 -1.84789 -1.85848 -1.86927 -1.88047 -1.89191 -1.90341 -1.91536 -1.92751 -1.93969 -1.95197
 -1.96446 -1.97737 -1.99032 -2.00375 -2.01736 -2.03159 -2.04573 -2.06029 -2.07542 -2.09070
 -2.10731 -2.12423 -2.14087 -2.15815 -2.17563 -2.19441 -2.19638 -2.19835 -2.20033 -2.20235
 -2.20438 -2.20639 -2.20836 -2.21033 -2.21231 -2.21429 -2.21628 -2.21828 -2.22038 -2.22248
 -2.22454 -2.22652 -2.22849 -2.23049 -2.23255 -2.23462 -2.23667 -2.23868 -2.24069 -2.24270
 -2.24470 -2.24670 -2.24876 -2.25094 -2.25311 -2.25541 -2.25781 -2.26018 -2.26225 -2.26433
 -2.26644 -2.26871 -2.27098 -2.27312 -2.27516 -2.27720 -2.27935 -2.28157 -2.28379 -2.28610
 -2.28842 -2.29071 -2.29294 -2.29517 -2.29739 -2.29960 -2.30181 -2.30410 -2.30639 -2.30874
 -2.31125 -2.31375 -2.31616 -2.31856 -2.32095 -2.32329 -2.32564 -2.32808 -2.33053 -2.33306
 -2.33570 -2.33831 -2.34076 -2.34321 -2.34576 -2.34835 -2.35091 -2.35341 -2.35591 -2.35860
 -2.36129 -2.36391 -2.36652 -2.36921 -2.37201 -2.37482 -2.37764 -2.38042 -2.38306 -2.38570
 -2.38859 -2.39151 -2.39446 -2.39742 -2.40034 -2.40326 -2.40592 -2.40849 -2.41115 -2.41394
 -2.41671 -2.41943 -2.42217 -2.42527 -2.42837 -2.43147 -2.43457 -2.43763 -2.44067 -2.44358
 -2.44649 -2.44939 -2.45233 -2.45565 -2.45895 -2.46220 -2.46553 -2.46896 -2.47232 -2.47565
 -2.47898 -2.48231 -2.48566 -2.48898 -2.49221 -2.49546 -2.49872 -2.50213 -2.50563 -2.50910
 -2.51258 -2.51614 -2.51967 -2.52316 -2.52693 -2.53077 -2.53455 -2.53824 -2.54189 -2.54546
 -2.54908 -2.55278 -2.55649 -2.56021 -2.56402 -2.56796 -2.57203 -2.57567 -2.57946 -2.58357
 -2.58730 -2.59115 -2.59545 -2.59975 -2.60391 -2.60791 -2.61249 -2.61700 -2.62153 -2.62620
 -2.63080 -2.63520 -2.63957 -2.64402 -2.64853 -2.65304 -2.65755 -2.66208 -2.66746 -2.67243
 -2.67710 -2.68177 -2.68667 -2.69202 -2.69687 -2.70196 -2.70726 -2.71274 -2.71823 -2.72348
 -2.72852 -2.73418 -2.74001 -2.74565 -2.75159 -2.75792 -2.76393 -2.76978 -2.77575 -2.78212
 -2.78841 -2.79368 -2.79987 -2.80679 -2.81230 -2.81836 -2.82527 -2.83315 -2.84015 -2.84694
 -2.85465 -2.86195 -2.86946 -2.87758 -2.88572 -2.89349 -2.90244 -2.91126 -2.91903 -2.92671
 -2.93595 -2.94546 -2.95443 -2.96353 -2.97248 -2.98261 -2.99213 -3.00204 -3.01208 -3.02263
 -3.03258 -3.04237 -3.05327 -3.06623 -3.07857 -3.09051 -3.10533 -3.11911 -3.13287 -3.14519
 -3.15909 -3.17389 -3.19142 -3.20750 -3.22505 -3.24209 -3.25915 -3.27892 -3.29825 -3.32179
 -3.34475 -3.37100 -3.39681 -3.42530 -3.45975 -3.49146 -3.53373 -3.57270 -3.61881 -3.67534
 -3.73351 -3.79871 -3.88384 -4.02262 -4.24564
 -0.99009 -0.99379 -0.99765 -1.00150 -1.00534 -1.00914 -1.01296 -1.01687 -1.02074 -1.02463
 -1.02861 -1.03253 -1.03641 -1.04030 -1.04416 -1.04801 -1.05203 -1.05599 -1.05988 -1.06381
 -1.06775 -1.07173 -1.07574 -1.07978 -1.08386 -1.08787 -1.09197 -1.09616 -1.10033 -1.10440
 -1.10842 -1.11260 -1.11687 -1.12112 -1.12524 -1.12954 -1.13382 -1.13800 -1.14238 -1.14674
 -1.15109 -1.15549 -1.15996 -1.16441 -1.16883 -1.17329 -1.17774 -1.18213 -1.18646 -1.19088
 -1.19545 -1.20011 -1.20477 -1.20932 -1.21391 -1.21860 -1.22335 -1.22801 -1.23278 -1.23753
 -1.24225 -1.24697 -1.25173 -1.25653 -1.26130 -1.26620 -1.27127 -1.27633 -1.28116 -1.28606
 -1.29111 -1.29626 -1.30145 -1.30669 -1.31190 -1.31711 -1.32223 -1.32741 -1.33274 -1.33815
 -1.34355 -1.34900 -1.35447 -1.35999 -1.36552 -1.37101 -1.37671 -1.38222 -1.38781 -1.39351
 -1.39923 -1.40492 -1.41062 -1.41634 -1.42207 -1.42796 -1.43395 -1.43987 -1.44594 -1.45196
 -1.45802 -1.46418 -1.47047 -1.47666 -1.48274 -1.48891 -1.49531 -1.50182 -1.50834 -1.51470
 -1.52126 -1.52781 -1.53440 -1.54116 -1.54791 -1.55457 -1.56137 -1.56837 -1.57558 -1.58287
 -1.59002 -1.59748 -1.60481 -1.61240 -1.61959 -1.62728 -1.63500 -1.64278 -1.65041 -1.65852
 -1.66688 -1.67504 -1.68333 -1.69163 -1.70012 -1.70839 -1.71729 -1.72626 -1.73478 -1.74383
 -1.75277 -1.76190 -1.77107 -1.78030 -1.78976 -1.79941 -1.80928 -1.81947 -1.82984 -1.84027
 -1.85096 -1.86205 -1.87297 -1.88429 -1.89542 -1.90709 -1.91891 -1.93108 -1.94354 -1.95599
 -1.96866 -1.98148 -1.99439 -2.00772 -2.02211 -2.03612 -2.05073 -2.06514 -2.08066 -2.09669
 -2.11211 -2.12862 -2.14544 -2.16261 -2.17918 -2.19834 -2.20031 -2.20218 -2.20405 -2.20591
 -2.20788 -2.20985 -2.21182 -2.21375 -2.21568 -2.21761 -2.21952 -2.22142 -2.22332 -2.22534
 -2.22744 -2.22954 -2.23152 -2.23348 -2.23543 -2.23743 -2.23944 -2.24145 -2.24346 -2.24548
 -2.24750 -2.24958 -2.25168 -2.25377 -2.25594 -2.25811 -2.26028 -2.26243 -2.26459 -2.26675
 -2.26889 -2.27103 -2.27316 -2.27528 -2.27741 -2.27968 -2.28202 -2.28434 -2.28651 -2.28869
 -2.29091 -2.29319 -2.29547 -2.29775 -2.30004 -2.30234 -2.30463 -2.30693 -2.30923 -2.31156
 -2.31388 -2.31639 -2.31892 -2.32145 -2.32398 -2.32652 -2.32907 -2.33161 -2.33422 -2.33683
 -2.33937 -2.34184 -2.34433 -2.34701 -2.34969 -2.35226 -2.35482 -2.35745 -2.36013 -2.36279
 -2.36537 -2.36796 -2.37055 -2.37314 -2.37571 -2.37829 -2.38091 -2.38360 -2.38630 -2.38898
 -2.39167 -2.39453 -2.39741 -2.40027 -2.40312 -2.40606 -2.40904 -2.41179 -2.41442 -2.41715
 -2.42001 -2.42287 -2.42573 -2.42870 -2.43207 -2.43522 -2.43806 -2.44100 -2.44418 -2.44741
 -2.45068 -2.45400 -2.45735 -2.46061 -2.46384 -2.46695 -2.47005 -2.47336 -2.47669 -2.48010
 -2.48339 -2.48653 -2.48986 -2.49335 -2.49653 -2.49963 -2.50311 -2.50660 -2.50996 -2.51336
 -2.51683 -2.52043 -2.52410 -2.52763 -2.53112 -2.53454 -2.53805 -2.54162 -2.54523 -2.54887
 -2.55257 -2.55634 -2.56014 -2.56429 -2.56801 -2.57144 -2.57533 -2.57930 -2.58322 -2.58749
 -2.59171 -2.59579 -2.60039 -2.60466 -2.60876 -2.61294 -2.61711 -2.62131 -2.62557 -2.62978
 -2.63408 -2.63846 -2.64268 -2.64707 -2.65158 -2.65615 -2.66067 -2.66510 -2.66959 -2.67430
 -2.67932 -2.68401 -2.68893 -2.69390 -2.69863 -2.70331 -2.70848 -2.71393 -2.71950 -2.72513
 -2.73064 -2.73594 -2.74132 -2.74708 -2.75318 -2.75928 -2.76549 -2.77203 -2.77786 -2.78370
 -2.79011 -2.79663 -2.80350 -2.81020 -2.81623 -2.82290 -2.82933 -2.83600 -2.84362 -2.85114
 -2.85813 -2.86492 -2.87139 -2.87883 -2.88669 -2.89458 -2.90245 -2.91014 -2.91810 -2.92645
 -2.93575 -2.94389 -2.95272 -2.96221 -2.97192 -2.98242 -2.99216 -3.00144 -3.01176 -3.02231
 -3.03431 -3.04459 -3.05538 -3.06731 -3.07951 -3.09075 -3.10278 -3.11682 -3.13035 -3.14426
 -3.15820 -3.17238 -3.18789 -3.20380 -3.21958 -3.23929 -3.25788 -3.27698 -3.29793 -3.32143
 -3.34355 -3.36781 -3.39643 -3.42661 -3.45818 -3.48940 -3.52494 -3.56239 -3.61196 -3.66644
 -3.72673 -3.79444 -3.88520 -4.01104 -4.24096
 -0.99514 -0.99889 -1.00271 -1.00655 -1.01032 -1.01416 -1.01804 -1.02189 -1.02572 -1.02953
 -1.03327 -1.03704 -1.04092 -1.04492 -1.04895 -1.05288 -1.05682 -1.06075 -1.06460 -1.06850
 -1.07245 -1.07653 -1.08060 -1.08465 -1.08874 -1.09286 -1.09705 -1.10139 -1.10558 -1.10972
 -1.11384 -1.11809 -1.12233 -1.12658 -1.13087 -1.13526 -1.13957 -1.14369 -1.14798 -1.15230
 -1.15664 -1.16101 -1.16540 -1.16980 -1.17423 -1.17876 -1.18331 -1.18780 -1.19218 -1.19658
 -1.20108 -1.20562 -1.21015 -1.21457 -1.21907 -1.22361 -1.22818 -1.23284 -1.23744 -1.24213
 -1.24689 -1.25153 -1.25632 -1.26116 -1.26605 -1.27095 -1.27578 -1.28077 -1.28577 -1.29078
 -1.29578 -1.30075 -1.30571 -1.31089 -1.31618 -1.32134 -1.32648 -1.33168 -1.33694 -1.34232
 -1.34757 -1.35277 -1.35813 -1.36353 -1.36899 -1.37449 -1.37995 -1.38538 -1.39091 -1.39662
 -1.40228 -1.40810 -1.41394 -1.41983 -1.42578 -1.43172 -1.43744 -1.44336 -1.44935 -1.45550
 -1.46166 -1.46761 -1.47373 -1.47984 -1.48608 -1.49230 -1.49872 -1.50520 -1.51169 -1.51826
 -1.52482 -1.53138 -1.53800 -1.54471 -1.55161 -1.55828 -1.56546 -1.57243 -1.57942 -1.58659
 -1.59395 -1.60143 -1.60876 -1.61610 -1.62359 -1.63137 -1.63911 -1.64675 -1.65455 -1.66235
 -1.67025 -1.67848 -1.68698 -1.69552 -1.70393 -1.71233 -1.72116 -1.73002 -1.73899 -1.74787
 -1.75708 -1.76614 -1.77548 -1.78535 -1.79509 -1.80490 -1.81502 -1.82528 -1.83559 -1.84593
 -1.85617 -1.86656 -1.87746 -1.88877 -1.90049 -1.91226 -1.92416 -1.93609 -1.94829 -1.96034
 -1.97284 -1.98591 -1.99935 -2.01269 -2.02624 -2.04087 -2.05535 -2.07007 -2.08521 -2.10006
 -2.11594 -2.13252 -2.14961 -2.16707 -2.18489 -2.20371 -2.20552 -2.20741 -2.20933 -2.21126
 -2.21318 -2.21510 -2.21702 -2.21894 -2.22085 -2.22276 -2.22469 -2.22662 -2.22855 -2.23046
 -2.23232 -2.23418 -2.23604 -2.23794 -2.23984 -2.24174 -2.24380 -2.24590 -2.24799 -2.25003
 -2.25207 -2.25411 -2.25619 -2.25828 -2.26037 -2.26249 -2.26461 -2.26669 -2.26870 -2.27072
 -2.27281 -2.27504 -2.27726 -2.27940 -2.28150 -2.28359 -2.28572 -2.28785 -2.28999 -2.29218
 -2.29437 -2.29657 -2.29883 -2.30108 -2.30341 -2.30580 -2.30818 -2.31046 -2.31273 -2.31507
 -2.31748 -2.31990 -2.32228 -2.32466 -2.32712 -2.32968 -2.33222 -2.33463 -2.33704 -2.33954
 -2.34209 -2.34458 -2.34689 -2.34920 -2.35182 -2.35459 -2.35723 -2.35974 -2.36225 -2.36488
 -2.36751 -2.37026 -2.37303 -2.37566 -2.37820 -2.38090 -2.38396 -2.38689 -2.38959 -2.39227
 -2.39482 -2.39737 -2.40013 -2.40297 -2.40584 -2.40874 -2.41161 -2.41448 -2.41740 -2.42040
 -2.42335 -2.42625 -2.42917 -2.43213 -2.43509 -2.43804 -2.44102 -2.44405 -2.44709 -2.45013
 -2.45327 -2.45657 -2.45977 -2.46289 -2.46602 -2.46916 -2.47251 -2.47593 -2.47919 -2.48242
 -2.48547 -2.48857 -2.49190 -2.49531 -2.49888 -2.50229 -2.50563 -2.50897 -2.51233 -2.51586
 -2.51927 -2.52250 -2.52579 -2.52916 -2.53272 -2.53633 -2.53985 -2.54345 -2.54718 -2.55114
 -2.55511 -2.55895 -2.56267 -2.56635 -2.57003 -2.57398 -2.57821 -2.58229 -2.58643 -2.59054
 -2.59420 -2.59813 -2.60234 -2.60672 -2.61084 -2.61489 -2.61907 -2.62372 -2.62810 -2.63216
 -2.63681 -2.64161 -2.64635 -2.65089 -2.65514 -2.65976 -2.66441 -2.66893 -2.67317 -2.67754
 -2.68207 -2.68686 -2.69204 -2.69676 -2.70187 -2.70664 -2.71118 -2.71610 -2.72221 -2.72734
 -2.73255 -2.73794 -2.74323 -2.74890 -2.75526 -2.76135 -2.76725 -2.77310 -2.77938 -2.78550
 -2.79168 -2.79818 -2.80436 -2.81025 -2.81630 -2.82280 -2.82989 -2.83630 -2.84315 -2.85036
 -2.85777 -2.86492 -2.87214 -2.87905 -2.88686 -2.89512 -2.90375 -2.91186 -2.91948 -2.92875
 -2.93695 -2.94509 -2.95421 -2.96430 -2.97325 -2.98320 -2.99218 -3.00220 -3.01143 -3.02244
 -3.03298 -3.04544 -3.05582 -3.06678 -3.07801 -3.09008 -3.10132 -3.11468 -3.13126 -3.14595
 -3.16080 -3.17668 -3.19156 -3.20690 -3.22260 -3.23967 -3.25876 -3.28099 -3.30127 -3.32355
 -3.34400 -3.36703 -3.39466 -3.42304 -3.45284 -3.48351 -3.51804 -3.56336 -3.60933 -3.65815
 -3.71226 -3.79400 -3.88644 -4.00052 -4.23364
 -1.00004 -1.00378 -1.00751 -1.01122 -1.01491 -1.01864 -1.02254 -1.02634 -1.03009 -1.03398
 -1.03787 -1.04176 -1.04562 -1.04955 -1.05359 -1.05757 -1.06152 -1.06543 -1.06947 -1.07357
 -1.07770 -1.08174 -1.08574 -1.08969 -1.09374 -1.09782 -1.10192 -1.10588 -1.10995 -1.11416
 -1.11838 -1.12262 -1.12686 -1.13107 -1.13533 -1.13966 -1.14409 -1.14832 -1.15261 -1.15692
 -1.16116 -1.16544 -1.16973 -1.17403 -1.17846 -1.18294 -1.18747 -1.19206 -1.19655 -1.20105
 -1.20560 -1.21022 -1.21471 -1.21935 -1.22403 -1.22864 -1.23307 -1.23765 -1.24231 -1.24703
 -1.25190 -1.25679 -1.26173 -1.26675 -1.27169 -1.27646 -1.28133 -1.28621 -1.29114 -1.29608
 -1.30105 -1.30619 -1.31130 -1.31622 -1.32122 -1.32638 -1.33162 -1.33674 -1.34175 -1.34698
 -1.35220 -1.35754 -1.36302 -1.36849 -1.37388 -1.37936 -1.38493 -1.39051 -1.39615 -1.40170
 -1.40707 -1.41281 -1.41852 -1.42434 -1.43020 -1.43619 -1.44216 -1.44797 -1.45390 -1.45994
 -1.46603 -1.47232 -1.47864 -1.48486 -1.49110 -1.49732 -1.50377 -1.51013 -1.51668 -1.52309
 -1.52973 -1.53658 -1.54349 -1.55043 -1.55727 -1.56415 -1.57095 -1.57778 -1.58482 -1.59217
 -1.59952 -1.60661 -1.61391 -1.62147 -1.62902 -1.63665 -1.64405 -1.65176 -1.65939 -1.66720
 -1.67519 -1.68356 -1.69234 -1.70062 -1.70904 -1.71763 -1.72616 -1.73486 -1.74380 -1.75305
 -1.76225 -1.77143 -1.78064 -1.78995 -1.79949 -1.80934 -1.81928 -1.82905 -1.83932 -1.84989
 -1.86044 -1.87125 -1.88242 -1.89351 -1.90469 -1.91630 -1.92806 -1.93965 -1.95102 -1.96307
 -1.97571 -1.98910 -2.00230 -2.01584 -2.02958 -2.04364 -2.05835 -2.07305 -2.08807 -2.10374
 -2.11970 -2.13648 -2.15359 -2.17150 -2.18914 -2.20695 -2.20881 -2.21067 -2.21254 -2.21444
 -2.21634 -2.21825 -2.22028 -2.22231 -2.22432 -2.22623 -2.22813 -2.23004 -2.23206 -2.23408
 -2.23610 -2.23816 -2.24021 -2.24226 -2.24423 -2.24620 -2.24816 -2.25004 -2.25192 -2.25380
 -2.25589 -2.25801 -2.26012 -2.26215 -2.26419 -2.26623 -2.26831 -2.27039 -2.27244 -2.27442
 -2.27640 -2.27838 -2.28041 -2.28244 -2.28451 -2.28670 -2.28888 -2.29108 -2.29329 -2.29550
 -2.29760 -2.29967 -2.30174 -2.30397 -2.30622 -2.30848 -2.31073 -2.31298 -2.31535 -2.31781
 -2.32026 -2.32255 -2.32485 -2.32726 -2.32980 -2.33230 -2.33459 -2.33687 -2.33931 -2.34190
 -2.34447 -2.34696 -2.34945 -2.35196 -2.35449 -2.35698 -2.35943 -2.36189 -2.36429 -2.36669
 -2.36923 -2.37194 -2.37463 -2.37726 -2.37990 -2.38253 -2.38516 -2.38793 -2.39076 -2.39348
 -2.39613 -2.39884 -2.40171 -2.40455 -2.40726 -2.40999 -2.41305 -2.41613 -2.41922 -2.42232
 -2.42543 -2.42850 -2.43136 -2.43424 -2.43726 -2.44030 -2.44350 -2.44665 -2.44963 -2.45262
 -2.45565 -2.45871 -2.46185 -2.46502 -2.46826 -2.47132 -2.47418 -2.47729 -2.48082 -2.48412
 -2.48729 -2.49055 -2.49384 -2.49713 -2.50044 -2.50392 -2.50741 -2.51091 -2.51444 -2.51800
 -2.52164 -2.52542 -2.52945 -2.53301 -2.53654 -2.54029 -2.54387 -2.54731 -2.55062 -2.55390
 -2.55772 -2.56148 -2.56513 -2.56895 -2.57286 -2.57685 -2.58080 -2.58474 -2.58871 -2.59256
 -2.59640 -2.60076 -2.60516 -2.60958 -2.61398 -2.61780 -2.62171 -2.62577 -2.63103 -2.63554
 -2.63990 -2.64431 -2.64884 -2.65347 -2.65806 -2.66258 -2.66727 -2.67215 -2.67709 -2.68194
 -2.68673 -2.69177 -2.69674 -2.70162 -2.70672 -2.71190 -2.71684 -2.72193 -2.72733 -2.73259
 -2.73808 -2.74334 -2.74853 -2.75407 -2.76007 -2.76582 -2.77121 -2.77757 -2.78359 -2.78914
 -2.79485 -2.80114 -2.80717 -2.81363 -2.81986 -2.82593 -2.83221 -2.83923 -2.84662 -2.85393
 -2.86149 -2.86840 -2.87596 -2.88374 -2.89097 -2.89858 -2.90670 -2.91433 -2.92221 -2.92998
 -2.93774 -2.94666 -2.95607 -2.96559 -2.97474 -2.98355 -2.99189 -3.00187 -3.01356 -3.02373
 -3.03486 -3.04638 -3.05805 -3.07033 -3.08170 -3.09423 -3.10624 -3.11983 -3.13607 -3.15017
 -3.16379 -3.17947 -3.19598 -3.21203 -3.22867 -3.24667 -3.26337 -3.28087 -3.29990 -3.31944
 -3.34047 -3.36509 -3.38923 -3.41932 -3.45193 -3.48522 -3.52029 -3.55751 -3.60206 -3.65264
 -3.71116 -3.78472 -3.86602 -3.99756 -4.24264
 -1.00393 -1.00772 -1.01142 -1.01523 -1.01906 -1.02289 -1.02675 -1.03060 -1.03433 -1.03816
 -1.04205 -1.04594 -1.04992 -1.05399 -1.05792 -1.06189 -1.06592 -1.06998 -1.07400 -1.07799
 -1.08211 -1.08618 -1.09021 -1.09424 -1.09828 -1.10231 -1.10637 -1.11045 -1.11456 -1.11877
 -1.12296 -1.12716 -1.13145 -1.13570 -1.13994 -1.14418 -1.14837 -1.15261 -1.15686 -1.16107
 -1.16544 -1.16991 -1.17446 -1.17890 -1.18324 -1.18759 -1.19199 -1.19655 -1.20106 -1.20557
 -1.21013 -1.21465 -1.21936 -1.22411 -1.22882 -1.23352 -1.23810 -1.24279 -1.24759 -1.25243
 -1.25704 -1.26191 -1.26679 -1.27160 -1.27636 -1.28117 -1.28612 -1.29100 -1.29588 -1.30085
 -1.30567 -1.31068 -1.31576 -1.32081 -1.32590 -1.33110 -1.33630 -1.34154 -1.34658 -1.35173
 -1.35704 -1.36240 -1.36771 -1.37303 -1.37854 -1.38416 -1.38963 -1.39525 -1.40100 -1.40671
 -1.41237 -1.41800 -1.42370 -1.42938 -1.43504 -1.44087 -1.44690 -1.45283 -1.45878 -1.46482
 -1.47089 -1.47707 -1.48329 -1.48953 -1.49572 -1.50199 -1.50826 -1.51468 -1.52133 -1.52777
 -1.53441 -1.54105 -1.54780 -1.55454 -1.56143 -1.56844 -1.57542 -1.58242 -1.58950 -1.59668
 -1.60391 -1.61124 -1.61871 -1.62623 -1.63370 -1.64140 -1.64896 -1.65680 -1.66458 -1.67259
 -1.68070 -1.68887 -1.69701 -1.70523 -1.71356 -1.72172 -1.73005 -1.73872 -1.74753 -1.75663
 -1.76545 -1.77455 -1.78381 -1.79342 -1.80348 -1.81317 -1.82297 -1.83281 -1.84290 -1.85314
 -1.86347 -1.87400 -1.88526 -1.89632 -1.90737 -1.91882 -1.93032 -1.94211 -1.95461 -1.96692
 -1.97943 -1.99200 -2.00523 -2.01869 -2.03291 -2.04697 -2.06094 -2.07602 -2.09102 -2.10680
 -2.12281 -2.13869 -2.15572 -2.17305 -2.19086 -2.20854 -2.21050 -2.21246 -2.21441 -2.21636
 -2.21831 -2.22022 -2.22212 -2.22403 -2.22606 -2.22808 -2.23010 -2.23198 -2.23386 -2.23575
 -2.23768 -2.23963 -2.24157 -2.24356 -2.24557 -2.24757 -2.24952 -2.25146 -2.25339 -2.25543
 -2.25752 -2.25961 -2.26173 -2.26386 -2.26598 -2.26795 -2.26992 -2.27189 -2.27407 -2.27626
 -2.27845 -2.28062 -2.28279 -2.28500 -2.28726 -2.28952 -2.29180 -2.29408 -2.29632 -2.29840
 -2.30048 -2.30262 -2.30491 -2.30721 -2.30955 -2.31190 -2.31425 -2.31654 -2.31883 -2.32116
 -2.32355 -2.32594 -2.32831 -2.33067 -2.33300 -2.33530 -2.33759 -2.33993 -2.34228 -2.34464
 -2.34704 -2.34945 -2.35188 -2.35431 -2.35680 -2.35937 -2.36195 -2.36464 -2.36733 -2.36985
 -2.37231 -2.37481 -2.37738 -2.37995 -2.38256 -2.38518 -2.38810 -2.39116 -2.39397 -2.39668
 -2.39938 -2.40208 -2.40481 -2.40763 -2.41051 -2.41366 -2.41672 -2.41949 -2.42229 -2.42527
 -2.42827 -2.43149 -2.43468 -2.43779 -2.44090 -2.44401 -2.44708 -2.45007 -2.45297 -2.45572
 -2.45852 -2.46157 -2.46462 -2.46764 -2.47067 -2.47379 -2.47693 -2.48011 -2.48336 -2.48670
 -2.49001 -2.49330 -2.49669 -2.50011 -2.50349 -2.50689 -2.51036 -2.51369 -2.51690 -2.52013
 -2.52336 -2.52660 -2.52983 -2.53327 -2.53682 -2.54073 -2.54442 -2.54802 -2.55192 -2.55565
 -2.55920 -2.56311 -2.56714 -2.57123 -2.57497 -2.57867 -2.58259 -2.58657 -2.59055 -2.59442
 -2.59857 -2.60288 -2.60703 -2.61117 -2.61540 -2.61981 -2.62415 -2.62829 -2.63231 -2.63657
 -2.64070 -2.64484 -2.64932 -2.65406 -2.65866 -2.66314 -2.66764 -2.67236 -2.67722 -2.68235
 -2.68772 -2.69287 -2.69745 -2.70259 -2.70779 -2.71316 -2.71883 -2.72469 -2.73022 -2.73543
 -2.74084 -2.74641 -2.75211 -2.75711 -2.76231 -2.76768 -2.77345 -2.77961 -2.78575 -2.79199
 -2.79787 -2.80418 -2.81046 -2.81688 -2.82353 -2.82941 -2.83596 -2.84285 -2.84925 -2.85590
 -2.86262 -2.87008 -2.87708 -2.88390 -2.89256 -2.90032 -2.90805 -2.91624 -2.92358 -2.93217
 -2.94055 -2.94949 -2.95745 -2.96618 -2.97599 -2.98589 -2.99671 -3.00563 -3.01551 -3.02598
 -3.03814 -3.04883 -3.05991 -3.07222 -3.08415 -3.09560 -3.10809 -3.12061 -3.13408 -3.14815
 -3.16258 -3.17762 -3.19262 -3.20914 -3.22785 -3.24703 -3.26426 -3.28086 -3.30073 -3.32074
 -3.34286 -3.36808 -3.39280 -3.42085 -3.45172 -3.48497 -3.51906 -3.55804 -3.59977 -3.65447
 -3.70849 -3.77911 -3.86615 -3.99076 -4.22080
 -1.00814 -1.01186 -1.01564 -1.01944 -1.02330 -1.02701 -1.03072 -1.03462 -1.03850 -1.04235
 -1.04614 -1.04994 -1.05376 -1.05769 -1.06158 -1.06540 -1.06926 -1.07324 -1.07749 -1.08163
 -1.08568 -1.08965 -1.09373 -1.09783 -1.10193 -1.10598 -1.11003 -1.11409 -1.11831 -1.12252
 -1.12670 -1.13076 -1.13492 -1.13914 -1.14339 -1.14762 -1.15182 -1.15599 -1.16033 -1.16472
 -1.16911 -1.17347 -1.17793 -1.18237 -1.18679 -1.19121 -1.19574 -1.20029 -1.20482 -1.20936
 -1.21395 -1.21850 -1.22302 -1.22763 -1.23230 -1.23696 -1.24168 -1.24648 -1.25120 -1.25594
 -1.26067 -1.26533 -1.26990 -1.27470 -1.27949 -1.28428 -1.28910 -1.29409 -1.29931 -1.30433
 -1.30947 -1.31456 -1.31960 -1.32484 -1.33015 -1.33542 -1.34051 -1.34577 -1.35097 -1.35615
 -1.36152 -1.36697 -1.37222 -1.37755 -1.38291 -1.38830 -1.39380 -1.39941 -1.40502 -1.41065
 -1.41634 -1.42197 -1.42758 -1.43323 -1.43906 -1.44501 -1.45089 -1.45682 -1.46262 -1.46872
 -1.47507 -1.48117 -1.48741 -1.49360 -1.50006 -1.50652 -1.51285 -1.51939 -1.52590 -1.53225
 -1.53891 -1.54568 -1.55244 -1.55916 -1.56601 -1.57284 -1.57976 -1.58684 -1.59384 -1.60082
 -1.60788 -1.61506 -1.62251 -1.62980 -1.63728 -1.64492 -1.65255 -1.66032 -1.66813 -1.67610
 -1.68432 -1.69268 -1.70103 -1.70947 -1.71787 -1.72626 -1.73498 -1.74397 -1.75233 -1.76116
 -1.77009 -1.77913 -1.78844 -1.79771 -1.80735 -1.81746 -1.82726 -1.83746 -1.84769 -1.85799
 -1.86860 -1.87950 -1.88988 -1.90098 -1.91214 -1.92343 -1.93510 -1.94707 -1.95927 -1.97123
 -1.98320 -1.99617 -2.00933 -2.02313 -2.03726 -2.05043 -2.06464 -2.07932 -2.09455 -2.10994
 -2.12556 -2.14180 -2.15863 -2.17599 -2.19416 -2.21249 -2.21437 -2.21624 -2.21812 -2.22007
 -2.22201 -2.22396 -2.22591 -2.22787 -2.22982 -2.23181 -2.23381 -2.23580 -2.23784 -2.23988
 -2.24192 -2.24391 -2.24591 -2.24790 -2.24980 -2.25169 -2.25358 -2.25558 -2.25761 -2.25964
 -2.26167 -2.26369 -2.26572 -2.26779 -2.26987 -2.27196 -2.27416 -2.27637 -2.27860 -2.28086
 -2.28312 -2.28526 -2.28731 -2.28936 -2.29149 -2.29366 -2.29583 -2.29786 -2.29989 -2.30192
 -2.30417 -2.30642 -2.30870 -2.31103 -2.31336 -2.31575 -2.31816 -2.32053 -2.32277 -2.32502
 -2.32722 -2.32938 -2.33155 -2.33378 -2.33602 -2.33828 -2.34070 -2.34311 -2.34552 -2.34793
 -2.35034 -2.35283 -2.35531 -2.35780 -2.36029 -2.36276 -2.36517 -2.36758 -2.37014 -2.37273
 -2.37536 -2.37802 -2.38065 -2.38321 -2.38577 -2.38811 -2.39043 -2.39295 -2.39590 -2.39875
 -2.40135 -2.40396 -2.40683 -2.40972 -2.41252 -2.41531 -2.41813 -2.42095 -2.42369 -2.42637
 -2.42924 -2.43238 -2.43538 -2.43824 -2.44123 -2.44443 -2.44755 -2.45060 -2.45359 -2.45654
 -2.45953 -2.46255 -2.46562 -2.46874 -2.47186 -2.47497 -2.47822 -2.48153 -2.48482 -2.48811
 -2.49125 -2.49441 -2.49777 -2.50126 -2.50498 -2.50830 -2.51146 -2.51475 -2.51807 -2.52125
 -2.52443 -2.52768 -2.53095 -2.53432 -2.53790 -2.54171 -2.54521 -2.54869 -2.55223 -2.55592
 -2.55975 -2.56356 -2.56746 -2.57151 -2.57551 -2.57958 -2.58379 -2.58774 -2.59172 -2.59576
 -2.59990 -2.60381 -2.60749 -2.61164 -2.61579 -2.61985 -2.62428 -2.62856 -2.63277 -2.63712
 -2.64145 -2.64594 -2.65061 -2.65475 -2.65928 -2.66402 -2.66893 -2.67420 -2.67870 -2.68394
 -2.68920 -2.69440 -2.69968 -2.70490 -2.71035 -2.71573 -2.72074 -2.72567 -2.73104 -2.73668
 -2.74208 -2.74739 -2.75288 -2.75818 -2.76385 -2.76992 -2.77638 -2.78199 -2.78781 -2.79439
 -2.80022 -2.80606 -2.81284 -2.81964 -2.82648 -2.83303 -2.83957 -2.84640 -2.85333 -2.86019
 -2.86743 -2.87412 -2.88127 -2.88802 -2.89504 -2.90237 -2.90996 -2.91863 -2.92673 -2.93486
 -2.94299 -2.95155 -2.96105 -2.97060 -2.97958 -2.98856 -2.99765 -3.00807 -3.01761 -3.02691
 -3.03813 -3.04931 -3.05979 -3.07112 -3.08212 -3.09450 -3.10584 -3.11826 -3.13157 -3.14562
 -3.16016 -3.17414 -3.18986 -3.20559 -3.22352 -3.24185 -3.26039 -3.28043 -3.29933 -3.32027
 -3.34441 -3.36921 -3.39350 -3.42390 -3.45476 -3.48659 -3.51944 -3.55730 -3.60564 -3.65548
 -3.71008 -3.77456 -3.86316 -3.99124 -4.22164
 -1.01225 -1.01605 -1.01990 -1.02378 -1.02755 -1.03137 -1.03529 -1.03913 -1.04295 -1.04678
 -1.05065 -1.05455 -1.05843 -1.06230 -1.06618 -1.07005 -1.07399 -1.07799 -1.08199 -1.08604
 -1.09013 -1.09420 -1.09820 -1.10215 -1.10612 -1.11014 -1.11420 -1.11823 -1.12233 -1.12645
 -1.13048 -1.13463 -1.13886 -1.14305 -1.14733 -1.15162 -1.15589 -1.16027 -1.16463 -1.16902
 -1.17353 -1.17798 -1.18239 -1.18678 -1.19120 -1.19564 -1.20007 -1.20447 -1.20892 -1.21355
 -1.21812 -1.22255 -1.22701 -1.23146 -1.23597 -1.24060 -1.24530 -1.25015 -1.25486 -1.25953
 -1.26438 -1.26911 -1.27387 -1.27865 -1.28344 -1.28822 -1.29333 -1.29820 -1.30298 -1.30784
 -1.31292 -1.31808 -1.32332 -1.32854 -1.33359 -1.33875 -1.34405 -1.34932 -1.35451 -1.35960
 -1.36490 -1.37024 -1.37553 -1.38092 -1.38634 -1.39172 -1.39722 -1.40254 -1.40803 -1.41366
 -1.41927 -1.42508 -1.43093 -1.43692 -1.44271 -1.44870 -1.45466 -1.46080 -1.46675 -1.47285
 -1.47888 -1.48502 -1.49124 -1.49757 -1.50384 -1.51031 -1.51666 -1.52304 -1.52959 -1.53613
 -1.54285 -1.54954 -1.55630 -1.56323 -1.56998 -1.57701 -1.58396 -1.59099 -1.59815 -1.60520
 -1.61235 -1.61939 -1.62661 -1.63401 -1.64159 -1.64947 -1.65723 -1.66480 -1.67248 -1.68053
 -1.68874 -1.69717 -1.70527 -1.71349 -1.72198 -1.73033 -1.73890 -1.74772 -1.75647 -1.76562
 -1.77510 -1.78437 -1.79330 -1.80258 -1.81204 -1.82181 -1.83166 -1.84156 -1.85149 -1.86160
 -1.87225 -1.88284 -1.89321 -1.90422 -1.91504 -1.92629 -1.93821 -1.95012 -1.96252 -1.97477
 -1.98733 -1.99986 -2.01286 -2.02679 -2.04005 -2.05385 -2.06759 -2.08261 -2.09740 -2.11280
 -2.12870 -2.14559 -2.16232 -2.17991 -2.19754 -2.21601 -2.21789 -2.21974 -2.22158 -2.22343
 -2.22532 -2.22724 -2.22916 -2.23111 -2.23307 -2.23504 -2.23705 -2.23911 -2.24117 -2.24327
 -2.24540 -2.24753 -2.24959 -2.25163 -2.25367 -2.25561 -2.25754 -2.25946 -2.26152 -2.26362
 -2.26573 -2.26784 -2.26995 -2.27207 -2.27423 -2.27639 -2.27851 -2.28053 -2.28255 -2.28462
 -2.28683 -2.28903 -2.29113 -2.29316 -2.29520 -2.29735 -2.29959 -2.30182 -2.30425 -2.30670
 -2.30905 -2.31127 -2.31349 -2.31582 -2.31819 -2.32053 -2.32275 -2.32498 -2.32724 -2.32953
 -2.33182 -2.33430 -2.33679 -2.33925 -2.34168 -2.34411 -2.34643 -2.34874 -2.35108 -2.35343
 -2.35578 -2.35810 -2.36041 -2.36281 -2.36538 -2.36796 -2.37044 -2.37291 -2.37544 -2.37801
 -2.38056 -2.38306 -2.38555 -2.38799 -2.39040 -2.39295 -2.39572 -2.39848 -2.40111 -2.40374
 -2.40653 -2.40933 -2.41219 -2.41506 -2.41783 -2.42054 -2.42335 -2.42628 -2.42912 -2.43184
 -2.43457 -2.43735 -2.44014 -2.44304 -2.44594 -2.44900 -2.45205 -2.45498 -2.45790 -2.46083
 -2.46377 -2.46658 -2.46938 -2.47241 -2.47549 -2.47849 -2.48147 -2.48458 -2.48772 -2.49099
 -2.49426 -2.49739 -2.50055 -2.50388 -2.50717 -2.51042 -2.51374 -2.51713 -2.52060 -2.52410
 -2.52761 -2.53108 -2.53446 -2.53783 -2.54119 -2.54491 -2.54872 -2.55245 -2.55601 -2.55943
 -2.56299 -2.56660 -2.57037 -2.57410 -2.57782 -2.58230 -2.58641 -2.59030 -2.59454 -2.59863
 -2.60260 -2.60632 -2.61026 -2.61439 -2.61860 -2.62292 -2.62728 -2.63158 -2.63576 -2.63995
 -2.64418 -2.64881 -2.65372 -2.65890 -2.66399 -2.66878 -2.67368 -2.67836 -2.68306 -2.68792
 -2.69293 -2.69760 -2.70278 -2.70819 -2.71348 -2.71847 -2.72333 -2.72838 -2.73366 -2.73893
 -2.74417 -2.74983 -2.75546 -2.76103 -2.76671 -2.77234 -2.77783 -2.78346 -2.78936 -2.79509
 -2.80136 -2.80701 -2.81297 -2.81940 -2.82554 -2.83200 -2.83857 -2.84572 -2.85304 -2.86062
 -2.86835 -2.87650 -2.88417 -2.89120 -2.89897 -2.90628 -2.91377 -2.92090 -2.92921 -2.93792
 -2.94623 -2.95448 -2.96297 -2.97109 -2.97965 -2.98953 -2.99887 -3.01075 -3.02050 -3.03096
 -3.04075 -3.05098 -3.06254 -3.07341 -3.08557 -3.09675 -3.10932 -3.12335 -3.13832 -3.15195
 -3.16440 -3.17763 -3.19336 -3.20944 -3.22801 -3.24486 -3.26193 -3.28213 -3.30307 -3.32591
 -3.34759 -3.37283 -3.39968 -3.42742 -3.45709 -3.49146 -3.52900 -3.56624 -3.60754 -3.65503
 -3.71167 -3.78108 -3.86350 -3.98908 -4.20316
 -1.01596 -1.01975 -1.02355 -1.02730 -1.03106 -1.03487 -1.03871 -1.04255 -1.04632 -1.05012
 -1.05394 -1.05779 -1.06167 -1.06559 -1.06953 -1.07349 -1.07748 -1.08138 -1.08531 -1.08932
 -1.09337 -1.09739 -1.10138 -1.10536 -1.10938 -1.11349 -1.11746 -1.12149 -1.12568 -1.12981
 -1.13403 -1.13837 -1.14262 -1.14691 -1.15124 -1.15562 -1.15985 -1.16405 -1.16825 -1.17252
 -1.17686 -1.18119 -1.18544 -1.18980 -1.19417 -1.19854 -1.20316 -1.20769 -1.21215 -1.21658
 -1.22116 -1.22570 -1.23026 -1.23486 -1.23936 -1.24409 -1.24883 -1.25349 -1.25803 -1.26283
 -1.26757 -1.27231 -1.27706 -1.28184 -1.28680 -1.29179 -1.29675 -1.30174 -1.30682 -1.31171
 -1.31667 -1.32172 -1.32686 -1.33206 -1.33725 -1.34236 -1.34767 -1.35303 -1.35839 -1.36376
 -1.36917 -1.37454 -1.37986 -1.38529 -1.39071 -1.39612 -1.40141 -1.40697 -1.41255 -1.41810
 -1.42378 -1.42953 -1.43525 -1.44102 -1.44693 -1.45285 -1.45872 -1.46463 -1.47060 -1.47661
 -1.48264 -1.48879 -1.49511 -1.50137 -1.50759 -1.51391 -1.52015 -1.52638 -1.53265 -1.53893
 -1.54545 -1.55208 -1.55901 -1.56575 -1.57255 -1.57955 -1.58659 -1.59374 -1.60112 -1.60846
 -1.61568 -1.62307 -1.63052 -1.63815 -1.64582 -1.65340 -1.66098 -1.66881 -1.67654 -1.68458
 -1.69228 -1.70026 -1.70856 -1.71723 -1.72578 -1.73442 -1.74307 -1.75189 -1.76088 -1.76970
 -1.77850 -1.78769 -1.79674 -1.80579 -1.81479 -1.82443 -1.83417 -1.84402 -1.85425 -1.86468
 -1.87557 -1.88587 -1.89645 -1.90720 -1.91837 -1.92956 -1.94116 -1.95298 -1.96468 -1.97657
 -1.98899 -2.00174 -2.01479 -2.02830 -2.04216 -2.05646 -2.07062 -2.08486 -2.09993 -2.11511
 -2.13092 -2.14754 -2.16455 -2.18207 -2.20054 -2.21897 -2.22075 -2.22254 -2.22435 -2.22623
 -2.22811 -2.23000 -2.23194 -2.23389 -2.23583 -2.23780 -2.23976 -2.24172 -2.24370 -2.24568
 -2.24765 -2.24951 -2.25134 -2.25318 -2.25511 -2.25711 -2.25912 -2.26116 -2.26323 -2.26530
 -2.26736 -2.26940 -2.27145 -2.27350 -2.27555 -2.27760 -2.27970 -2.28182 -2.28394 -2.28602
 -2.28809 -2.29018 -2.29240 -2.29463 -2.29692 -2.29930 -2.30169 -2.30393 -2.30615 -2.30838
 -2.31064 -2.31289 -2.31520 -2.31756 -2.31992 -2.32222 -2.32453 -2.32679 -2.32899 -2.33119
 -2.33352 -2.33592 -2.33832 -2.34068 -2.34303 -2.34539 -2.34776 -2.35013 -2.35257 -2.35502
 -2.35755 -2.36013 -2.36268 -2.36512 -2.36756 -2.36994 -2.37231 -2.37474 -2.37731 -2.37987
 -2.38255 -2.38524 -2.38784 -2.39041 -2.39306 -2.39585 -2.39857 -2.40102 -2.40348 -2.40607
 -2.40870 -2.41148 -2.41441 -2.41715 -2.41966 -2.42217 -2.42471 -2.42725 -2.42976 -2.43228
 -2.43496 -2.43804 -2.44106 -2.44396 -2.44698 -2.45024 -2.45338 -2.45637 -2.45946 -2.46266
 -2.46584 -2.46902 -2.47212 -2.47520 -2.47836 -2.48156 -2.48476 -2.48796 -2.49130 -2.49460
 -2.49773 -2.50090 -2.50415 -2.50751 -2.51100 -2.51421 -2.51731 -2.52048 -2.52366 -2.52729
 -2.53087 -2.53419 -2.53762 -2.54118 -2.54482 -2.54849 -2.55214 -2.55580 -2.55948 -2.56324
 -2.56696 -2.57060 -2.57431 -2.57806 -2.58189 -2.58562 -2.58921 -2.59312 -2.59713 -2.60121
 -2.60556 -2.60986 -2.61401 -2.61852 -2.62268 -2.62670 -2.63090 -2.63505 -2.63913 -2.64304
 -2.64693 -2.65101 -2.65582 -2.66063 -2.66543 -2.67020 -2.67485 -2.67914 -2.68369 -2.68828
 -2.69287 -2.69756 -2.70262 -2.70781 -2.71287 -2.71796 -2.72332 -2.72874 -2.73432 -2.73954
 -2.74514 -2.75060 -2.75632 -2.76201 -2.76779 -2.77323 -2.77921 -2.78519 -2.79057 -2.79596
 -2.80162 -2.80791 -2.81398 -2.82022 -2.82662 -2.83294 -2.83944 -2.84526 -2.85146 -2.85828
 -2.86491 -2.87224 -2.88012 -2.88721 -2.89489 -2.90286 -2.91077 -2.91865 -2.92641 -2.93452
 -2.94196 -2.95074 -2.96002 -2.96896 -2.97742 -2.98617 -2.99697 -3.00606 -3.01566 -3.02564
 -3.03587 -3.04692 -3.05851 -3.07053 -3.08331 -3.09654 -3.10949 -3.12347 -3.13848 -3.15173
 -3.16456 -3.17880 -3.19652 -3.21273 -3.22926 -3.24701 -3.26585 -3.28258 -3.30131 -3.32292
 -3.34693 -3.36957 -3.39462 -3.42727 -3.45767 -3.48586 -3.52187 -3.56438 -3.60991 -3.65941
 -3.71252 -3.77750 -3.86964 -3.98008 -4.18780
 -1.01936 -1.02316 -1.02694 -1.03072 -1.03451 -1.03830 -1.04210 -1.04595 -1.04982 -1.05370
 -1.05748 -1.06133 -1.06532 -1.06919 -1.07304 -1.07689 -1.08091 -1.08500 -1.08910 -1.09304
 -1.09696 -1.10093 -1.10492 -1.10892 -1.11293 -1.11705 -1.12119 -1.12529 -1.12942 -1.13361
 -1.13787 -1.14220 -1.14645 -1.15065 -1.15484 -1.15920 -1.16363 -1.16805 -1.17224 -1.17655
 -1.18094 -1.18533 -1.18972 -1.19414 -1.19858 -1.20297 -1.20739 -1.21185 -1.21635 -1.22084
 -1.22535 -1.22991 -1.23450 -1.23892 -1.24361 -1.24832 -1.25295 -1.25755 -1.26225 -1.26695
 -1.27166 -1.27643 -1.28128 -1.28608 -1.29100 -1.29595 -1.30081 -1.30579 -1.31069 -1.31565
 -1.32060 -1.32557 -1.33065 -1.33579 -1.34087 -1.34594 -1.35109 -1.35633 -1.36163 -1.36699
 -1.37226 -1.37774 -1.38320 -1.38856 -1.39396 -1.39941 -1.40492 -1.41053 -1.41612 -1.42169
 -1.42747 -1.43313 -1.43876 -1.44453 -1.45029 -1.45629 -1.46228 -1.46840 -1.47455 -1.48081
 -1.48683 -1.49306 -1.49927 -1.50568 -1.51204 -1.51823 -1.52427 -1.53052 -1.53696 -1.54337
 -1.55008 -1.55680 -1.56338 -1.57027 -1.57695 -1.58389 -1.59078 -1.59773 -1.60464 -1.61205
 -1.61944 -1.62693 -1.63439 -1.64186 -1.64933 -1.65681 -1.66434 -1.67199 -1.68001 -1.68803
 -1.69639 -1.70442 -1.71274 -1.72096 -1.72948 -1.73810 -1.74694 -1.75533 -1.76414 -1.77306
 -1.78175 -1.79059 -1.79992 -1.80927 -1.81879 -1.82888 -1.83891 -1.84905 -1.85926 -1.86989
 -1.88019 -1.89054 -1.90143 -1.91201 -1.92277 -1.93408 -1.94545 -1.95701 -1.96922 -1.98092
 -1.99341 -2.00620 -2.01916 -2.03197 -2.04501 -2.05922 -2.07403 -2.08890 -2.10405 -2.11933
 -2.13494 -2.15107 -2.16753 -2.18502 -2.20337 -2.22178 -2.22373 -2.22568 -2.22762 -2.22956
 -2.23148 -2.23339 -2.23530 -2.23727 -2.23929 -2.24130 -2.24322 -2.24510 -2.24698 -2.24894
 -2.25101 -2.25309 -2.25507 -2.25699 -2.25890 -2.26087 -2.26290 -2.26493 -2.26694 -2.26890
 -2.27087 -2.27287 -2.27489 -2.27692 -2.27894 -2.28096 -2.28298 -2.28506 -2.28721 -2.28936
 -2.29154 -2.29374 -2.29593 -2.29819 -2.30046 -2.30276 -2.30512 -2.30748 -2.30977 -2.31204
 -2.31432 -2.31671 -2.31911 -2.32141 -2.32367 -2.32592 -2.32813 -2.33035 -2.33256 -2.33480
 -2.33704 -2.33929 -2.34155 -2.34380 -2.34638 -2.34899 -2.35156 -2.35411 -2.35660 -2.35894
 -2.36127 -2.36371 -2.36619 -2.36871 -2.37135 -2.37398 -2.37632 -2.37865 -2.38107 -2.38361
 -2.38616 -2.38874 -2.39132 -2.39388 -2.39644 -2.39899 -2.40154 -2.40408 -2.40677 -2.40945
 -2.41207 -2.41466 -2.41739 -2.42028 -2.42307 -2.42571 -2.42837 -2.43104 -2.43371 -2.43655
 -2.43940 -2.44247 -2.44560 -2.44842 -2.45119 -2.45406 -2.45695 -2.45974 -2.46246 -2.46533
 -2.46841 -2.47140 -2.47431 -2.47731 -2.48044 -2.48367 -2.48700 -2.49019 -2.49330 -2.49632
 -2.49930 -2.50252 -2.50581 -2.50912 -2.51243 -2.51568 -2.51902 -2.52259 -2.52612 -2.52963
 -2.53336 -2.53698 -2.54027 -2.54360 -2.54697 -2.55070 -2.55451 -2.55783 -2.56132 -2.56516
 -2.56889 -2.57261 -2.57639 -2.58021 -2.58404 -2.58761 -2.59141 -2.59566 -2.59948 -2.60322
 -2.60689 -2.61114 -2.61562 -2.62002 -2.62383 -2.62779 -2.63197 -2.63632 -2.64052 -2.64465
 -2.64889 -2.65320 -2.65742 -2.66143 -2.66598 -2.67081 -2.67567 -2.68032 -2.68494 -2.68954
 -2.69432 -2.69918 -2.70364 -2.70840 -2.71355 -2.71899 -2.72427 -2.72938 -2.73484 -2.74019
 -2.74550 -2.75102 -2.75703 -2.76305 -2.76851 -2.77421 -2.77988 -2.78576 -2.79131 -2.79722
 -2.80354 -2.80968 -2.81609 -2.82262 -2.82893 -2.83532 -2.84156 -2.84747 -2.85434 -2.86066
 -2.86783 -2.87458 -2.88168 -2.88873 -2.89661 -2.90388 -2.91146 -2.91955 -2.92760 -2.93652
 -2.94520 -2.95305 -2.96243 -2.97066 -2.97954 -2.98763 -2.99696 -3.00647 -3.01690 -3.02759
 -3.03798 -3.04774 -3.05875 -3.07016 -3.08166 -3.09275 -3.10438 -3.11814 -3.13234 -3.14719
 -3.16115 -3.17657 -3.19240 -3.20829 -3.22497 -3.24320 -3.26209 -3.27972 -3.30122 -3.32239
 -3.34655 -3.36905 -3.39634 -3.42100 -3.45324 -3.48476 -3.52676 -3.56674 -3.60872 -3.65408
 -3.71256 -3.77760 -3.87316 -3.99660 -4.19476
 -1.02335 -1.02708 -1.03084 -1.03464 -1.03846 -1.04229 -1.04613 -1.04990 -1.05360 -1.05750
 -1.06140 -1.06527 -1.06923 -1.07321 -1.07716 -1.08117 -1.08518 -1.08917 -1.09308 -1.09703
 -1.10117 -1.10523 -1.10928 -1.11330 -1.11735 -1.12143 -1.12557 -1.12964 -1.13372 -1.13782
 -1.14202 -1.14626 -1.15051 -1.15471 -1.15890 -1.16314 -1.16756 -1.17187 -1.17620 -1.18054
 -1.18484 -1.18919 -1.19360 -1.19810 -1.20230 -1.20664 -1.21109 -1.21562 -1.22015 -1.22471
 -1.22929 -1.23388 -1.23846 -1.24295 -1.24750 -1.25232 -1.25711 -1.26181 -1.26648 -1.27120
 -1.27610 -1.28100 -1.28589 -1.29077 -1.29565 -1.30050 -1.30523 -1.31010 -1.31502 -1.31999
 -1.32501 -1.32999 -1.33493 -1.34002 -1.34510 -1.35022 -1.35538 -1.36044 -1.36585 -1.37109
 -1.37634 -1.38170 -1.38700 -1.39243 -1.39799 -1.40340 -1.40906 -1.41452 -1.42004 -1.42573
 -1.43137 -1.43711 -1.44301 -1.44877 -1.45450 -1.46030 -1.46621 -1.47235 -1.47841 -1.48449
 -1.49054 -1.49670 -1.50291 -1.50902 -1.51509 -1.52134 -1.52767 -1.53422 -1.54070 -1.54723
 -1.55400 -1.56049 -1.56696 -1.57374 -1.58051 -1.58743 -1.59415 -1.60114 -1.60821 -1.61536
 -1.62249 -1.62992 -1.63687 -1.64449 -1.65218 -1.65977 -1.66727 -1.67485 -1.68270 -1.69061
 -1.69884 -1.70687 -1.71516 -1.72336 -1.73182 -1.74056 -1.74921 -1.75811 -1.76708 -1.77588
 -1.78492 -1.79408 -1.80339 -1.81265 -1.82220 -1.83186 -1.84178 -1.85174 -1.86223 -1.87250
 -1.88305 -1.89362 -1.90432 -1.91499 -1.92623 -1.93756 -1.94956 -1.96149 -1.97305 -1.98533
 -1.99767 -2.01030 -2.02303 -2.03654 -2.05034 -2.06364 -2.07769 -2.09200 -2.10699 -2.12257
 -2.13836 -2.15447 -2.17121 -2.18822 -2.20583 -2.22419 -2.22610 -2.22801 -2.22992 -2.23176
 -2.23359 -2.23542 -2.23740 -2.23945 -2.24150 -2.24355 -2.24561 -2.24767 -2.24978 -2.25191
 -2.25403 -2.25607 -2.25811 -2.26014 -2.26214 -2.26414 -2.26614 -2.26815 -2.27015 -2.27216
 -2.27424 -2.27631 -2.27838 -2.28039 -2.28240 -2.28444 -2.28661 -2.28878 -2.29093 -2.29305
 -2.29517 -2.29727 -2.29936 -2.30145 -2.30356 -2.30567 -2.30779 -2.30999 -2.31220 -2.31442
 -2.31672 -2.31901 -2.32129 -2.32356 -2.32583 -2.32807 -2.33031 -2.33259 -2.33499 -2.33739
 -2.33980 -2.34222 -2.34460 -2.34691 -2.34921 -2.35154 -2.35388 -2.35623 -2.35862 -2.36101
 -2.36351 -2.36610 -2.36867 -2.37119 -2.37370 -2.37602 -2.37833 -2.38065 -2.38302 -2.38538
 -2.38792 -2.39052 -2.39312 -2.39573 -2.39835 -2.40099 -2.40363 -2.40630 -2.40896 -2.41168
 -2.41444 -2.41729 -2.42027 -2.42313 -2.42582 -2.42851 -2.43123 -2.43396 -2.43696 -2.43996
 -2.44281 -2.44565 -2.44830 -2.45092 -2.45373 -2.45667 -2.45952 -2.46228 -2.46512 -2.46810
 -2.47102 -2.47384 -2.47674 -2.47996 -2.48310 -2.48612 -2.48916 -2.49226 -2.49529 -2.49823
 -2.50127 -2.50443 -2.50774 -2.51121 -2.51484 -2.51847 -2.52176 -2.52511 -2.52860 -2.53203
 -2.53543 -2.53882 -2.54220 -2.54556 -2.54888 -2.55210 -2.55551 -2.55920 -2.56297 -2.56675
 -2.57050 -2.57417 -2.57778 -2.58174 -2.58558 -2.58923 -2.59280 -2.59638 -2.60030 -2.60425
 -2.60823 -2.61231 -2.61654 -2.62072 -2.62439 -2.62860 -2.63313 -2.63745 -2.64203 -2.64643
 -2.65067 -2.65488 -2.65943 -2.66401 -2.66851 -2.67320 -2.67816 -2.68302 -2.68783 -2.69270
 -2.69750 -2.70240 -2.70739 -2.71247 -2.71757 -2.72258 -2.72800 -2.73264 -2.73784 -2.74293
 -2.74795 -2.75311 -2.75792 -2.76331 -2.76880 -2.77467 -2.78060 -2.78630 -2.79205 -2.79830
 -2.80466 -2.81061 -2.81614 -2.82142 -2.82725 -2.83331 -2.83973 -2.84719 -2.85426 -2.86101
 -2.86832 -2.87502 -2.88212 -2.89007 -2.89677 -2.90448 -2.91247 -2.92086 -2.92939 -2.93797
 -2.94759 -2.95615 -2.96474 -2.97289 -2.98192 -2.99002 -2.99937 -3.00917 -3.01898 -3.02777
 -3.03784 -3.04798 -3.05795 -3.06961 -3.08036 -3.09174 -3.10487 -3.11880 -3.13312 -3.14707
 -3.16124 -3.17440 -3.19080 -3.20737 -3.22315 -3.23964 -3.25892 -3.27809 -3.30020 -3.32305
 -3.34481 -3.36741 -3.39340 -3.42230 -3.45507 -3.48519 -3.52008 -3.56257 -3.61129 -3.65742
 -3.71236 -3.78004 -3.86584 -3.99064 -4.18696
 -1.02706 -1.03078 -1.03466 -1.03846 -1.04224 -1.04610 -1.04996 -1.05382 -1.05756 -1.06137
 -1.06532 -1.06924 -1.07318 -1.07721 -1.08125 -1.08529 -1.08930 -1.09321 -1.09714 -1.10120
 -1.10530 -1.10937 -1.11335 -1.11738 -1.12140 -1.12536 -1.12948 -1.13361 -1.13771 -1.14184
 -1.14596 -1.15004 -1.15419 -1.15834 -1.16249 -1.16665 -1.17088 -1.17516 -1.17951 -1.18381
 -1.18814 -1.19248 -1.19671 -1.20099 -1.20534 -1.20975 -1.21418 -1.21867 -1.22318 -1.22757
 -1.23217 -1.23675 -1.24130 -1.24587 -1.25063 -1.25539 -1.26012 -1.26481 -1.26951 -1.27411
 -1.27883 -1.28367 -1.28857 -1.29361 -1.29840 -1.30324 -1.30816 -1.31317 -1.31822 -1.32309
 -1.32801 -1.33307 -1.33819 -1.34326 -1.34834 -1.35348 -1.35869 -1.36391 -1.36921 -1.37458
 -1.37992 -1.38529 -1.39096 -1.39654 -1.40189 -1.40715 -1.41264 -1.41814 -1.42368 -1.42928
 -1.43498 -1.44081 -1.44666 -1.45252 -1.45850 -1.46451 -1.47050 -1.47637 -1.48235 -1.48829
 -1.49419 -1.50029 -1.50654 -1.51271 -1.51904 -1.52528 -1.53153 -1.53790 -1.54446 -1.55097
 -1.55749 -1.56403 -1.57064 -1.57727 -1.58409 -1.59091 -1.59793 -1.60497 -1.61196 -1.61900
 -1.62646 -1.63386 -1.64121 -1.64849 -1.65612 -1.66344 -1.67107 -1.67852 -1.68646 -1.69424
 -1.70235 -1.71034 -1.71850 -1.72678 -1.73492 -1.74336 -1.75207 -1.76093 -1.76964 -1.77850
 -1.78784 -1.79690 -1.80612 -1.81569 -1.82521 -1.83488 -1.84488 -1.85498 -1.86426 -1.87445
 -1.88521 -1.89589 -1.90666 -1.91756 -1.92845 -1.93955 -1.95091 -1.96273 -1.97501 -1.98683
 -1.99951 -2.01203 -2.02551 -2.03874 -2.05227 -2.06566 -2.08000 -2.09493 -2.11051 -2.12622
 -2.14199 -2.15826 -2.17510 -2.19255 -2.20969 -2.22792 -2.22978 -2.23174 -2.23372 -2.23569
 -2.23764 -2.23958 -2.24152 -2.24352 -2.24553 -2.24755 -2.24948 -2.25140 -2.25331 -2.25515
 -2.25695 -2.25874 -2.26061 -2.26263 -2.26466 -2.26669 -2.26875 -2.27080 -2.27283 -2.27483
 -2.27683 -2.27887 -2.28096 -2.28305 -2.28512 -2.28718 -2.28923 -2.29123 -2.29320 -2.29516
 -2.29718 -2.29923 -2.30128 -2.30337 -2.30549 -2.30761 -2.30971 -2.31181 -2.31391 -2.31605
 -2.31820 -2.32035 -2.32253 -2.32471 -2.32693 -2.32920 -2.33147 -2.33372 -2.33598 -2.33825
 -2.34076 -2.34327 -2.34559 -2.34784 -2.35009 -2.35232 -2.35454 -2.35687 -2.35941 -2.36194
 -2.36442 -2.36689 -2.36934 -2.37178 -2.37421 -2.37655 -2.37889 -2.38134 -2.38388 -2.38643
 -2.38897 -2.39151 -2.39410 -2.39670 -2.39922 -2.40165 -2.40410 -2.40690 -2.40971 -2.41266
 -2.41562 -2.41851 -2.42140 -2.42425 -2.42710 -2.42983 -2.43252 -2.43522 -2.43796 -2.44069
 -2.44341 -2.44613 -2.44877 -2.45142 -2.45440 -2.45749 -2.46028 -2.46301 -2.46589 -2.46885
 -2.47177 -2.47468 -2.47766 -2.48069 -2.48367 -2.48661 -2.48974 -2.49304 -2.49638 -2.49974
 -2.50337 -2.50695 -2.51033 -2.51372 -2.51711 -2.52042 -2.52370 -2.52680 -2.52989 -2.53313
 -2.53642 -2.53997 -2.54334 -2.54646 -2.54985 -2.55347 -2.55685 -2.56021 -2.56403 -2.56761
 -2.57092 -2.57453 -2.57829 -2.58211 -2.58594 -2.58977 -2.59367 -2.59776 -2.60213 -2.60614
 -2.61000 -2.61373 -2.61789 -2.62206 -2.62619 -2.63028 -2.63441 -2.63865 -2.64335 -2.64757
 -2.65182 -2.65623 -2.66045 -2.66475 -2.66908 -2.67343 -2.67846 -2.68345 -2.68835 -2.69312
 -2.69762 -2.70232 -2.70696 -2.71180 -2.71719 -2.72265 -2.72761 -2.73276 -2.73781 -2.74265
 -2.74774 -2.75359 -2.75911 -2.76449 -2.76977 -2.77583 -2.78169 -2.78734 -2.79330 -2.79851
 -2.80411 -2.81027 -2.81641 -2.82277 -2.82890 -2.83549 -2.84247 -2.84943 -2.85687 -2.86443
 -2.87158 -2.87944 -2.88604 -2.89283 -2.90007 -2.90752 -2.91512 -2.92227 -2.93006 -2.93782
 -2.94539 -2.95370 -2.96098 -2.96989 -2.97849 -2.98869 -2.99800 -3.00881 -3.01964 -3.03045
 -3.04039 -3.04943 -3.06081 -3.07139 -3.08418 -3.09671 -3.10923 -3.12112 -3.13485 -3.14898
 -3.16445 -3.17946 -3.19561 -3.21124 -3.22768 -3.24356 -3.26248 -3.28026 -3.30419 -3.32732
 -3.35077 -3.37733 -3.40278 -3.42839 -3.45543 -3.48588 -3.52105 -3.56296 -3.60799 -3.66447
 -3.71332 -3.78143 -3.87940 -3.99988 -4.20124
 -1.03164 -1.03534 -1.03915 -1.04297 -1.04675 -1.05059 -1.05444 -1.05820 -1.06201 -1.06587
 -1.06969 -1.07353 -1.07740 -1.08133 -1.08523 -1.08903 -1.09292 -1.09686 -1.10085 -1.10490
 -1.10893 -1.11288 -1.11690 -1.12094 -1.12501 -1.12911 -1.13319 -1.13721 -1.14134 -1.14546
 -1.14951 -1.15360 -1.15773 -1.16192 -1.16616 -1.17043 -1.17471 -1.17892 -1.18320 -1.18753
 -1.19193 -1.19630 -1.20066 -1.20503 -1.20937 -1.21378 -1.21823 -1.22271 -1.22723 -1.23177
 -1.23628 -1.24078 -1.24537 -1.24996 -1.25459 -1.25925 -1.26394 -1.26870 -1.27347 -1.27818
 -1.28286 -1.28766 -1.29242 -1.29738 -1.30229 -1.30705 -1.31185 -1.31661 -1.32151 -1.32645
 -1.33142 -1.33647 -1.34143 -1.34645 -1.35154 -1.35661 -1.36172 -1.36704 -1.37239 -1.37762
 -1.38289 -1.38821 -1.39363 -1.39894 -1.40427 -1.40981 -1.41537 -1.42072 -1.42642 -1.43218
 -1.43771 -1.44345 -1.44898 -1.45481 -1.46072 -1.46656 -1.47243 -1.47829 -1.48422 -1.49037
 -1.49654 -1.50266 -1.50888 -1.51525 -1.52155 -1.52770 -1.53406 -1.54043 -1.54701 -1.55366
 -1.56038 -1.56712 -1.57389 -1.58071 -1.58737 -1.59422 -1.60094 -1.60817 -1.61518 -1.62214
 -1.62931 -1.63649 -1.64395 -1.65145 -1.65880 -1.66633 -1.67392 -1.68161 -1.68971 -1.69764
 -1.70571 -1.71374 -1.72172 -1.73018 -1.73854 -1.74708 -1.75545 -1.76404 -1.77280 -1.78181
 -1.79080 -1.79997 -1.80918 -1.81865 -1.82815 -1.83794 -1.84784 -1.85803 -1.86782 -1.87772
 -1.88781 -1.89830 -1.90944 -1.92038 -1.93156 -1.94307 -1.95444 -1.96601 -1.97786 -1.99040
 -2.00299 -2.01501 -2.02809 -2.04121 -2.05463 -2.06870 -2.08300 -2.09769 -2.11280 -2.12813
 -2.14404 -2.15996 -2.17650 -2.19348 -2.21117 -2.22969 -2.23158 -2.23348 -2.23539 -2.23721
 -2.23899 -2.24077 -2.24260 -2.24456 -2.24651 -2.24845 -2.25033 -2.25222 -2.25411 -2.25610
 -2.25808 -2.26007 -2.26205 -2.26402 -2.26600 -2.26803 -2.27005 -2.27207 -2.27400 -2.27592
 -2.27785 -2.27987 -2.28190 -2.28394 -2.28616 -2.28839 -2.29056 -2.29256 -2.29457 -2.29667
 -2.29898 -2.30130 -2.30348 -2.30561 -2.30773 -2.30992 -2.31211 -2.31432 -2.31663 -2.31894
 -2.32118 -2.32336 -2.32554 -2.32771 -2.32987 -2.33204 -2.33434 -2.33664 -2.33896 -2.34133
 -2.34370 -2.34619 -2.34870 -2.35104 -2.35320 -2.35536 -2.35769 -2.36009 -2.36247 -2.36479
 -2.36711 -2.36956 -2.37207 -2.37454 -2.37686 -2.37918 -2.38160 -2.38407 -2.38657 -2.38916
 -2.39174 -2.39435 -2.39696 -2.39951 -2.40204 -2.40455 -2.40705 -2.40955 -2.41226 -2.41501
 -2.41771 -2.42038 -2.42304 -2.42568 -2.42834 -2.43110 -2.43387 -2.43672 -2.43958 -2.44237
 -2.44516 -2.44786 -2.45052 -2.45329 -2.45619 -2.45916 -2.46222 -2.46522 -2.46814 -2.47113
 -2.47426 -2.47740 -2.48055 -2.48365 -2.48672 -2.48967 -2.49255 -2.49547 -2.49843 -2.50143
 -2.50446 -2.50749 -2.51051 -2.51361 -2.51677 -2.51996 -2.52316 -2.52666 -2.53026 -2.53379
 -2.53720 -2.54041 -2.54378 -2.54732 -2.55074 -2.55414 -2.55758 -2.56112 -2.56489 -2.56862
 -2.57233 -2.57596 -2.57964 -2.58337 -2.58716 -2.59099 -2.59492 -2.59899 -2.60315 -2.60737
 -2.61129 -2.61528 -2.61958 -2.62410 -2.62834 -2.63236 -2.63627 -2.64051 -2.64496 -2.64926
 -2.65325 -2.65734 -2.66182 -2.66622 -2.67091 -2.67579 -2.68060 -2.68506 -2.69019 -2.69531
 -2.69997 -2.70425 -2.70930 -2.71451 -2.71987 -2.72520 -2.73055 -2.73580 -2.74088 -2.74648
 -2.75175 -2.75765 -2.76302 -2.76863 -2.77382 -2.77949 -2.78554 -2.79136 -2.79705 -2.80272
 -2.80858 -2.81445 -2.82021 -2.82628 -2.83235 -2.83865 -2.84524 -2.85165 -2.85844 -2.86567
 -2.87231 -2.87940 -2.88731 -2.89468 -2.90237 -2.90955 -2.91655 -2.92402 -2.93189 -2.93962
 -2.94795 -2.95607 -2.96536 -2.97338 -2.98274 -2.99147 -3.00203 -3.01279 -3.02235 -3.03188
 -3.04206 -3.05207 -3.06452 -3.07566 -3.08738 -3.09935 -3.11130 -3.12472 -3.13869 -3.15265
 -3.16756 -3.18253 -3.19663 -3.21245 -3.22958 -3.24702 -3.26449 -3.28485 -3.30532 -3.32840
 -3.34983 -3.37457 -3.40113 -3.42759 -3.46023 -3.49176 -3.52710 -3.56319 -3.60585 -3.65415
 -3.70818 -3.78060 -3.87320 -4.01476 -4.20376
 -1.03486 -1.03857 -1.04228 -1.04608 -1.04990 -1.05373 -1.05763 -1.06150 -1.06533 -1.06915
 -1.07298 -1.07682 -1.08068 -1.08456 -1.08844 -1.09227 -1.09609 -1.10005 -1.10403 -1.10805
 -1.11215 -1.11617 -1.12013 -1.12408 -1.12812 -1.13224 -1.13642 -1.14066 -1.14489 -1.14894
 -1.15301 -1.15710 -1.16126 -1.16540 -1.16960 -1.17389 -1.17816 -1.18236 -1.18651 -1.19070
 -1.19501 -1.19935 -1.20365 -1.20807 -1.21259 -1.21716 -1.22173 -1.22629 -1.23086 -1.23542
 -1.23992 -1.24446 -1.24915 -1.25381 -1.25834 -1.26301 -1.26764 -1.27231 -1.27696 -1.28147
 -1.28620 -1.29094 -1.29569 -1.30054 -1.30543 -1.31041 -1.31534 -1.32025 -1.32519 -1.33017
 -1.33525 -1.34012 -1.34516 -1.35035 -1.35556 -1.36069 -1.36574 -1.37079 -1.37589 -1.38109
 -1.38647 -1.39200 -1.39747 -1.40285 -1.40816 -1.41342 -1.41902 -1.42448 -1.42998 -1.43561
 -1.44125 -1.44677 -1.45237 -1.45811 -1.46375 -1.46949 -1.47547 -1.48137 -1.48736 -1.49338
 -1.49941 -1.50553 -1.51156 -1.51760 -1.52396 -1.53033 -1.53673 -1.54330 -1.54975 -1.55611
 -1.56254 -1.56933 -1.57601 -1.58272 -1.58961 -1.59654 -1.60350 -1.61046 -1.61760 -1.62474
 -1.63200 -1.63911 -1.64648 -1.65384 -1.66153 -1.66925 -1.67700 -1.68452 -1.69235 -1.70048
 -1.70829 -1.71646 -1.72491 -1.73328 -1.74168 -1.75044 -1.75899 -1.76759 -1.77652 -1.78536
 -1.79438 -1.80326 -1.81279 -1.82202 -1.83109 -1.84080 -1.85055 -1.86034 -1.87030 -1.88076
 -1.89134 -1.90200 -1.91253 -1.92404 -1.93520 -1.94642 -1.95809 -1.96994 -1.98136 -1.99334
 -2.00591 -2.01821 -2.03102 -2.04408 -2.05781 -2.07208 -2.08597 -2.10028 -2.11471 -2.13006
 -2.14503 -2.16158 -2.17827 -2.19525 -2.21287 -2.23146 -2.23321 -2.23495 -2.23679 -2.23876
 -2.24073 -2.24269 -2.24461 -2.24654 -2.24846 -2.25038 -2.25230 -2.25422 -2.25613 -2.25803
 -2.25995 -2.26207 -2.26421 -2.26634 -2.26843 -2.27052 -2.27254 -2.27442 -2.27629 -2.27816
 -2.28004 -2.28192 -2.28381 -2.28582 -2.28785 -2.28987 -2.29200 -2.29414 -2.29628 -2.29843
 -2.30058 -2.30272 -2.30483 -2.30695 -2.30908 -2.31123 -2.31338 -2.31552 -2.31766 -2.31981
 -2.32205 -2.32429 -2.32657 -2.32894 -2.33131 -2.33363 -2.33593 -2.33823 -2.34045 -2.34268
 -2.34491 -2.34714 -2.34937 -2.35165 -2.35396 -2.35626 -2.35852 -2.36078 -2.36309 -2.36545
 -2.36781 -2.37008 -2.37235 -2.37470 -2.37727 -2.37983 -2.38251 -2.38520 -2.38793 -2.39067
 -2.39347 -2.39633 -2.39914 -2.40187 -2.40459 -2.40726 -2.40993 -2.41252 -2.41511 -2.41764
 -2.42013 -2.42268 -2.42537 -2.42806 -2.43077 -2.43348 -2.43619 -2.43891 -2.44161 -2.44431
 -2.44704 -2.44982 -2.45259 -2.45529 -2.45800 -2.46088 -2.46377 -2.46672 -2.46969 -2.47280
 -2.47592 -2.47878 -2.48163 -2.48451 -2.48740 -2.49034 -2.49329 -2.49622 -2.49913 -2.50214
 -2.50518 -2.50838 -2.51163 -2.51511 -2.51858 -2.52186 -2.52519 -2.52863 -2.53208 -2.53553
 -2.53899 -2.54247 -2.54599 -2.54954 -2.55313 -2.55683 -2.56052 -2.56403 -2.56769 -2.57154
 -2.57543 -2.57932 -2.58319 -2.58690 -2.59066 -2.59488 -2.59899 -2.60294 -2.60661 -2.61041
 -2.61428 -2.61818 -2.62223 -2.62639 -2.63021 -2.63400 -2.63777 -2.64236 -2.64687 -2.65127
 -2.65558 -2.66014 -2.66477 -2.66929 -2.67345 -2.67778 -2.68211 -2.68647 -2.69119 -2.69624
 -2.70091 -2.70558 -2.71070 -2.71533 -2.72028 -2.72575 -2.73063 -2.73529 -2.74086 -2.74574
 -2.75102 -2.75595 -2.76136 -2.76732 -2.77310 -2.77877 -2.78466 -2.79033 -2.79566 -2.80126
 -2.80749 -2.81414 -2.82023 -2.82634 -2.83285 -2.83948 -2.84581 -2.85237 -2.85949 -2.86597
 -2.87338 -2.88076 -2.88800 -2.89544 -2.90293 -2.91042 -2.91897 -2.92679 -2.93407 -2.94197
 -2.95028 -2.95888 -2.96765 -2.97640 -2.98484 -2.99380 -3.00335 -3.01223 -3.02244 -3.03154
 -3.04145 -3.05283 -3.06398 -3.07473 -3.08771 -3.09857 -3.11185 -3.12434 -3.13734 -3.15049
 -3.16554 -3.18117 -3.19752 -3.21258 -3.23000 -3.24694 -3.26463 -3.28365 -3.30449 -3.32428
 -3.34678 -3.37204 -3.39776 -3.42591 -3.45534 -3.48969 -3.52746 -3.56439 -3.60145 -3.65398
 -3.71343 -3.77956 -3.87004 -4.00524 -4.21756
 -1.03784 -1.04161 -1.04535 -1.04912 -1.05299 -1.05679 -1.06056 -1.06444 -1.06832 -1.07219
 -1.07604 -1.07993 -1.08385 -1.08780 -1.09174 -1.09567 -1.09959 -1.10357 -1.10764 -1.11164
 -1.11563 -1.11963 -1.12366 -1.12764 -1.13153 -1.13550 -1.13951 -1.14354 -1.14764 -1.15175
 -1.15585 -1.15998 -1.16413 -1.16830 -1.17251 -1.17678 -1.18108 -1.18539 -1.18978 -1.19414
 -1.19846 -1.20278 -1.20714 -1.21153 -1.21594 -1.22028 -1.22468 -1.22911 -1.23351 -1.23788
 -1.24232 -1.24682 -1.25124 -1.25581 -1.26045 -1.26512 -1.26975 -1.27434 -1.27901 -1.28372
 -1.28841 -1.29306 -1.29794 -1.30277 -1.30762 -1.31263 -1.31750 -1.32239 -1.32731 -1.33229
 -1.33736 -1.34253 -1.34763 -1.35278 -1.35800 -1.36320 -1.36838 -1.37359 -1.37886 -1.38402
 -1.38951 -1.39467 -1.40007 -1.40551 -1.41095 -1.41638 -1.42177 -1.42724 -1.43272 -1.43830
 -1.44394 -1.44983 -1.45529 -1.46094 -1.46676 -1.47257 -1.47842 -1.48420 -1.49004 -1.49600
 -1.50195 -1.50799 -1.51429 -1.52056 -1.52691 -1.53319 -1.53964 -1.54606 -1.55247 -1.55904
 -1.56566 -1.57243 -1.57913 -1.58604 -1.59284 -1.59973 -1.60649 -1.61348 -1.62049 -1.62755
 -1.63461 -1.64197 -1.64932 -1.65672 -1.66425 -1.67184 -1.67961 -1.68759 -1.69557 -1.70366
 -1.71171 -1.71961 -1.72765 -1.73589 -1.74411 -1.75230 -1.76072 -1.76950 -1.77846 -1.78762
 -1.79651 -1.80572 -1.81497 -1.82441 -1.83372 -1.84322 -1.85284 -1.86274 -1.87283 -1.88289
 -1.89314 -1.90396 -1.91470 -1.92564 -1.93672 -1.94794 -1.95949 -1.97114 -1.98296 -1.99509
 -2.00770 -2.02015 -2.03263 -2.04563 -2.05930 -2.07344 -2.08825 -2.10329 -2.11861 -2.13398
 -2.14994 -2.16646 -2.18308 -2.19969 -2.21668 -2.23484 -2.23675 -2.23864 -2.24053 -2.24239
 -2.24415 -2.24591 -2.24766 -2.24951 -2.25138 -2.25325 -2.25520 -2.25719 -2.25918 -2.26111
 -2.26299 -2.26487 -2.26683 -2.26890 -2.27098 -2.27307 -2.27518 -2.27729 -2.27940 -2.28150
 -2.28360 -2.28573 -2.28787 -2.29000 -2.29206 -2.29412 -2.29617 -2.29822 -2.30027 -2.30234
 -2.30449 -2.30664 -2.30878 -2.31088 -2.31299 -2.31512 -2.31728 -2.31944 -2.32154 -2.32362
 -2.32571 -2.32778 -2.32986 -2.33193 -2.33412 -2.33631 -2.33856 -2.34100 -2.34344 -2.34572
 -2.34794 -2.35018 -2.35245 -2.35472 -2.35705 -2.35944 -2.36183 -2.36417 -2.36651 -2.36891
 -2.37143 -2.37394 -2.37626 -2.37857 -2.38097 -2.38350 -2.38604 -2.38854 -2.39105 -2.39357
 -2.39609 -2.39861 -2.40110 -2.40359 -2.40622 -2.40888 -2.41144 -2.41391 -2.41641 -2.41902
 -2.42164 -2.42437 -2.42713 -2.42979 -2.43242 -2.43516 -2.43808 -2.44099 -2.44388 -2.44671
 -2.44936 -2.45202 -2.45501 -2.45800 -2.46071 -2.46342 -2.46641 -2.46948 -2.47242 -2.47533
 -2.47826 -2.48119 -2.48426 -2.48738 -2.49030 -2.49317 -2.49607 -2.49898 -2.50208 -2.50528
 -2.50858 -2.51191 -2.51514 -2.51837 -2.52167 -2.52497 -2.52829 -2.53177 -2.53543 -2.53864
 -2.54176 -2.54536 -2.54889 -2.55215 -2.55543 -2.55873 -2.56220 -2.56578 -2.56917 -2.57258
 -2.57622 -2.57993 -2.58372 -2.58741 -2.59107 -2.59468 -2.59849 -2.60241 -2.60624 -2.61041
 -2.61481 -2.61902 -2.62304 -2.62692 -2.63060 -2.63462 -2.63888 -2.64319 -2.64725 -2.65129
 -2.65543 -2.65990 -2.66429 -2.66860 -2.67310 -2.67776 -2.68247 -2.68711 -2.69156 -2.69654
 -2.70139 -2.70604 -2.71058 -2.71565 -2.72075 -2.72578 -2.73059 -2.73524 -2.73991 -2.74501
 -2.75022 -2.75589 -2.76130 -2.76674 -2.77251 -2.77837 -2.78421 -2.78986 -2.79568 -2.80170
 -2.80759 -2.81380 -2.81972 -2.82605 -2.83280 -2.83938 -2.84578 -2.85282 -2.85957 -2.86597
 -2.87268 -2.87840 -2.88521 -2.89295 -2.90048 -2.90862 -2.91633 -2.92410 -2.93174 -2.94024
 -2.94876 -2.95729 -2.96509 -2.97336 -2.98182 -2.99090 -3.00072 -3.01062 -3.02105 -3.03176
 -3.04151 -3.05315 -3.06381 -3.07641 -3.08814 -3.09883 -3.11214 -3.12558 -3.13726 -3.15030
 -3.16436 -3.18037 -3.19669 -3.21410 -3.23183 -3.24894 -3.26721 -3.28535 -3.30559 -3.32720
 -3.34751 -3.37274 -3.40111 -3.42711 -3.45763 -3.48873 -3.52082 -3.55318 -3.59959 -3.64432
 -3.70972 -3.78616 -3.87652 -3.98860 -4.19180
 -1.04128 -1.04508 -1.04887 -1.05265 -1.05642 -1.06019 -1.06416 -1.06801 -1.07176 -1.07548
 -1.07924 -1.08310 -1.08698 -1.09086 -1.09466 -1.09848 -1.10233 -1.10639 -1.11038 -1.11431
 -1.11822 -1.12226 -1.12640 -1.13047 -1.13458 -1.13870 -1.14273 -1.14682 -1.15094 -1.15503
 -1.15909 -1.16323 -1.16759 -1.17166 -1.17576 -1.17994 -1.18423 -1.18846 -1.19269 -1.19710
 -1.20139 -1.20566 -1.20994 -1.21447 -1.21889 -1.22327 -1.22769 -1.23211 -1.23661 -1.24116
 -1.24565 -1.25018 -1.25475 -1.25936 -1.26395 -1.26841 -1.27286 -1.27739 -1.28209 -1.28668
 -1.29146 -1.29634 -1.30124 -1.30607 -1.31091 -1.31576 -1.32065 -1.32556 -1.33041 -1.33540
 -1.34035 -1.34534 -1.35044 -1.35558 -1.36063 -1.36572 -1.37091 -1.37623 -1.38149 -1.38673
 -1.39212 -1.39758 -1.40272 -1.40829 -1.41370 -1.41899 -1.42446 -1.42994 -1.43556 -1.44121
 -1.44687 -1.45255 -1.45819 -1.46391 -1.46974 -1.47568 -1.48155 -1.48758 -1.49372 -1.49977
 -1.50570 -1.51178 -1.51798 -1.52424 -1.53051 -1.53693 -1.54332 -1.54973 -1.55634 -1.56283
 -1.56918 -1.57578 -1.58223 -1.58892 -1.59573 -1.60268 -1.60946 -1.61650 -1.62386 -1.63091
 -1.63787 -1.64487 -1.65225 -1.65974 -1.66770 -1.67524 -1.68270 -1.69067 -1.69834 -1.70605
 -1.71408 -1.72198 -1.73013 -1.73839 -1.74708 -1.75538 -1.76428 -1.77282 -1.78165 -1.79056
 -1.79905 -1.80829 -1.81735 -1.82645 -1.83588 -1.84530 -1.85498 -1.86510 -1.87535 -1.88524
 -1.89528 -1.90563 -1.91641 -1.92765 -1.93872 -1.95062 -1.96203 -1.97360 -1.98602 -1.99871
 -2.01128 -2.02434 -2.03726 -2.05030 -2.06377 -2.07767 -2.09177 -2.10648 -2.12102 -2.13586
 -2.15143 -2.16712 -2.18297 -2.20032 -2.21776 -2.23611 -2.23789 -2.23966 -2.24144 -2.24329
 -2.24517 -2.24706 -2.24894 -2.25083 -2.25272 -2.25466 -2.25669 -2.25872 -2.26075 -2.26280
 -2.26484 -2.26690 -2.26898 -2.27106 -2.27302 -2.27489 -2.27675 -2.27864 -2.28056 -2.28249
 -2.28446 -2.28658 -2.28870 -2.29079 -2.29283 -2.29486 -2.29689 -2.29889 -2.30089 -2.30296
 -2.30510 -2.30725 -2.30931 -2.31133 -2.31335 -2.31553 -2.31779 -2.32004 -2.32226 -2.32448
 -2.32668 -2.32884 -2.33100 -2.33315 -2.33530 -2.33744 -2.33972 -2.34203 -2.34434 -2.34661
 -2.34888 -2.35125 -2.35371 -2.35614 -2.35828 -2.36041 -2.36262 -2.36504 -2.36745 -2.36981
 -2.37215 -2.37455 -2.37717 -2.37979 -2.38221 -2.38462 -2.38708 -2.38959 -2.39210 -2.39455
 -2.39700 -2.39950 -2.40204 -2.40456 -2.40700 -2.40943 -2.41182 -2.41421 -2.41664 -2.41924
 -2.42184 -2.42446 -2.42709 -2.42981 -2.43259 -2.43533 -2.43803 -2.44082 -2.44382 -2.44677
 -2.44958 -2.45242 -2.45548 -2.45852 -2.46150 -2.46452 -2.46766 -2.47074 -2.47366 -2.47655
 -2.47932 -2.48209 -2.48501 -2.48793 -2.49096 -2.49400 -2.49712 -2.50025 -2.50354 -2.50687
 -2.51033 -2.51357 -2.51661 -2.51981 -2.52316 -2.52646 -2.52975 -2.53298 -2.53622 -2.53967
 -2.54311 -2.54655 -2.55014 -2.55385 -2.55737 -2.56091 -2.56457 -2.56806 -2.57144 -2.57503
 -2.57859 -2.58184 -2.58522 -2.58887 -2.59269 -2.59657 -2.60036 -2.60396 -2.60743 -2.61115
 -2.61501 -2.61921 -2.62312 -2.62704 -2.63116 -2.63547 -2.63958 -2.64337 -2.64773 -2.65215
 -2.65656 -2.66133 -2.66607 -2.67086 -2.67577 -2.68074 -2.68527 -2.68980 -2.69426 -2.69868
 -2.70325 -2.70826 -2.71334 -2.71858 -2.72388 -2.72895 -2.73405 -2.73910 -2.74430 -2.74940
 -2.75499 -2.76045 -2.76530 -2.77052 -2.77612 -2.78140 -2.78696 -2.79236 -2.79812 -2.80376
 -2.80940 -2.81527 -2.82123 -2.82701 -2.83337 -2.83983 -2.84668 -2.85289 -2.85912 -2.86593
 -2.87288 -2.87938 -2.88693 -2.89441 -2.90148 -2.90875 -2.91611 -2.92406 -2.93128 -2.93979
 -2.94776 -2.95644 -2.96422 -2.97282 -2.98267 -2.99198 -3.00196 -3.01169 -3.02092 -3.03251
 -3.04235 -3.05272 -3.06501 -3.07524 -3.08798 -3.09954 -3.11141 -3.12458 -3.13658 -3.15060
 -3.16518 -3.17942 -3.19645 -3.21257 -3.23036 -3.24852 -3.26783 -3.28595 -3.30596 -3.32804
 -3.35139 -3.37664 -3.40021 -3.42743 -3.45700 -3.48644 -3.52220 -3.55786 -3.60218 -3.65668
 -3.71111 -3.77824 -3.86370 -3.98422 -4.17532
 -1.04349 -1.04726 -1.05100 -1.05475 -1.05853 -1.06230 -1.06607 -1.06976 -1.07351 -1.07733
 -1.08121 -1.08508 -1.08886 -1.09281 -1.09683 -1.10083 -1.10477 -1.10872 -1.11282 -1.11687
 -1.12092 -1.12506 -1.12919 -1.13328 -1.13731 -1.14137 -1.14545 -1.14954 -1.15365 -1.15776
 -1.16184 -1.16606 -1.17036 -1.17468 -1.17879 -1.18297 -1.18717 -1.19135 -1.19561 -1.19992
 -1.20428 -1.20863 -1.21295 -1.21729 -1.22170 -1.22606 -1.23050 -1.23500 -1.23946 -1.24385
 -1.24843 -1.25312 -1.25760 -1.26211 -1.26673 -1.27140 -1.27603 -1.28069 -1.28531 -1.28998
 -1.29477 -1.29959 -1.30451 -1.30933 -1.31413 -1.31900 -1.32387 -1.32888 -1.33384 -1.33884
 -1.34386 -1.34882 -1.35381 -1.35892 -1.36405 -1.36912 -1.37423 -1.37942 -1.38461 -1.38986
 -1.39503 -1.40044 -1.40590 -1.41128 -1.41671 -1.42230 -1.42787 -1.43330 -1.43882 -1.44427
 -1.44985 -1.45585 -1.46149 -1.46713 -1.47285 -1.47860 -1.48458 -1.49052 -1.49648 -1.50256
 -1.50854 -1.51459 -1.52072 -1.52692 -1.53323 -1.53936 -1.54566 -1.55198 -1.55842 -1.56485
 -1.57150 -1.57809 -1.58483 -1.59159 -1.59848 -1.60528 -1.61239 -1.61932 -1.62636 -1.63350
 -1.64068 -1.64788 -1.65511 -1.66230 -1.66960 -1.67721 -1.68480 -1.69264 -1.70050 -1.70837
 -1.71627 -1.72462 -1.73282 -1.74086 -1.74920 -1.75781 -1.76653 -1.77505 -1.78372 -1.79248
 -1.80148 -1.81053 -1.81990 -1.82931 -1.83876 -1.84841 -1.85812 -1.86797 -1.87816 -1.88849
 -1.89862 -1.90919 -1.91979 -1.93060 -1.94163 -1.95316 -1.96493 -1.97685 -1.98923 -2.00139
 -2.01410 -2.02718 -2.03976 -2.05318 -2.06668 -2.08055 -2.09422 -2.10828 -2.12299 -2.13769
 -2.15324 -2.16886 -2.18548 -2.20225 -2.21967 -2.23852 -2.24032 -2.24214 -2.24406 -2.24599
 -2.24791 -2.24969 -2.25146 -2.25323 -2.25501 -2.25679 -2.25858 -2.26039 -2.26232 -2.26425
 -2.26618 -2.26821 -2.27023 -2.27224 -2.27418 -2.27612 -2.27806 -2.28008 -2.28209 -2.28410
 -2.28610 -2.28809 -2.29009 -2.29208 -2.29408 -2.29609 -2.29825 -2.30042 -2.30255 -2.30459
 -2.30663 -2.30873 -2.31096 -2.31318 -2.31530 -2.31734 -2.31939 -2.32145 -2.32353 -2.32561
 -2.32773 -2.32985 -2.33198 -2.33416 -2.33634 -2.33856 -2.34087 -2.34318 -2.34539 -2.34753
 -2.34968 -2.35210 -2.35457 -2.35700 -2.35936 -2.36172 -2.36414 -2.36656 -2.36896 -2.37135
 -2.37374 -2.37613 -2.37851 -2.38099 -2.38366 -2.38629 -2.38872 -2.39115 -2.39372 -2.39638
 -2.39899 -2.40153 -2.40408 -2.40661 -2.40915 -2.41176 -2.41440 -2.41703 -2.41963 -2.42221
 -2.42470 -2.42718 -2.42979 -2.43245 -2.43512 -2.43780 -2.44047 -2.44313 -2.44578 -2.44864
 -2.45151 -2.45429 -2.45706 -2.45996 -2.46294 -2.46593 -2.46893 -2.47211 -2.47538 -2.47815
 -2.48080 -2.48365 -2.48668 -2.48986 -2.49315 -2.49649 -2.49985 -2.50314 -2.50641 -2.50953
 -2.51273 -2.51628 -2.51980 -2.52328 -2.52673 -2.53016 -2.53351 -2.53689 -2.54033 -2.54368
 -2.54696 -2.55023 -2.55349 -2.55673 -2.55997 -2.56378 -2.56755 -2.57124 -2.57476 -2.57823
 -2.58180 -2.58539 -2.58901 -2.59261 -2.59622 -2.60011 -2.60404 -2.60798 -2.61186 -2.61561
 -2.61923 -2.62291 -2.62664 -2.63046 -2.63443 -2.63852 -2.64281 -2.64700 -2.65121 -2.65558
 -2.65997 -2.66418 -2.66823 -2.67260 -2.67695 -2.68138 -2.68600 -2.69060 -2.69543 -2.70016
 -2.70464 -2.70905 -2.71335 -2.71766 -2.72204 -2.72729 -2.73240 -2.73747 -2.74255 -2.74760
 -2.75266 -2.75833 -2.76369 -2.76863 -2.77431 -2.78028 -2.78592 -2.79137 -2.79694 -2.80266
 -2.80854 -2.81439 -2.82016 -2.82652 -2.83268 -2.83929 -2.84559 -2.85185 -2.85910 -2.86580
 -2.87279 -2.88008 -2.88769 -2.89523 -2.90214 -2.90901 -2.91736 -2.92524 -2.93383 -2.94182
 -2.95035 -2.95976 -2.96810 -2.97695 -2.98614 -2.99488 -3.00385 -3.01281 -3.02207 -3.03164
 -3.04186 -3.05208 -3.06212 -3.07273 -3.08424 -3.09588 -3.10995 -3.12337 -3.13710 -3.15065
 -3.16491 -3.17935 -3.19342 -3.20990 -3.22608 -3.24402 -3.26268 -3.28302 -3.30190 -3.32253
 -3.34510 -3.36953 -3.39425 -3.42214 -3.45030 -3.48331 -3.51540 -3.55514 -3.59791 -3.64984
 -3.70366 -3.77086 -3.85288 -3.98252 -4.19776
 -1.04568 -1.04945 -1.05336 -1.05713 -1.06089 -1.06464 -1.06837 -1.07209 -1.07593 -1.07983
 -1.08378 -1.08765 -1.09152 -1.09540 -1.09920 -1.10300 -1.10683 -1.11078 -1.11480 -1.11887
 -1.12293 -1.12697 -1.13097 -1.13500 -1.13908 -1.14324 -1.14732 -1.15142 -1.15559 -1.15976
 -1.16392 -1.16808 -1.17236 -1.17658 -1.18078 -1.18501 -1.18920 -1.19336 -1.19747 -1.20172
 -1.20602 -1.21037 -1.21474 -1.21918 -1.22367 -1.22817 -1.23269 -1.23708 -1.24143 -1.24582
 -1.25041 -1.25492 -1.25943 -1.26405 -1.26880 -1.27352 -1.27812 -1.28264 -1.28733 -1.29210
 -1.29688 -1.30171 -1.30661 -1.31147 -1.31628 -1.32103 -1.32580 -1.33067 -1.33559 -1.34050
 -1.34554 -1.35069 -1.35587 -1.36099 -1.36621 -1.37138 -1.37651 -1.38164 -1.38699 -1.39235
 -1.39756 -1.40290 -1.40822 -1.41364 -1.41911 -1.42450 -1.42994 -1.43544 -1.44101 -1.44669
 -1.45238 -1.45802 -1.46380 -1.46961 -1.47535 -1.48113 -1.48705 -1.49308 -1.49898 -1.50490
 -1.51095 -1.51694 -1.52328 -1.52951 -1.53568 -1.54197 -1.54837 -1.55482 -1.56140 -1.56801
 -1.57464 -1.58121 -1.58771 -1.59430 -1.60110 -1.60790 -1.61469 -1.62177 -1.62885 -1.63589
 -1.64281 -1.64987 -1.65696 -1.66426 -1.67198 -1.67965 -1.68733 -1.69514 -1.70286 -1.71089
 -1.71879 -1.72696 -1.73516 -1.74352 -1.75176 -1.76010 -1.76880 -1.77735 -1.78594 -1.79508
 -1.80412 -1.81314 -1.82237 -1.83170 -1.84109 -1.85064 -1.86024 -1.87038 -1.88077 -1.89140
 -1.90193 -1.91267 -1.92363 -1.93484 -1.94595 -1.95709 -1.96828 -1.98030 -1.99223 -2.00461
 -2.01696 -2.02932 -2.04187 -2.05478 -2.06852 -2.08197 -2.09582 -2.10987 -2.12506 -2.14016
 -2.15551 -2.17131 -2.18794 -2.20452 -2.22262 -2.24059 -2.24234 -2.24420 -2.24606 -2.24792
 -2.24979 -2.25167 -2.25354 -2.25542 -2.25730 -2.25918 -2.26114 -2.26315 -2.26516 -2.26707
 -2.26889 -2.27071 -2.27257 -2.27449 -2.27641 -2.27833 -2.28024 -2.28216 -2.28408 -2.28610
 -2.28813 -2.29017 -2.29219 -2.29422 -2.29626 -2.29843 -2.30059 -2.30271 -2.30474 -2.30678
 -2.30883 -2.31090 -2.31297 -2.31512 -2.31735 -2.31957 -2.32174 -2.32389 -2.32604 -2.32825
 -2.33046 -2.33267 -2.33488 -2.33709 -2.33938 -2.34175 -2.34410 -2.34623 -2.34835 -2.35054
 -2.35294 -2.35533 -2.35762 -2.35988 -2.36213 -2.36439 -2.36664 -2.36896 -2.37139 -2.37381
 -2.37626 -2.37870 -2.38118 -2.38370 -2.38624 -2.38888 -2.39153 -2.39404 -2.39650 -2.39906
 -2.40176 -2.40443 -2.40698 -2.40952 -2.41204 -2.41457 -2.41710 -2.41966 -2.42222 -2.42476
 -2.42729 -2.43003 -2.43285 -2.43552 -2.43807 -2.44071 -2.44356 -2.44641 -2.44919 -2.45197
 -2.45475 -2.45754 -2.46052 -2.46354 -2.46645 -2.46935 -2.47236 -2.47541 -2.47859 -2.48182
 -2.48484 -2.48785 -2.49073 -2.49361 -2.49678 -2.50000 -2.50310 -2.50620 -2.50921 -2.51221
 -2.51518 -2.51816 -2.52120 -2.52425 -2.52746 -2.53070 -2.53410 -2.53744 -2.54071 -2.54404
 -2.54743 -2.55094 -2.55446 -2.55792 -2.56138 -2.56485 -2.56824 -2.57158 -2.57517 -2.57885
 -2.58272 -2.58632 -2.58979 -2.59325 -2.59679 -2.60065 -2.60426 -2.60773 -2.61138 -2.61525
 -2.61959 -2.62358 -2.62747 -2.63128 -2.63509 -2.63895 -2.64307 -2.64696 -2.65087 -2.65507
 -2.65940 -2.66373 -2.66802 -2.67251 -2.67686 -2.68111 -2.68532 -2.68972 -2.69428 -2.69907
 -2.70415 -2.70915 -2.71402 -2.71896 -2.72394 -2.72877 -2.73328 -2.73835 -2.74335 -2.74831
 -2.75353 -2.75916 -2.76407 -2.76965 -2.77479 -2.77993 -2.78519 -2.79081 -2.79663 -2.80263
 -2.80897 -2.81552 -2.82156 -2.82740 -2.83360 -2.83959 -2.84605 -2.85302 -2.86035 -2.86738
 -2.87435 -2.88123 -2.88818 -2.89522 -2.90307 -2.91047 -2.91843 -2.92661 -2.93433 -2.94236
 -2.95039 -2.95845 -2.96745 -2.97552 -2.98411 -2.99271 -3.00221 -3.01128 -3.02069 -3.03164
 -3.04266 -3.05372 -3.06389 -3.07592 -3.08670 -3.09806 -3.11026 -3.12252 -3.13600 -3.15211
 -3.16636 -3.18139 -3.19824 -3.21463 -3.22956 -3.24571 -3.26498 -3.28244 -3.29991 -3.31986
 -3.34486 -3.36528 -3.39106 -3.42057 -3.45076 -3.48467 -3.52033 -3.55987 -3.60100 -3.64833
 -3.69889 -3.76656 -3.85271 -3.96976 -4.19180
 -1.04839 -1.05216 -1.05597 -1.05982 -1.06357 -1.06731 -1.07106 -1.07487 -1.07873 -1.08265
 -1.08656 -1.09046 -1.09432 -1.09825 -1.10225 -1.10612 -1.11001 -1.11392 -1.11777 -1.12170
 -1.12575 -1.12985 -1.13392 -1.13793 -1.14196 -1.14604 -1.15017 -1.15407 -1.15818 -1.16246
 -1.16660 -1.17070 -1.17478 -1.17885 -1.18311 -1.18734 -1.19141 -1.19572 -1.20004 -1.20434
 -1.20868 -1.21318 -1.21768 -1.22210 -1.22643 -1.23075 -1.23504 -1.23927 -1.24370 -1.24817
 -1.25264 -1.25721 -1.26193 -1.26657 -1.27118 -1.27592 -1.28056 -1.28520 -1.28991 -1.29473
 -1.29950 -1.30428 -1.30919 -1.31410 -1.31895 -1.32381 -1.32881 -1.33388 -1.33890 -1.34389
 -1.34888 -1.35383 -1.35899 -1.36420 -1.36935 -1.37447 -1.37959 -1.38471 -1.38981 -1.39514
 -1.40050 -1.40603 -1.41145 -1.41690 -1.42243 -1.42792 -1.43343 -1.43902 -1.44465 -1.45013
 -1.45558 -1.46119 -1.46690 -1.47247 -1.47816 -1.48394 -1.48972 -1.49554 -1.50150 -1.50752
 -1.51350 -1.51947 -1.52551 -1.53166 -1.53791 -1.54419 -1.55060 -1.55696 -1.56328 -1.56973
 -1.57646 -1.58317 -1.58984 -1.59640 -1.60305 -1.60969 -1.61655 -1.62338 -1.63060 -1.63783
 -1.64521 -1.65273 -1.65986 -1.66734 -1.67499 -1.68249 -1.68998 -1.69757 -1.70518 -1.71294
 -1.72069 -1.72885 -1.73723 -1.74555 -1.75401 -1.76243 -1.77104 -1.77948 -1.78815 -1.79709
 -1.80599 -1.81480 -1.82396 -1.83337 -1.84294 -1.85253 -1.86272 -1.87263 -1.88290 -1.89346
 -1.90406 -1.91461 -1.92555 -1.93627 -1.94762 -1.95852 -1.97003 -1.98155 -1.99308 -2.00518
 -2.01778 -2.03061 -2.04363 -2.05697 -2.07021 -2.08398 -2.09748 -2.11185 -2.12691 -2.14280
 -2.15858 -2.17477 -2.19130 -2.20808 -2.22567 -2.24355 -2.24538 -2.24721 -2.24899 -2.25072
 -2.25246 -2.25421 -2.25601 -2.25782 -2.25963 -2.26147 -2.26332 -2.26517 -2.26705 -2.26896
 -2.27087 -2.27281 -2.27478 -2.27676 -2.27875 -2.28078 -2.28281 -2.28487 -2.28698 -2.28908
 -2.29114 -2.29317 -2.29520 -2.29734 -2.29954 -2.30174 -2.30382 -2.30588 -2.30793 -2.30994
 -2.31195 -2.31396 -2.31608 -2.31821 -2.32034 -2.32249 -2.32464 -2.32682 -2.32907 -2.33131
 -2.33347 -2.33559 -2.33770 -2.33995 -2.34221 -2.34449 -2.34681 -2.34913 -2.35152 -2.35394
 -2.35633 -2.35859 -2.36084 -2.36306 -2.36525 -2.36744 -2.36976 -2.37213 -2.37454 -2.37705
 -2.37957 -2.38187 -2.38412 -2.38642 -2.38896 -2.39150 -2.39378 -2.39600 -2.39826 -2.40084
 -2.40342 -2.40588 -2.40830 -2.41078 -2.41342 -2.41607 -2.41878 -2.42149 -2.42408 -2.42664
 -2.42932 -2.43215 -2.43494 -2.43765 -2.44033 -2.44283 -2.44532 -2.44790 -2.45052 -2.45323
 -2.45609 -2.45895 -2.46183 -2.46472 -2.46762 -2.47051 -2.47336 -2.47623 -2.47929 -2.48236
 -2.48550 -2.48862 -2.49163 -2.49464 -2.49762 -2.50060 -2.50359 -2.50657 -2.50946 -2.51238
 -2.51549 -2.51861 -2.52176 -2.52494 -2.52817 -2.53148 -2.53491 -2.53821 -2.54144 -2.54459
 -2.54773 -2.55090 -2.55409 -2.55782 -2.56133 -2.56453 -2.56796 -2.57160 -2.57525 -2.57893
 -2.58266 -2.58648 -2.59032 -2.59384 -2.59745 -2.60123 -2.60494 -2.60858 -2.61199 -2.61566
 -2.61969 -2.62378 -2.62785 -2.63191 -2.63610 -2.64033 -2.64460 -2.64893 -2.65318 -2.65735
 -2.66139 -2.66549 -2.66964 -2.67385 -2.67835 -2.68260 -2.68684 -2.69182 -2.69632 -2.70096
 -2.70578 -2.71072 -2.71568 -2.72062 -2.72565 -2.73041 -2.73510 -2.74049 -2.74535 -2.75032
 -2.75541 -2.76041 -2.76545 -2.77107 -2.77706 -2.78301 -2.78925 -2.79436 -2.80048 -2.80596
 -2.81179 -2.81770 -2.82322 -2.82926 -2.83582 -2.84159 -2.84755 -2.85369 -2.86074 -2.86732
 -2.87444 -2.88170 -2.88926 -2.89615 -2.90383 -2.91273 -2.92033 -2.92795 -2.93536 -2.94353
 -2.95179 -2.95989 -2.96807 -2.97704 -2.98638 -2.99578 -3.00496 -3.01517 -3.02445 -3.03451
 -3.04488 -3.05514 -3.06576 -3.07543 -3.08712 -3.09828 -3.11212 -3.12524 -3.13778 -3.15173
 -3.16571 -3.18067 -3.19709 -3.21330 -3.22896 -3.24710 -3.26356 -3.28275 -3.30168 -3.32248
 -3.34513 -3.37064 -3.39506 -3.42226 -3.45166 -3.48301 -3.51940 -3.55883 -3.59682 -3.64330
 -3.69676 -3.76873 -3.84993 -3.96988 -4.18876
 -1.05079 -1.05455 -1.05832 -1.06209 -1.06588 -1.06957 -1.07327 -1.07697 -1.08070 -1.08446
 -1.08841 -1.09228 -1.09611 -1.10017 -1.10413 -1.10800 -1.11202 -1.11600 -1.11995 -1.12404
 -1.12811 -1.13216 -1.13605 -1.14001 -1.14403 -1.14822 -1.15234 -1.15643 -1.16062 -1.16478
 -1.16895 -1.17314 -1.17740 -1.18168 -1.18595 -1.19040 -1.19475 -1.19904 -1.20330 -1.20760
 -1.21198 -1.21646 -1.22091 -1.22544 -1.22992 -1.23431 -1.23866 -1.24305 -1.24750 -1.25204
 -1.25641 -1.26086 -1.26540 -1.27004 -1.27449 -1.27905 -1.28366 -1.28828 -1.29300 -1.29765
 -1.30229 -1.30697 -1.31180 -1.31672 -1.32168 -1.32662 -1.33153 -1.33650 -1.34150 -1.34636
 -1.35136 -1.35644 -1.36153 -1.36662 -1.37180 -1.37711 -1.38224 -1.38745 -1.39271 -1.39796
 -1.40326 -1.40861 -1.41390 -1.41919 -1.42444 -1.42979 -1.43528 -1.44080 -1.44633 -1.45198
 -1.45767 -1.46329 -1.46900 -1.47485 -1.48055 -1.48650 -1.49241 -1.49836 -1.50426 -1.51006
 -1.51611 -1.52226 -1.52818 -1.53439 -1.54040 -1.54678 -1.55295 -1.55938 -1.56580 -1.57226
 -1.57874 -1.58528 -1.59199 -1.59875 -1.60561 -1.61263 -1.61958 -1.62656 -1.63350 -1.64054
 -1.64761 -1.65468 -1.66209 -1.66941 -1.67682 -1.68458 -1.69257 -1.70044 -1.70819 -1.71610
 -1.72400 -1.73185 -1.74011 -1.74827 -1.75675 -1.76534 -1.77372 -1.78234 -1.79090 -1.79951
 -1.80838 -1.81766 -1.82701 -1.83635 -1.84579 -1.85536 -1.86532 -1.87506 -1.88516 -1.89529
 -1.90608 -1.91675 -1.92729 -1.93768 -1.94868 -1.96007 -1.97157 -1.98298 -1.99477 -2.00716
 -2.01996 -2.03230 -2.04531 -2.05808 -2.07141 -2.08512 -2.09935 -2.11349 -2.12828 -2.14363
 -2.15919 -2.17543 -2.19205 -2.20895 -2.22652 -2.24545 -2.24747 -2.24933 -2.25113 -2.25293
 -2.25472 -2.25647 -2.25822 -2.25998 -2.26189 -2.26381 -2.26572 -2.26771 -2.26970 -2.27170
 -2.27362 -2.27552 -2.27743 -2.27942 -2.28146 -2.28349 -2.28539 -2.28724 -2.28909 -2.29107
 -2.29317 -2.29527 -2.29735 -2.29942 -2.30150 -2.30347 -2.30540 -2.30734 -2.30937 -2.31146
 -2.31354 -2.31560 -2.31765 -2.31970 -2.32178 -2.32386 -2.32594 -2.32814 -2.33034 -2.33251
 -2.33459 -2.33668 -2.33879 -2.34096 -2.34312 -2.34536 -2.34765 -2.34994 -2.35243 -2.35494
 -2.35732 -2.35960 -2.36188 -2.36405 -2.36622 -2.36840 -2.37066 -2.37292 -2.37522 -2.37756
 -2.37989 -2.38229 -2.38469 -2.38718 -2.38978 -2.39235 -2.39471 -2.39707 -2.39948 -2.40192
 -2.40436 -2.40678 -2.40919 -2.41170 -2.41426 -2.41688 -2.41964 -2.42236 -2.42490 -2.42743
 -2.43018 -2.43298 -2.43556 -2.43802 -2.44052 -2.44321 -2.44590 -2.44874 -2.45158 -2.45424
 -2.45688 -2.45972 -2.46273 -2.46569 -2.46861 -2.47171 -2.47497 -2.47794 -2.48077 -2.48373
 -2.48679 -2.48965 -2.49237 -2.49525 -2.49839 -2.50142 -2.50433 -2.50724 -2.51013 -2.51313
 -2.51632 -2.51948 -2.52262 -2.52572 -2.52880 -2.53184 -2.53486 -2.53807 -2.54140 -2.54472
 -2.54804 -2.55142 -2.55481 -2.55827 -2.56162 -2.56488 -2.56837 -2.57198 -2.57533 -2.57874
 -2.58246 -2.58610 -2.58968 -2.59316 -2.59670 -2.60060 -2.60470 -2.60886 -2.61282 -2.61681
 -2.62077 -2.62459 -2.62853 -2.63250 -2.63625 -2.64041 -2.64488 -2.64910 -2.65300 -2.65694
 -2.66135 -2.66558 -2.67002 -2.67484 -2.67994 -2.68460 -2.68906 -2.69351 -2.69809 -2.70286
 -2.70756 -2.71221 -2.71690 -2.72206 -2.72723 -2.73205 -2.73699 -2.74214 -2.74728 -2.75210
 -2.75803 -2.76330 -2.76871 -2.77421 -2.77952 -2.78481 -2.79035 -2.79589 -2.80112 -2.80687
 -2.81293 -2.81882 -2.82469 -2.83009 -2.83609 -2.84276 -2.84915 -2.85536 -2.86182 -2.86851
 -2.87466 -2.88094 -2.88826 -2.89542 -2.90250 -2.91042 -2.91774 -2.92592 -2.93413 -2.94265
 -2.95135 -2.95966 -2.96864 -2.97745 -2.98560 -2.99416 -3.00265 -3.01257 -3.02305 -3.03289
 -3.04333 -3.05403 -3.06418 -3.07476 -3.08722 -3.09878 -3.10920 -3.12096 -3.13360 -3.14646
 -3.16160 -3.17728 -3.19228 -3.20761 -3.22468 -3.24249 -3.26232 -3.28217 -3.30203 -3.32464
 -3.34817 -3.37016 -3.39665 -3.42390 -3.45363 -3.48390 -3.51826 -3.55676 -3.59857 -3.63991
 -3.69911 -3.76927 -3.84692 -3.96604 -4.19284
 -1.05344 -1.05716 -1.06087 -1.06464 -1.06842 -1.07222 -1.07607 -1.07994 -1.08384 -1.08768
 -1.09152 -1.09535 -1.09916 -1.10297 -1.10679 -1.11070 -1.11463 -1.11851 -1.12245 -1.12641
 -1.13034 -1.13435 -1.13841 -1.14255 -1.14664 -1.15068 -1.15470 -1.15884 -1.16303 -1.16720
 -1.17130 -1.17542 -1.17959 -1.18391 -1.18826 -1.19261 -1.19695 -1.20123 -1.20550 -1.20974
 -1.21416 -1.21854 -1.22288 -1.22724 -1.23169 -1.23619 -1.24070 -1.24519 -1.24969 -1.25421
 -1.25874 -1.26333 -1.26798 -1.27258 -1.27713 -1.28176 -1.28639 -1.29114 -1.29591 -1.30060
 -1.30535 -1.30999 -1.31474 -1.31961 -1.32446 -1.32927 -1.33410 -1.33896 -1.34384 -1.34873
 -1.35373 -1.35888 -1.36401 -1.36909 -1.37413 -1.37920 -1.38433 -1.38952 -1.39464 -1.39984
 -1.40514 -1.41055 -1.41594 -1.42127 -1.42670 -1.43236 -1.43775 -1.44331 -1.44890 -1.45437
 -1.45988 -1.46547 -1.47114 -1.47689 -1.48264 -1.48842 -1.49425 -1.50013 -1.50611 -1.51201
 -1.51809 -1.52420 -1.53040 -1.53664 -1.54301 -1.54939 -1.55567 -1.56203 -1.56849 -1.57485
 -1.58134 -1.58767 -1.59462 -1.60145 -1.60819 -1.61501 -1.62188 -1.62889 -1.63594 -1.64294
 -1.65005 -1.65726 -1.66457 -1.67197 -1.67927 -1.68674 -1.69440 -1.70230 -1.71000 -1.71748
 -1.72536 -1.73338 -1.74149 -1.74987 -1.75818 -1.76640 -1.77492 -1.78343 -1.79205 -1.80087
 -1.80990 -1.81908 -1.82842 -1.83755 -1.84745 -1.85713 -1.86704 -1.87715 -1.88719 -1.89743
 -1.90770 -1.91840 -1.92950 -1.94034 -1.95138 -1.96254 -1.97338 -1.98426 -1.99652 -2.00880
 -2.02110 -2.03403 -2.04722 -2.06034 -2.07379 -2.08742 -2.10152 -2.11535 -2.12991 -2.14519
 -2.16089 -2.17665 -2.19335 -2.21040 -2.22776 -2.24607 -2.24790 -2.24976 -2.25162 -2.25348
 -2.25531 -2.25713 -2.25895 -2.26077 -2.26259 -2.26441 -2.26623 -2.26806 -2.26990 -2.27173
 -2.27365 -2.27558 -2.27752 -2.27943 -2.28134 -2.28325 -2.28523 -2.28726 -2.28928 -2.29128
 -2.29325 -2.29522 -2.29733 -2.29951 -2.30170 -2.30372 -2.30572 -2.30772 -2.30985 -2.31201
 -2.31417 -2.31637 -2.31856 -2.32067 -2.32261 -2.32456 -2.32652 -2.32853 -2.33054 -2.33268
 -2.33515 -2.33763 -2.33982 -2.34196 -2.34411 -2.34626 -2.34842 -2.35060 -2.35284 -2.35507
 -2.35731 -2.35953 -2.36176 -2.36405 -2.36634 -2.36866 -2.37103 -2.37340 -2.37578 -2.37815
 -2.38055 -2.38303 -2.38550 -2.38789 -2.39027 -2.39268 -2.39519 -2.39770 -2.40003 -2.40235
 -2.40473 -2.40728 -2.40984 -2.41226 -2.41467 -2.41715 -2.41969 -2.42223 -2.42474 -2.42725
 -2.42993 -2.43267 -2.43543 -2.43819 -2.44098 -2.44379 -2.44660 -2.44943 -2.45227 -2.45512
 -2.45798 -2.46058 -2.46318 -2.46602 -2.46898 -2.47189 -2.47477 -2.47777 -2.48084 -2.48378
 -2.48664 -2.48951 -2.49239 -2.49537 -2.49849 -2.50168 -2.50493 -2.50810 -2.51122 -2.51434
 -2.51745 -2.52080 -2.52420 -2.52736 -2.53050 -2.53352 -2.53662 -2.54011 -2.54350 -2.54677
 -2.55008 -2.55341 -2.55692 -2.56045 -2.56390 -2.56730 -2.57061 -2.57424 -2.57809 -2.58166
 -2.58517 -2.58856 -2.59194 -2.59531 -2.59921 -2.60324 -2.60724 -2.61096 -2.61463 -2.61842
 -2.62228 -2.62619 -2.62990 -2.63368 -2.63758 -2.64181 -2.64595 -2.64995 -2.65436 -2.65900
 -2.66359 -2.66784 -2.67235 -2.67680 -2.68126 -2.68586 -2.69047 -2.69492 -2.69948 -2.70447
 -2.70922 -2.71367 -2.71815 -2.72280 -2.72783 -2.73260 -2.73721 -2.74183 -2.74664 -2.75190
 -2.75731 -2.76301 -2.76812 -2.77302 -2.77791 -2.78300 -2.78870 -2.79381 -2.79937 -2.80530
 -2.81133 -2.81733 -2.82256 -2.82825 -2.83444 -2.84145 -2.84711 -2.85333 -2.86079 -2.86738
 -2.87387 -2.88040 -2.88728 -2.89511 -2.90257 -2.90972 -2.91704 -2.92434 -2.93175 -2.94083
 -2.94967 -2.95780 -2.96685 -2.97542 -2.98393 -2.99370 -3.00359 -3.01434 -3.02334 -3.03339
 -3.04381 -3.05439 -3.06415 -3.07537 -3.08718 -3.09859 -3.11122 -3.12523 -3.13841 -3.15109
 -3.16536 -3.17925 -3.19573 -3.21294 -3.22810 -3.24549 -3.26275 -3.27899 -3.29812 -3.31887
 -3.34122 -3.36637 -3.39329 -3.42034 -3.44716 -3.47662 -3.51275 -3.54775 -3.59282 -3.63745
 -3.69505 -3.76105 -3.84452 -3.97284 -4.17172
 -1.05546 -1.05920 -1.06298 -1.06675 -1.07050 -1.07437 -1.07832 -1.08221 -1.08611 -1.09003
 -1.09403 -1.09795 -1.10180 -1.10559 -1.10940 -1.11328 -1.11707 -1.12090 -1.12498 -1.12903
 -1.13304 -1.13698 -1.14094 -1.14492 -1.14893 -1.15287 -1.15683 -1.16106 -1.16513 -1.16920
 -1.17337 -1.17753 -1.18178 -1.18614 -1.19037 -1.19463 -1.19889 -1.20318 -1.20756 -1.21195
 -1.21632 -1.22071 -1.22504 -1.22938 -1.23377 -1.23824 -1.24272 -1.24723 -1.25184 -1.25644
 -1.26097 -1.26548 -1.27004 -1.27462 -1.27927 -1.28396 -1.28865 -1.29327 -1.29801 -1.30275
 -1.30739 -1.31185 -1.31683 -1.32159 -1.32630 -1.33107 -1.33601 -1.34093 -1.34595 -1.35091
 -1.35586 -1.36091 -1.36590 -1.37108 -1.37616 -1.38130 -1.38655 -1.39185 -1.39707 -1.40229
 -1.40757 -1.41285 -1.41830 -1.42374 -1.42898 -1.43430 -1.43992 -1.44554 -1.45093 -1.45653
 -1.46222 -1.46798 -1.47367 -1.47934 -1.48516 -1.49111 -1.49674 -1.50261 -1.50861 -1.51463
 -1.52073 -1.52673 -1.53293 -1.53907 -1.54558 -1.55161 -1.55789 -1.56429 -1.57072 -1.57719
 -1.58397 -1.59080 -1.59763 -1.60435 -1.61104 -1.61791 -1.62469 -1.63165 -1.63871 -1.64570
 -1.65255 -1.65968 -1.66701 -1.67430 -1.68182 -1.68954 -1.69702 -1.70481 -1.71260 -1.72043
 -1.72829 -1.73647 -1.74467 -1.75284 -1.76093 -1.76919 -1.77742 -1.78602 -1.79469 -1.80359
 -1.81258 -1.82140 -1.83060 -1.83971 -1.84887 -1.85864 -1.86812 -1.87829 -1.88822 -1.89856
 -1.90883 -1.91959 -1.93023 -1.94099 -1.95184 -1.96285 -1.97433 -1.98583 -1.99788 -2.00968
 -2.02224 -2.03523 -2.04852 -2.06165 -2.07503 -2.08866 -2.10217 -2.11661 -2.13110 -2.14629
 -2.16226 -2.17834 -2.19527 -2.21208 -2.22955 -2.24710 -2.24889 -2.25075 -2.25260 -2.25446
 -2.25635 -2.25825 -2.26015 -2.26215 -2.26416 -2.26617 -2.26826 -2.27036 -2.27242 -2.27433
 -2.27624 -2.27815 -2.28005 -2.28195 -2.28385 -2.28589 -2.28795 -2.29000 -2.29201 -2.29402
 -2.29602 -2.29802 -2.30002 -2.30202 -2.30406 -2.30611 -2.30816 -2.31026 -2.31235 -2.31444
 -2.31652 -2.31860 -2.32070 -2.32286 -2.32502 -2.32717 -2.32931 -2.33145 -2.33360 -2.33575
 -2.33789 -2.34002 -2.34214 -2.34428 -2.34653 -2.34878 -2.35102 -2.35324 -2.35547 -2.35768
 -2.35989 -2.36211 -2.36438 -2.36666 -2.36896 -2.37128 -2.37361 -2.37574 -2.37783 -2.37992
 -2.38223 -2.38454 -2.38694 -2.38949 -2.39204 -2.39447 -2.39689 -2.39937 -2.40191 -2.40443
 -2.40681 -2.40918 -2.41167 -2.41423 -2.41675 -2.41922 -2.42168 -2.42424 -2.42681 -2.42939
 -2.43197 -2.43455 -2.43709 -2.43962 -2.44238 -2.44518 -2.44782 -2.45040 -2.45304 -2.45580
 -2.45857 -2.46139 -2.46423 -2.46733 -2.47042 -2.47343 -2.47642 -2.47936 -2.48230 -2.48533
 -2.48835 -2.49124 -2.49413 -2.49710 -2.50006 -2.50307 -2.50608 -2.50914 -2.51221 -2.51545
 -2.51865 -2.52174 -2.52485 -2.52804 -2.53133 -2.53477 -2.53820 -2.54162 -2.54499 -2.54835
 -2.55163 -2.55494 -2.55830 -2.56162 -2.56491 -2.56828 -2.57169 -2.57496 -2.57822 -2.58155
 -2.58493 -2.58843 -2.59204 -2.59574 -2.59941 -2.60304 -2.60655 -2.61039 -2.61444 -2.61823
 -2.62219 -2.62630 -2.63013 -2.63385 -2.63747 -2.64123 -2.64508 -2.64912 -2.65340 -2.65775
 -2.66210 -2.66658 -2.67081 -2.67503 -2.67961 -2.68412 -2.68853 -2.69297 -2.69780 -2.70223
 -2.70668 -2.71144 -2.71695 -2.72193 -2.72683 -2.73185 -2.73682 -2.74175 -2.74668 -2.75131
 -2.75671 -2.76171 -2.76694 -2.77248 -2.77811 -2.78409 -2.78994 -2.79546 -2.80128 -2.80729
 -2.81315 -2.81829 -2.82369 -2.82999 -2.83640 -2.84183 -2.84733 -2.85416 -2.86071 -2.86703
 -2.87464 -2.88201 -2.88946 -2.89662 -2.90339 -2.91128 -2.91928 -2.92715 -2.93499 -2.94220
 -2.95069 -2.95921 -2.96806 -2.97670 -2.98611 -2.99457 -3.00306 -3.01203 -3.02193 -3.03219
 -3.04240 -3.05351 -3.06523 -3.07759 -3.08917 -3.09999 -3.11192 -3.12400 -3.13776 -3.15201
 -3.16598 -3.17887 -3.19406 -3.21026 -3.22648 -3.24452 -3.26092 -3.28129 -3.30044 -3.32265
 -3.34400 -3.36734 -3.39642 -3.41959 -3.44610 -3.47614 -3.51316 -3.55331 -3.59581 -3.63766
 -3.69327 -3.76088 -3.84988 -3.97161 -4.16644
 -1.05764 -1.06141 -1.06518 -1.06894 -1.07269 -1.07644 -1.08026 -1.08413 -1.08800 -1.09186
 -1.09572 -1.09968 -1.10361 -1.10749 -1.11137 -1.11534 -1.11950 -1.12352 -1.12757 -1.13171
 -1.13572 -1.13966 -1.14353 -1.14756 -1.15162 -1.15570 -1.15968 -1.16375 -1.16799 -1.17217
 -1.17632 -1.18046 -1.18476 -1.18894 -1.19308 -1.19725 -1.20149 -1.20577 -1.21008 -1.21429
 -1.21860 -1.22301 -1.22758 -1.23197 -1.23633 -1.24071 -1.24527 -1.24974 -1.25424 -1.25879
 -1.26339 -1.26791 -1.27245 -1.27703 -1.28166 -1.28614 -1.29069 -1.29532 -1.30001 -1.30454
 -1.30922 -1.31398 -1.31876 -1.32364 -1.32856 -1.33339 -1.33814 -1.34289 -1.34789 -1.35300
 -1.35808 -1.36312 -1.36809 -1.37303 -1.37805 -1.38324 -1.38832 -1.39355 -1.39881 -1.40396
 -1.40906 -1.41438 -1.41975 -1.42524 -1.43078 -1.43633 -1.44199 -1.44771 -1.45332 -1.45893
 -1.46458 -1.47021 -1.47585 -1.48157 -1.48728 -1.49317 -1.49882 -1.50470 -1.51066 -1.51659
 -1.52278 -1.52882 -1.53503 -1.54119 -1.54754 -1.55387 -1.56013 -1.56655 -1.57295 -1.57935
 -1.58587 -1.59247 -1.59901 -1.60591 -1.61278 -1.61969 -1.62666 -1.63365 -1.64062 -1.64779
 -1.65491 -1.66201 -1.66950 -1.67672 -1.68416 -1.69172 -1.69928 -1.70690 -1.71465 -1.72243
 -1.73047 -1.73839 -1.74649 -1.75467 -1.76311 -1.77137 -1.77974 -1.78819 -1.79679 -1.80589
 -1.81501 -1.82405 -1.83317 -1.84259 -1.85188 -1.86115 -1.87080 -1.88029 -1.89030 -1.90019
 -1.91056 -1.92079 -1.93173 -1.94291 -1.95428 -1.96535 -1.97631 -1.98774 -1.99966 -2.01190
 -2.02416 -2.03659 -2.04922 -2.06221 -2.07543 -2.08919 -2.10274 -2.11707 -2.13176 -2.14662
 -2.16256 -2.17849 -2.19535 -2.21256 -2.22964 -2.24842 -2.25038 -2.25234 -2.25428 -2.25610
 -2.25792 -2.25974 -2.26158 -2.26343 -2.26527 -2.26714 -2.26903 -2.27092 -2.27283 -2.27476
 -2.27669 -2.27864 -2.28062 -2.28261 -2.28457 -2.28645 -2.28834 -2.29024 -2.29222 -2.29419
 -2.29618 -2.29821 -2.30024 -2.30228 -2.30431 -2.30634 -2.30839 -2.31053 -2.31266 -2.31479
 -2.31692 -2.31905 -2.32120 -2.32338 -2.32555 -2.32773 -2.32990 -2.33207 -2.33409 -2.33611
 -2.33814 -2.34032 -2.34250 -2.34471 -2.34698 -2.34926 -2.35144 -2.35357 -2.35569 -2.35807
 -2.36049 -2.36290 -2.36528 -2.36766 -2.37009 -2.37252 -2.37487 -2.37710 -2.37933 -2.38164
 -2.38400 -2.38634 -2.38863 -2.39092 -2.39343 -2.39613 -2.39873 -2.40109 -2.40344 -2.40597
 -2.40854 -2.41109 -2.41358 -2.41608 -2.41868 -2.42129 -2.42383 -2.42635 -2.42889 -2.43147
 -2.43406 -2.43664 -2.43922 -2.44179 -2.44435 -2.44707 -2.45006 -2.45294 -2.45561 -2.45825
 -2.46071 -2.46317 -2.46588 -2.46872 -2.47137 -2.47387 -2.47642 -2.47920 -2.48199 -2.48495
 -2.48791 -2.49093 -2.49396 -2.49699 -2.50002 -2.50308 -2.50616 -2.50960 -2.51298 -2.51624
 -2.51939 -2.52241 -2.52541 -2.52840 -2.53143 -2.53451 -2.53771 -2.54102 -2.54441 -2.54784
 -2.55135 -2.55478 -2.55792 -2.56120 -2.56473 -2.56833 -2.57198 -2.57585 -2.57967 -2.58344
 -2.58755 -2.59149 -2.59507 -2.59849 -2.60185 -2.60534 -2.60900 -2.61317 -2.61739 -2.62166
 -2.62601 -2.62964 -2.63332 -2.63713 -2.64086 -2.64467 -2.64905 -2.65291 -2.65673 -2.66104
 -2.66536 -2.66953 -2.67348 -2.67792 -2.68279 -2.68764 -2.69195 -2.69630 -2.70075 -2.70523
 -2.70963 -2.71411 -2.71879 -2.72363 -2.72856 -2.73344 -2.73845 -2.74350 -2.74842 -2.75330
 -2.75849 -2.76385 -2.76903 -2.77455 -2.77998 -2.78540 -2.79101 -2.79664 -2.80218 -2.80786
 -2.81370 -2.81964 -2.82601 -2.83225 -2.83842 -2.84491 -2.85167 -2.85810 -2.86460 -2.87142
 -2.87760 -2.88476 -2.89133 -2.89818 -2.90473 -2.91250 -2.92088 -2.92899 -2.93663 -2.94398
 -2.95200 -2.96129 -2.96988 -2.97749 -2.98630 -2.99534 -3.00407 -3.01341 -3.02358 -3.03371
 -3.04286 -3.05225 -3.06261 -3.07354 -3.08488 -3.09731 -3.11001 -3.12126 -3.13368 -3.14659
 -3.16090 -3.17529 -3.18944 -3.20534 -3.22293 -3.24059 -3.26026 -3.27855 -3.29712 -3.31981
 -3.34327 -3.36613 -3.39175 -3.41688 -3.44681 -3.47888 -3.51447 -3.54722 -3.58857 -3.64183
 -3.69652 -3.76228 -3.84620 -3.96784 -4.15372
 -1.05912 -1.06287 -1.06664 -1.07045 -1.07429 -1.07816 -1.08207 -1.08602 -1.09000 -1.09382
 -1.09772 -1.10174 -1.10569 -1.10962 -1.11353 -1.11745 -1.12140 -1.12545 -1.12942 -1.13339
 -1.13740 -1.14151 -1.14560 -1.14964 -1.15381 -1.15795 -1.16205 -1.16624 -1.17046 -1.17469
 -1.17879 -1.18290 -1.18702 -1.19114 -1.19532 -1.19950 -1.20366 -1.20790 -1.21212 -1.21634
 -1.22078 -1.22515 -1.22953 -1.23401 -1.23841 -1.24295 -1.24754 -1.25205 -1.25634 -1.26074
 -1.26520 -1.26963 -1.27411 -1.27871 -1.28336 -1.28794 -1.29267 -1.29743 -1.30211 -1.30669
 -1.31134 -1.31604 -1.32074 -1.32549 -1.33033 -1.33525 -1.34010 -1.34504 -1.34996 -1.35481
 -1.35994 -1.36495 -1.36998 -1.37511 -1.38022 -1.38527 -1.39040 -1.39560 -1.40089 -1.40618
 -1.41148 -1.41686 -1.42226 -1.42766 -1.43321 -1.43869 -1.44406 -1.44957 -1.45489 -1.46035
 -1.46601 -1.47165 -1.47730 -1.48292 -1.48869 -1.49463 -1.50048 -1.50646 -1.51263 -1.51872
 -1.52465 -1.53059 -1.53675 -1.54308 -1.54938 -1.55562 -1.56191 -1.56828 -1.57460 -1.58115
 -1.58766 -1.59424 -1.60077 -1.60747 -1.61435 -1.62118 -1.62811 -1.63502 -1.64214 -1.64932
 -1.65639 -1.66341 -1.67089 -1.67836 -1.68556 -1.69294 -1.70058 -1.70839 -1.71636 -1.72453
 -1.73260 -1.74070 -1.74872 -1.75681 -1.76504 -1.77322 -1.78169 -1.79037 -1.79915 -1.80809
 -1.81683 -1.82578 -1.83476 -1.84409 -1.85340 -1.86258 -1.87235 -1.88211 -1.89241 -1.90245
 -1.91258 -1.92277 -1.93346 -1.94436 -1.95566 -1.96665 -1.97772 -1.98914 -2.00105 -2.01262
 -2.02466 -2.03741 -2.05039 -2.06345 -2.07691 -2.09037 -2.10438 -2.11876 -2.13338 -2.14861
 -2.16364 -2.17991 -2.19643 -2.21328 -2.23094 -2.24916 -2.25104 -2.25292 -2.25485 -2.25682
 -2.25880 -2.26073 -2.26258 -2.26443 -2.26626 -2.26803 -2.26980 -2.27157 -2.27353 -2.27555
 -2.27757 -2.27959 -2.28163 -2.28366 -2.28562 -2.28756 -2.28951 -2.29144 -2.29336 -2.29529
 -2.29728 -2.29930 -2.30133 -2.30341 -2.30552 -2.30764 -2.30960 -2.31154 -2.31348 -2.31547
 -2.31748 -2.31949 -2.32159 -2.32372 -2.32586 -2.32791 -2.32995 -2.33201 -2.33429 -2.33657
 -2.33884 -2.34107 -2.34331 -2.34558 -2.34788 -2.35019 -2.35268 -2.35517 -2.35746 -2.35966
 -2.36185 -2.36419 -2.36654 -2.36886 -2.37112 -2.37339 -2.37576 -2.37816 -2.38060 -2.38315
 -2.38570 -2.38807 -2.39042 -2.39277 -2.39510 -2.39744 -2.39988 -2.40236 -2.40484 -2.40729
 -2.40975 -2.41231 -2.41488 -2.41736 -2.41977 -2.42218 -2.42478 -2.42737 -2.42993 -2.43248
 -2.43505 -2.43762 -2.44021 -2.44299 -2.44577 -2.44836 -2.45093 -2.45367 -2.45653 -2.45933
 -2.46206 -2.46479 -2.46752 -2.47029 -2.47336 -2.47640 -2.47923 -2.48207 -2.48493 -2.48779
 -2.49060 -2.49341 -2.49648 -2.49961 -2.50279 -2.50597 -2.50894 -2.51192 -2.51509 -2.51827
 -2.52134 -2.52444 -2.52775 -2.53102 -2.53416 -2.53745 -2.54093 -2.54428 -2.54758 -2.55071
 -2.55381 -2.55716 -2.56054 -2.56410 -2.56744 -2.57055 -2.57387 -2.57737 -2.58094 -2.58457
 -2.58852 -2.59241 -2.59623 -2.59981 -2.60345 -2.60723 -2.61098 -2.61473 -2.61857 -2.62254
 -2.62660 -2.63067 -2.63465 -2.63861 -2.64266 -2.64666 -2.65066 -2.65475 -2.65890 -2.66304
 -2.66709 -2.67121 -2.67529 -2.67923 -2.68347 -2.68797 -2.69268 -2.69709 -2.70138 -2.70574
 -2.71026 -2.71505 -2.71971 -2.72428 -2.72875 -2.73300 -2.73769 -2.74263 -2.74771 -2.75291
 -2.75823 -2.76374 -2.76922 -2.77490 -2.77987 -2.78474 -2.78998 -2.79586 -2.80185 -2.80764
 -2.81289 -2.81907 -2.82441 -2.83089 -2.83770 -2.84366 -2.84976 -2.85592 -2.86261 -2.86977
 -2.87713 -2.88401 -2.89189 -2.89952 -2.90616 -2.91253 -2.91938 -2.92787 -2.93577 -2.94296
 -2.95070 -2.95938 -2.96757 -2.97582 -2.98396 -2.99330 -3.00280 -3.01235 -3.02200 -3.03298
 -3.04373 -3.05336 -3.06329 -3.07459 -3.08636 -3.09689 -3.10870 -3.12064 -3.13275 -3.14698
 -3.16128 -3.17581 -3.19228 -3.20756 -3.22401 -3.24401 -3.26108 -3.27754 -3.29837 -3.31967
 -3.34111 -3.36523 -3.38996 -3.41652 -3.44289 -3.47378 -3.50548 -3.54641 -3.59190 -3.63808
 -3.69354 -3.76150 -3.84484 -3.96276 -4.14640
 -1.06147 -1.06510 -1.06893 -1.07283 -1.07676 -1.08062 -1.08447 -1.08836 -1.09228 -1.09622
 -1.10026 -1.10420 -1.10808 -1.11212 -1.11610 -1.12003 -1.12403 -1.12811 -1.13226 -1.13625
 -1.14023 -1.14420 -1.14820 -1.15222 -1.15626 -1.16037 -1.16443 -1.16849 -1.17267 -1.17687
 -1.18108 -1.18522 -1.18948 -1.19375 -1.19802 -1.20222 -1.20641 -1.21061 -1.21490 -1.21918
 -1.22350 -1.22789 -1.23209 -1.23632 -1.24062 -1.24507 -1.24952 -1.25393 -1.25830 -1.26274
 -1.26731 -1.27188 -1.27642 -1.28103 -1.28570 -1.29034 -1.29491 -1.29945 -1.30401 -1.30867
 -1.31341 -1.31815 -1.32302 -1.32794 -1.33284 -1.33764 -1.34233 -1.34731 -1.35233 -1.35744
 -1.36248 -1.36741 -1.37239 -1.37753 -1.38276 -1.38780 -1.39296 -1.39822 -1.40342 -1.40871
 -1.41390 -1.41911 -1.42451 -1.42993 -1.43537 -1.44093 -1.44650 -1.45202 -1.45758 -1.46308
 -1.46866 -1.47435 -1.48008 -1.48596 -1.49163 -1.49751 -1.50344 -1.50942 -1.51539 -1.52134
 -1.52766 -1.53378 -1.53994 -1.54590 -1.55179 -1.55801 -1.56436 -1.57056 -1.57685 -1.58334
 -1.58976 -1.59621 -1.60284 -1.60971 -1.61660 -1.62339 -1.63008 -1.63692 -1.64381 -1.65063
 -1.65765 -1.66492 -1.67240 -1.67985 -1.68732 -1.69480 -1.70224 -1.71013 -1.71802 -1.72580
 -1.73405 -1.74210 -1.75004 -1.75825 -1.76658 -1.77532 -1.78392 -1.79243 -1.80083 -1.80940
 -1.81855 -1.82748 -1.83637 -1.84562 -1.85493 -1.86425 -1.87372 -1.88335 -1.89339 -1.90325
 -1.91384 -1.92378 -1.93416 -1.94460 -1.95547 -1.96654 -1.97793 -1.98957 -2.00177 -2.01342
 -2.02525 -2.03797 -2.05079 -2.06388 -2.07742 -2.09096 -2.10492 -2.11922 -2.13426 -2.15023
 -2.16574 -2.18178 -2.19802 -2.21528 -2.23277 -2.25044 -2.25228 -2.25413 -2.25599 -2.25785
 -2.25971 -2.26157 -2.26344 -2.26530 -2.26719 -2.26911 -2.27102 -2.27293 -2.27482 -2.27671
 -2.27867 -2.28075 -2.28283 -2.28485 -2.28679 -2.28873 -2.29072 -2.29280 -2.29489 -2.29695
 -2.29898 -2.30101 -2.30303 -2.30506 -2.30708 -2.30913 -2.31122 -2.31332 -2.31553 -2.31780
 -2.32007 -2.32222 -2.32437 -2.32651 -2.32867 -2.33082 -2.33292 -2.33498 -2.33704 -2.33917
 -2.34136 -2.34355 -2.34572 -2.34789 -2.35006 -2.35229 -2.35453 -2.35677 -2.35902 -2.36127
 -2.36359 -2.36594 -2.36829 -2.37066 -2.37303 -2.37535 -2.37763 -2.37992 -2.38249 -2.38507
 -2.38752 -2.38990 -2.39229 -2.39472 -2.39715 -2.39967 -2.40225 -2.40479 -2.40726 -2.40973
 -2.41220 -2.41467 -2.41721 -2.41983 -2.42243 -2.42493 -2.42744 -2.42992 -2.43240 -2.43491
 -2.43750 -2.44008 -2.44271 -2.44534 -2.44809 -2.45089 -2.45370 -2.45652 -2.45923 -2.46182
 -2.46444 -2.46723 -2.47003 -2.47290 -2.47578 -2.47855 -2.48131 -2.48412 -2.48695 -2.48988
 -2.49285 -2.49583 -2.49880 -2.50173 -2.50465 -2.50769 -2.51085 -2.51392 -2.51694 -2.51997
 -2.52300 -2.52612 -2.52927 -2.53262 -2.53604 -2.53936 -2.54271 -2.54618 -2.54964 -2.55308
 -2.55628 -2.55939 -2.56291 -2.56645 -2.56950 -2.57258 -2.57579 -2.57913 -2.58271 -2.58638
 -2.59009 -2.59366 -2.59726 -2.60091 -2.60480 -2.60872 -2.61242 -2.61609 -2.61975 -2.62382
 -2.62773 -2.63145 -2.63515 -2.63889 -2.64280 -2.64676 -2.65079 -2.65502 -2.65908 -2.66305
 -2.66691 -2.67124 -2.67592 -2.68068 -2.68457 -2.68852 -2.69259 -2.69738 -2.70191 -2.70630
 -2.71062 -2.71503 -2.71990 -2.72477 -2.72963 -2.73471 -2.74011 -2.74449 -2.74901 -2.75398
 -2.75951 -2.76460 -2.76956 -2.77516 -2.78094 -2.78656 -2.79226 -2.79749 -2.80283 -2.80833
 -2.81394 -2.82040 -2.82658 -2.83261 -2.83875 -2.84494 -2.85193 -2.85878 -2.86569 -2.87173
 -2.87782 -2.88541 -2.89187 -2.89824 -2.90531 -2.91275 -2.92049 -2.92782 -2.93547 -2.94380
 -2.95193 -2.96031 -2.96900 -2.97651 -2.98493 -2.99456 -3.00423 -3.01320 -3.02298 -3.03163
 -3.04160 -3.05052 -3.06171 -3.07334 -3.08436 -3.09616 -3.10870 -3.12147 -3.13525 -3.14908
 -3.16349 -3.17682 -3.19179 -3.20868 -3.22419 -3.24120 -3.25768 -3.27702 -3.29684 -3.31713
 -3.33716 -3.35861 -3.38298 -3.40651 -3.43538 -3.47079 -3.50364 -3.54068 -3.58256 -3.62819
 -3.69350 -3.75902 -3.84802 -3.96188 -4.13932
 -1.06382 -1.06757 -1.07126 -1.07499 -1.07872 -1.08246 -1.08621 -1.08997 -1.09382 -1.09771
 -1.10165 -1.10548 -1.10935 -1.11331 -1.11735 -1.12138 -1.12536 -1.12929 -1.13326 -1.13737
 -1.14144 -1.14549 -1.14954 -1.15359 -1.15768 -1.16181 -1.16597 -1.17013 -1.17429 -1.17844
 -1.18255 -1.18668 -1.19096 -1.19518 -1.19937 -1.20358 -1.20777 -1.21197 -1.21621 -1.22054
 -1.22489 -1.22925 -1.23354 -1.23792 -1.24238 -1.24689 -1.25136 -1.25578 -1.26025 -1.26477
 -1.26920 -1.27378 -1.27834 -1.28287 -1.28745 -1.29214 -1.29680 -1.30151 -1.30642 -1.31111
 -1.31582 -1.32047 -1.32513 -1.32997 -1.33484 -1.33976 -1.34462 -1.34946 -1.35435 -1.35933
 -1.36428 -1.36932 -1.37435 -1.37938 -1.38461 -1.38956 -1.39474 -1.40002 -1.40527 -1.41053
 -1.41585 -1.42122 -1.42662 -1.43201 -1.43710 -1.44248 -1.44790 -1.45337 -1.45890 -1.46445
 -1.47003 -1.47567 -1.48138 -1.48733 -1.49318 -1.49926 -1.50534 -1.51118 -1.51691 -1.52274
 -1.52884 -1.53511 -1.54140 -1.54769 -1.55396 -1.56010 -1.56646 -1.57291 -1.57939 -1.58589
 -1.59230 -1.59870 -1.60532 -1.61203 -1.61890 -1.62562 -1.63245 -1.63927 -1.64626 -1.65340
 -1.66056 -1.66790 -1.67522 -1.68262 -1.69017 -1.69756 -1.70489 -1.71233 -1.72015 -1.72805
 -1.73584 -1.74363 -1.75189 -1.76008 -1.76826 -1.77634 -1.78511 -1.79356 -1.80240 -1.81106
 -1.82001 -1.82914 -1.83803 -1.84706 -1.85663 -1.86623 -1.87583 -1.88533 -1.89525 -1.90491
 -1.91539 -1.92602 -1.93610 -1.94611 -1.95720 -1.96826 -1.97956 -1.99170 -2.00371 -2.01583
 -2.02860 -2.04109 -2.05379 -2.06650 -2.07989 -2.09371 -2.10738 -2.12187 -2.13652 -2.15138
 -2.16679 -2.18245 -2.19905 -2.21580 -2.23365 -2.25191 -2.25376 -2.25561 -2.25746 -2.25931
 -2.26118 -2.26305 -2.26493 -2.26682 -2.26875 -2.27067 -2.27261 -2.27460 -2.27659 -2.27856
 -2.28047 -2.28239 -2.28432 -2.28631 -2.28830 -2.29028 -2.29217 -2.29406 -2.29596 -2.29798
 -2.30001 -2.30204 -2.30426 -2.30647 -2.30864 -2.31069 -2.31274 -2.31487 -2.31713 -2.31938
 -2.32153 -2.32365 -2.32576 -2.32785 -2.32993 -2.33201 -2.33414 -2.33628 -2.33843 -2.34061
 -2.34280 -2.34504 -2.34735 -2.34967 -2.35197 -2.35427 -2.35654 -2.35874 -2.36095 -2.36327
 -2.36570 -2.36812 -2.37045 -2.37278 -2.37515 -2.37755 -2.37994 -2.38217 -2.38439 -2.38662
 -2.38890 -2.39119 -2.39345 -2.39569 -2.39794 -2.40032 -2.40269 -2.40514 -2.40767 -2.41020
 -2.41269 -2.41519 -2.41774 -2.42032 -2.42291 -2.42552 -2.42811 -2.43050 -2.43289 -2.43545
 -2.43816 -2.44082 -2.44337 -2.44593 -2.44877 -2.45161 -2.45450 -2.45740 -2.46033 -2.46327
 -2.46606 -2.46879 -2.47171 -2.47478 -2.47761 -2.48028 -2.48306 -2.48605 -2.48901 -2.49188
 -2.49473 -2.49749 -2.50027 -2.50322 -2.50618 -2.50909 -2.51201 -2.51513 -2.51824 -2.52121
 -2.52419 -2.52726 -2.53031 -2.53320 -2.53611 -2.53935 -2.54255 -2.54554 -2.54857 -2.55179
 -2.55513 -2.55875 -2.56231 -2.56585 -2.56937 -2.57279 -2.57598 -2.57939 -2.58321 -2.58700
 -2.59068 -2.59402 -2.59752 -2.60127 -2.60492 -2.60856 -2.61229 -2.61602 -2.61976 -2.62311
 -2.62652 -2.63043 -2.63441 -2.63845 -2.64244 -2.64652 -2.65063 -2.65447 -2.65848 -2.66260
 -2.66680 -2.67096 -2.67515 -2.67944 -2.68382 -2.68830 -2.69286 -2.69743 -2.70204 -2.70680
 -2.71167 -2.71650 -2.72124 -2.72574 -2.73009 -2.73440 -2.73940 -2.74456 -2.74964 -2.75471
 -2.75984 -2.76499 -2.77020 -2.77634 -2.78190 -2.78756 -2.79338 -2.79837 -2.80353 -2.80899
 -2.81455 -2.82022 -2.82664 -2.83282 -2.83840 -2.84484 -2.85161 -2.85844 -2.86447 -2.87016
 -2.87762 -2.88436 -2.89102 -2.89766 -2.90485 -2.91204 -2.91972 -2.92736 -2.93517 -2.94248
 -2.95002 -2.95775 -2.96593 -2.97447 -2.98339 -2.99233 -3.00109 -3.01140 -3.02117 -3.03147
 -3.04154 -3.05137 -3.06254 -3.07400 -3.08444 -3.09634 -3.10882 -3.12078 -3.13406 -3.14723
 -3.16028 -3.17475 -3.18915 -3.20537 -3.22255 -3.23950 -3.25663 -3.27239 -3.29269 -3.31234
 -3.33317 -3.35705 -3.38292 -3.40917 -3.43471 -3.46418 -3.50319 -3.54090 -3.58247 -3.63443
 -3.68689 -3.75532 -3.84022 -3.95734 -4.12492
 -1.06614 -1.06994 -1.07375 -1.07757 -1.08139 -1.08518 -1.08893 -1.09274 -1.09658 -1.10050
 -1.10446 -1.10843 -1.11234 -1.11619 -1.12001 -1.12387 -1.12773 -1.13160 -1.13574 -1.13986
 -1.14391 -1.14779 -1.15171 -1.15572 -1.15978 -1.16385 -1.16791 -1.17201 -1.17611 -1.18021
 -1.18433 -1.18848 -1.19265 -1.19677 -1.20099 -1.20527 -1.20963 -1.21381 -1.21800 -1.22224
 -1.22659 -1.23088 -1.23517 -1.23948 -1.24387 -1.24834 -1.25285 -1.25730 -1.26180 -1.26635
 -1.27093 -1.27550 -1.28012 -1.28473 -1.28934 -1.29397 -1.29881 -1.30355 -1.30822 -1.31285
 -1.31748 -1.32221 -1.32699 -1.33179 -1.33659 -1.34134 -1.34623 -1.35117 -1.35605 -1.36090
 -1.36591 -1.37091 -1.37602 -1.38117 -1.38631 -1.39144 -1.39658 -1.40194 -1.40718 -1.41244
 -1.41778 -1.42308 -1.42845 -1.43399 -1.43954 -1.44505 -1.45059 -1.45614 -1.46152 -1.46734
 -1.47291 -1.47852 -1.48405 -1.48984 -1.49568 -1.50139 -1.50717 -1.51307 -1.51901 -1.52491
 -1.53083 -1.53685 -1.54297 -1.54917 -1.55530 -1.56144 -1.56753 -1.57392 -1.58048 -1.58700
 -1.59338 -1.60006 -1.60659 -1.61330 -1.62014 -1.62716 -1.63411 -1.64103 -1.64802 -1.65529
 -1.66245 -1.66952 -1.67658 -1.68396 -1.69103 -1.69826 -1.70585 -1.71358 -1.72144 -1.72913
 -1.73681 -1.74468 -1.75252 -1.76065 -1.76905 -1.77739 -1.78592 -1.79432 -1.80301 -1.81155
 -1.82043 -1.82953 -1.83855 -1.84798 -1.85769 -1.86752 -1.87716 -1.88694 -1.89680 -1.90669
 -1.91704 -1.92737 -1.93819 -1.94884 -1.95959 -1.97040 -1.98176 -1.99333 -2.00553 -2.01767
 -2.02970 -2.04194 -2.05480 -2.06805 -2.08153 -2.09513 -2.10913 -2.12340 -2.13824 -2.15297
 -2.16903 -2.18524 -2.20159 -2.21835 -2.23533 -2.25389 -2.25570 -2.25751 -2.25932 -2.26112
 -2.26292 -2.26472 -2.26657 -2.26857 -2.27056 -2.27252 -2.27439 -2.27627 -2.27815 -2.28017
 -2.28218 -2.28419 -2.28610 -2.28801 -2.28992 -2.29190 -2.29389 -2.29588 -2.29780 -2.29972
 -2.30164 -2.30360 -2.30556 -2.30752 -2.30965 -2.31183 -2.31401 -2.31602 -2.31802 -2.32003
 -2.32222 -2.32441 -2.32658 -2.32868 -2.33079 -2.33283 -2.33480 -2.33676 -2.33878 -2.34090
 -2.34302 -2.34519 -2.34743 -2.34966 -2.35189 -2.35413 -2.35640 -2.35877 -2.36114 -2.36344
 -2.36571 -2.36798 -2.37032 -2.37266 -2.37496 -2.37722 -2.37948 -2.38180 -2.38414 -2.38651
 -2.38893 -2.39137 -2.39367 -2.39593 -2.39819 -2.40047 -2.40275 -2.40512 -2.40762 -2.41012
 -2.41259 -2.41505 -2.41749 -2.41992 -2.42234 -2.42475 -2.42717 -2.42960 -2.43203 -2.43453
 -2.43732 -2.44010 -2.44282 -2.44554 -2.44837 -2.45122 -2.45394 -2.45660 -2.45933 -2.46214
 -2.46496 -2.46779 -2.47065 -2.47364 -2.47659 -2.47941 -2.48223 -2.48520 -2.48816 -2.49102
 -2.49389 -2.49695 -2.50002 -2.50308 -2.50612 -2.50882 -2.51152 -2.51441 -2.51736 -2.52069
 -2.52412 -2.52735 -2.53056 -2.53367 -2.53684 -2.54017 -2.54342 -2.54656 -2.54993 -2.55348
 -2.55657 -2.55959 -2.56286 -2.56616 -2.56953 -2.57288 -2.57623 -2.57957 -2.58290 -2.58636
 -2.58988 -2.59376 -2.59758 -2.60130 -2.60509 -2.60877 -2.61201 -2.61545 -2.61920 -2.62288
 -2.62660 -2.63068 -2.63440 -2.63796 -2.64204 -2.64599 -2.64980 -2.65364 -2.65755 -2.66154
 -2.66587 -2.67028 -2.67481 -2.67977 -2.68435 -2.68878 -2.69312 -2.69742 -2.70194 -2.70633
 -2.71066 -2.71560 -2.72042 -2.72530 -2.73006 -2.73473 -2.73993 -2.74506 -2.75032 -2.75548
 -2.76083 -2.76613 -2.77116 -2.77651 -2.78202 -2.78787 -2.79279 -2.79828 -2.80417 -2.80942
 -2.81488 -2.82064 -2.82622 -2.83232 -2.83846 -2.84395 -2.84967 -2.85621 -2.86289 -2.86942
 -2.87607 -2.88342 -2.89043 -2.89774 -2.90535 -2.91240 -2.91916 -2.92630 -2.93422 -2.94202
 -2.95050 -2.95909 -2.96668 -2.97540 -2.98592 -2.99529 -3.00394 -3.01331 -3.02334 -3.03306
 -3.04310 -3.05362 -3.06452 -3.07657 -3.08850 -3.10079 -3.11266 -3.12436 -3.13594 -3.14906
 -3.16270 -3.17670 -3.19103 -3.20618 -3.22315 -3.24012 -3.25677 -3.27281 -3.29362 -3.31262
 -3.33469 -3.35770 -3.38248 -3.41073 -3.43648 -3.46084 -3.49537 -3.53860 -3.58140 -3.62836
 -3.68431 -3.75575 -3.84158 -3.95692 -4.11496
 -1.06807 -1.07194 -1.07574 -1.07955 -1.08339 -1.08722 -1.09104 -1.09483 -1.09861 -1.10240
 -1.10633 -1.11027 -1.11422 -1.11812 -1.12208 -1.12610 -1.13004 -1.13409 -1.13822 -1.14221
 -1.14623 -1.15028 -1.15430 -1.15830 -1.16229 -1.16626 -1.17028 -1.17435 -1.17854 -1.18269
 -1.18683 -1.19099 -1.19522 -1.19947 -1.20373 -1.20801 -1.21231 -1.21665 -1.22101 -1.22534
 -1.22965 -1.23396 -1.23817 -1.24246 -1.24681 -1.25114 -1.25557 -1.26005 -1.26457 -1.26908
 -1.27369 -1.27825 -1.28274 -1.28722 -1.29183 -1.29639 -1.30091 -1.30554 -1.31035 -1.31519
 -1.32005 -1.32491 -1.32967 -1.33451 -1.33941 -1.34430 -1.34917 -1.35413 -1.35918 -1.36392
 -1.36869 -1.37360 -1.37866 -1.38373 -1.38879 -1.39383 -1.39895 -1.40405 -1.40907 -1.41422
 -1.41956 -1.42484 -1.43008 -1.43539 -1.44083 -1.44628 -1.45173 -1.45728 -1.46280 -1.46844
 -1.47408 -1.47966 -1.48520 -1.49089 -1.49669 -1.50255 -1.50842 -1.51430 -1.52041 -1.52663
 -1.53267 -1.53859 -1.54471 -1.55080 -1.55711 -1.56344 -1.56990 -1.57617 -1.58240 -1.58873
 -1.59514 -1.60172 -1.60831 -1.61490 -1.62150 -1.62818 -1.63479 -1.64183 -1.64866 -1.65602
 -1.66334 -1.67041 -1.67765 -1.68507 -1.69258 -1.69986 -1.70740 -1.71514 -1.72289 -1.73048
 -1.73817 -1.74619 -1.75407 -1.76230 -1.77043 -1.77850 -1.78684 -1.79570 -1.80468 -1.81357
 -1.82256 -1.83177 -1.84085 -1.85009 -1.85909 -1.86842 -1.87802 -1.88788 -1.89780 -1.90806
 -1.91830 -1.92868 -1.93960 -1.95052 -1.96164 -1.97321 -1.98443 -1.99584 -2.00781 -2.01955
 -2.03208 -2.04459 -2.05756 -2.07065 -2.08382 -2.09752 -2.11112 -2.12539 -2.13957 -2.15489
 -2.17017 -2.18531 -2.20149 -2.21852 -2.23610 -2.25422 -2.25594 -2.25766 -2.25938 -2.26119
 -2.26306 -2.26493 -2.26682 -2.26873 -2.27065 -2.27256 -2.27445 -2.27634 -2.27823 -2.28012
 -2.28201 -2.28390 -2.28594 -2.28798 -2.29003 -2.29202 -2.29401 -2.29599 -2.29802 -2.30005
 -2.30208 -2.30420 -2.30632 -2.30839 -2.31024 -2.31210 -2.31397 -2.31619 -2.31842 -2.32062
 -2.32272 -2.32483 -2.32699 -2.32921 -2.33143 -2.33365 -2.33588 -2.33810 -2.34027 -2.34244
 -2.34457 -2.34658 -2.34859 -2.35065 -2.35280 -2.35495 -2.35714 -2.35936 -2.36159 -2.36388
 -2.36618 -2.36844 -2.37056 -2.37268 -2.37488 -2.37722 -2.37955 -2.38202 -2.38453 -2.38697
 -2.38931 -2.39166 -2.39411 -2.39659 -2.39909 -2.40163 -2.40418 -2.40679 -2.40940 -2.41176
 -2.41404 -2.41635 -2.41881 -2.42127 -2.42380 -2.42635 -2.42897 -2.43168 -2.43437 -2.43693
 -2.43948 -2.44191 -2.44430 -2.44676 -2.44936 -2.45197 -2.45453 -2.45710 -2.45979 -2.46256
 -2.46529 -2.46799 -2.47072 -2.47357 -2.47639 -2.47910 -2.48181 -2.48453 -2.48725 -2.49000
 -2.49277 -2.49572 -2.49881 -2.50191 -2.50501 -2.50826 -2.51157 -2.51448 -2.51732 -2.52018
 -2.52305 -2.52606 -2.52914 -2.53248 -2.53592 -2.53932 -2.54278 -2.54645 -2.54979 -2.55288
 -2.55597 -2.55907 -2.56217 -2.56528 -2.56868 -2.57218 -2.57586 -2.57952 -2.58315 -2.58667
 -2.59013 -2.59315 -2.59620 -2.59986 -2.60363 -2.60755 -2.61148 -2.61531 -2.61893 -2.62278
 -2.62667 -2.63038 -2.63425 -2.63823 -2.64190 -2.64579 -2.64999 -2.65410 -2.65823 -2.66237
 -2.66655 -2.67105 -2.67566 -2.68017 -2.68528 -2.68976 -2.69411 -2.69849 -2.70345 -2.70808
 -2.71256 -2.71703 -2.72172 -2.72631 -2.73075 -2.73516 -2.73971 -2.74509 -2.75009 -2.75514
 -2.76035 -2.76564 -2.77095 -2.77646 -2.78175 -2.78755 -2.79356 -2.79906 -2.80450 -2.80967
 -2.81519 -2.82116 -2.82736 -2.83369 -2.83988 -2.84611 -2.85185 -2.85791 -2.86421 -2.87096
 -2.87757 -2.88455 -2.89111 -2.89818 -2.90477 -2.91218 -2.91897 -2.92725 -2.93499 -2.94339
 -2.95177 -2.95962 -2.96806 -2.97672 -2.98580 -2.99460 -3.00317 -3.01259 -3.02125 -3.03161
 -3.04200 -3.05214 -3.06300 -3.07460 -3.08743 -3.09978 -3.11174 -3.12412 -3.13740 -3.15055
 -3.16374 -3.17847 -3.19240 -3.20887 -3.22634 -3.24131 -3.25773 -3.27572 -3.29560 -3.31445
 -3.33619 -3.35944 -3.38216 -3.40788 -3.43406 -3.46510 -3.50274 -3.53698 -3.58066 -3.63330
 -3.68437 -3.75501 -3.83326 -3.95188 -4.11772
 -1.06949 -1.07331 -1.07714 -1.08098 -1.08484 -1.08875 -1.09265 -1.09655 -1.10047 -1.10431
 -1.10810 -1.11192 -1.11583 -1.11985 -1.12365 -1.12750 -1.13146 -1.13548 -1.13950 -1.14347
 -1.14742 -1.15140 -1.15544 -1.15960 -1.16371 -1.16773 -1.17164 -1.17567 -1.17987 -1.18396
 -1.18814 -1.19242 -1.19655 -1.20078 -1.20502 -1.20906 -1.21326 -1.21749 -1.22165 -1.22604
 -1.23038 -1.23468 -1.23899 -1.24331 -1.24772 -1.25228 -1.25666 -1.26110 -1.26558 -1.27006
 -1.27463 -1.27919 -1.28376 -1.28836 -1.29295 -1.29760 -1.30237 -1.30721 -1.31191 -1.31660
 -1.32131 -1.32607 -1.33093 -1.33586 -1.34061 -1.34546 -1.35033 -1.35522 -1.36016 -1.36509
 -1.36995 -1.37480 -1.37969 -1.38468 -1.38976 -1.39490 -1.40006 -1.40523 -1.41043 -1.41571
 -1.42111 -1.42641 -1.43176 -1.43704 -1.44263 -1.44804 -1.45347 -1.45900 -1.46459 -1.47020
 -1.47596 -1.48186 -1.48755 -1.49322 -1.49897 -1.50478 -1.51031 -1.51614 -1.52202 -1.52782
 -1.53365 -1.53969 -1.54613 -1.55220 -1.55826 -1.56462 -1.57086 -1.57704 -1.58368 -1.59045
 -1.59697 -1.60332 -1.60969 -1.61623 -1.62289 -1.62967 -1.63666 -1.64351 -1.65055 -1.65766
 -1.66476 -1.67190 -1.67932 -1.68658 -1.69398 -1.70136 -1.70888 -1.71656 -1.72421 -1.73197
 -1.73972 -1.74775 -1.75614 -1.76418 -1.77238 -1.78065 -1.78904 -1.79726 -1.80580 -1.81433
 -1.82329 -1.83244 -1.84158 -1.85102 -1.86009 -1.86936 -1.87919 -1.88890 -1.89868 -1.90844
 -1.91853 -1.92891 -1.94002 -1.95073 -1.96202 -1.97329 -1.98481 -1.99659 -2.00843 -2.02027
 -2.03260 -2.04503 -2.05780 -2.07059 -2.08384 -2.09777 -2.11157 -2.12545 -2.13954 -2.15445
 -2.17027 -2.18677 -2.20324 -2.21983 -2.23736 -2.25435 -2.25624 -2.25813 -2.26001 -2.26172
 -2.26343 -2.26514 -2.26689 -2.26868 -2.27048 -2.27227 -2.27407 -2.27587 -2.27768 -2.27975
 -2.28189 -2.28401 -2.28593 -2.28785 -2.28976 -2.29186 -2.29399 -2.29611 -2.29813 -2.30014
 -2.30216 -2.30419 -2.30622 -2.30825 -2.31019 -2.31213 -2.31408 -2.31607 -2.31807 -2.32007
 -2.32220 -2.32432 -2.32643 -2.32852 -2.33060 -2.33264 -2.33459 -2.33654 -2.33858 -2.34088
 -2.34318 -2.34529 -2.34730 -2.34931 -2.35147 -2.35370 -2.35593 -2.35813 -2.36033 -2.36253
 -2.36474 -2.36695 -2.36913 -2.37127 -2.37341 -2.37576 -2.37820 -2.38064 -2.38307 -2.38550
 -2.38783 -2.39013 -2.39245 -2.39485 -2.39725 -2.39971 -2.40218 -2.40464 -2.40705 -2.40946
 -2.41191 -2.41437 -2.41688 -2.41945 -2.42203 -2.42457 -2.42711 -2.42975 -2.43244 -2.43515
 -2.43787 -2.44058 -2.44325 -2.44592 -2.44838 -2.45083 -2.45334 -2.45589 -2.45849 -2.46132
 -2.46414 -2.46671 -2.46928 -2.47225 -2.47537 -2.47847 -2.48155 -2.48454 -2.48752 -2.49032
 -2.49309 -2.49608 -2.49918 -2.50217 -2.50512 -2.50799 -2.51084 -2.51385 -2.51697 -2.52000
 -2.52298 -2.52616 -2.52945 -2.53261 -2.53574 -2.53893 -2.54215 -2.54558 -2.54895 -2.55221
 -2.55545 -2.55870 -2.56198 -2.56530 -2.56872 -2.57216 -2.57536 -2.57855 -2.58169 -2.58502
 -2.58890 -2.59285 -2.59678 -2.60050 -2.60421 -2.60793 -2.61188 -2.61574 -2.61948 -2.62369
 -2.62784 -2.63183 -2.63570 -2.63969 -2.64384 -2.64776 -2.65176 -2.65589 -2.65997 -2.66407
 -2.66818 -2.67236 -2.67662 -2.68087 -2.68494 -2.68903 -2.69309 -2.69708 -2.70169 -2.70624
 -2.71060 -2.71523 -2.72018 -2.72503 -2.72966 -2.73410 -2.73902 -2.74409 -2.74909 -2.75412
 -2.75937 -2.76495 -2.77068 -2.77648 -2.78198 -2.78734 -2.79274 -2.79847 -2.80445 -2.81011
 -2.81574 -2.82169 -2.82796 -2.83357 -2.83983 -2.84591 -2.85146 -2.85772 -2.86509 -2.87237
 -2.87937 -2.88686 -2.89320 -2.89975 -2.90686 -2.91416 -2.92182 -2.92974 -2.93718 -2.94422
 -2.95123 -2.95932 -2.96710 -2.97602 -2.98514 -2.99417 -3.00383 -3.01318 -3.02286 -3.03280
 -3.04199 -3.05140 -3.06161 -3.07302 -3.08379 -3.09436 -3.10658 -3.11762 -3.13083 -3.14517
 -3.16007 -3.17581 -3.19070 -3.20603 -3.22198 -3.24048 -3.25889 -3.27675 -3.29821 -3.31959
 -3.33857 -3.35928 -3.38195 -3.40986 -3.43511 -3.46722 -3.50210 -3.53845 -3.58015 -3.63076
 -3.68359 -3.75200 -3.84756 -3.95050 -4.11364
 -1.07098 -1.07480 -1.07863 -1.08239 -1.08625 -1.09018 -1.09402 -1.09793 -1.10191 -1.10582
 -1.10968 -1.11345 -1.11733 -1.12122 -1.12511 -1.12899 -1.13289 -1.13687 -1.14090 -1.14496
 -1.14906 -1.15308 -1.15708 -1.16106 -1.16502 -1.16902 -1.17317 -1.17718 -1.18119 -1.18530
 -1.18949 -1.19369 -1.19786 -1.20205 -1.20633 -1.21069 -1.21506 -1.21935 -1.22361 -1.22790
 -1.23212 -1.23655 -1.24111 -1.24553 -1.24994 -1.25430 -1.25865 -1.26303 -1.26744 -1.27189
 -1.27639 -1.28088 -1.28547 -1.29007 -1.29467 -1.29931 -1.30404 -1.30876 -1.31343 -1.31806
 -1.32277 -1.32756 -1.33238 -1.33716 -1.34192 -1.34674 -1.35166 -1.35647 -1.36129 -1.36642
 -1.37149 -1.37663 -1.38159 -1.38654 -1.39160 -1.39678 -1.40192 -1.40707 -1.41226 -1.41746
 -1.42270 -1.42806 -1.43349 -1.43886 -1.44422 -1.44958 -1.45495 -1.46022 -1.46557 -1.47114
 -1.47682 -1.48249 -1.48825 -1.49411 -1.49998 -1.50593 -1.51184 -1.51770 -1.52374 -1.52970
 -1.53552 -1.54170 -1.54782 -1.55391 -1.56024 -1.56662 -1.57288 -1.57914 -1.58549 -1.59194
 -1.59836 -1.60476 -1.61135 -1.61793 -1.62478 -1.63163 -1.63849 -1.64543 -1.65232 -1.65925
 -1.66638 -1.67355 -1.68100 -1.68839 -1.69576 -1.70319 -1.71065 -1.71821 -1.72558 -1.73318
 -1.74095 -1.74911 -1.75706 -1.76488 -1.77324 -1.78150 -1.78977 -1.79820 -1.80691 -1.81583
 -1.82461 -1.83333 -1.84241 -1.85160 -1.86122 -1.87059 -1.88010 -1.88945 -1.89942 -1.90949
 -1.91994 -1.93047 -1.94132 -1.95209 -1.96273 -1.97359 -1.98490 -1.99628 -2.00803 -2.01969
 -2.03184 -2.04457 -2.05766 -2.07090 -2.08411 -2.09775 -2.11145 -2.12588 -2.14086 -2.15616
 -2.17165 -2.18771 -2.20391 -2.22061 -2.23745 -2.25526 -2.25705 -2.25883 -2.26067 -2.26260
 -2.26453 -2.26642 -2.26820 -2.26997 -2.27175 -2.27363 -2.27553 -2.27742 -2.27925 -2.28105
 -2.28285 -2.28474 -2.28680 -2.28886 -2.29085 -2.29277 -2.29469 -2.29659 -2.29846 -2.30034
 -2.30224 -2.30436 -2.30649 -2.30857 -2.31054 -2.31251 -2.31451 -2.31662 -2.31872 -2.32082
 -2.32289 -2.32496 -2.32704 -2.32912 -2.33121 -2.33332 -2.33546 -2.33759 -2.33992 -2.34229
 -2.34454 -2.34647 -2.34839 -2.35038 -2.35266 -2.35495 -2.35717 -2.35934 -2.36152 -2.36370
 -2.36588 -2.36807 -2.37026 -2.37245 -2.37463 -2.37678 -2.37892 -2.38116 -2.38348 -2.38581
 -2.38827 -2.39074 -2.39310 -2.39536 -2.39761 -2.39994 -2.40228 -2.40469 -2.40728 -2.40987
 -2.41232 -2.41476 -2.41729 -2.41993 -2.42256 -2.42516 -2.42776 -2.43032 -2.43288 -2.43549
 -2.43815 -2.44079 -2.44340 -2.44600 -2.44840 -2.45079 -2.45334 -2.45607 -2.45877 -2.46140
 -2.46404 -2.46705 -2.47006 -2.47305 -2.47604 -2.47901 -2.48198 -2.48482 -2.48766 -2.49061
 -2.49357 -2.49650 -2.49943 -2.50252 -2.50566 -2.50881 -2.51197 -2.51493 -2.51789 -2.52088
 -2.52387 -2.52703 -2.53020 -2.53345 -2.53666 -2.53969 -2.54272 -2.54577 -2.54883 -2.55193
 -2.55518 -2.55872 -2.56207 -2.56531 -2.56858 -2.57185 -2.57537 -2.57885 -2.58221 -2.58557
 -2.58895 -2.59248 -2.59607 -2.59968 -2.60330 -2.60695 -2.61067 -2.61442 -2.61806 -2.62188
 -2.62593 -2.63004 -2.63411 -2.63815 -2.64220 -2.64631 -2.65049 -2.65482 -2.65908 -2.66335
 -2.66773 -2.67252 -2.67684 -2.68095 -2.68512 -2.68942 -2.69372 -2.69798 -2.70270 -2.70759
 -2.71222 -2.71657 -2.72136 -2.72607 -2.73115 -2.73608 -2.74058 -2.74534 -2.75066 -2.75612
 -2.76134 -2.76642 -2.77156 -2.77686 -2.78229 -2.78787 -2.79346 -2.79879 -2.80424 -2.81007
 -2.81631 -2.82245 -2.82809 -2.83358 -2.83924 -2.84533 -2.85149 -2.85794 -2.86425 -2.87005
 -2.87682 -2.88386 -2.89128 -2.89837 -2.90520 -2.91190 -2.91932 -2.92594 -2.93337 -2.94149
 -2.95009 -2.95809 -2.96658 -2.97524 -2.98253 -2.99162 -3.00068 -3.01047 -3.01951 -3.02886
 -3.03903 -3.04930 -3.05894 -3.07055 -3.08245 -3.09372 -3.10611 -3.11812 -3.13167 -3.14506
 -3.15817 -3.17329 -3.19066 -3.20550 -3.22214 -3.24052 -3.25873 -3.27788 -3.29456 -3.31441
 -3.33521 -3.35713 -3.38322 -3.40815 -3.43809 -3.46770 -3.49981 -3.53440 -3.57731 -3.62099
 -3.67852 -3.74913 -3.83558 -3.93880 -4.13116
 -1.07330 -1.07705 -1.08083 -1.08462 -1.08841 -1.09220 -1.09600 -1.09983 -1.10363 -1.10739
 -1.11133 -1.11529 -1.11921 -1.12319 -1.12716 -1.13110 -1.13506 -1.13903 -1.14301 -1.14711
 -1.15123 -1.15531 -1.15932 -1.16330 -1.16724 -1.17132 -1.17544 -1.17957 -1.18367 -1.18778
 -1.19189 -1.19604 -1.20026 -1.20452 -1.20864 -1.21294 -1.21727 -1.22151 -1.22573 -1.23001
 -1.23436 -1.23884 -1.24333 -1.24777 -1.25213 -1.25650 -1.26089 -1.26532 -1.26981 -1.27433
 -1.27885 -1.28346 -1.28828 -1.29274 -1.29720 -1.30170 -1.30627 -1.31084 -1.31545 -1.32001
 -1.32451 -1.32925 -1.33405 -1.33891 -1.34373 -1.34843 -1.35320 -1.35810 -1.36301 -1.36795
 -1.37296 -1.37787 -1.38295 -1.38798 -1.39306 -1.39809 -1.40302 -1.40804 -1.41330 -1.41850
 -1.42373 -1.42890 -1.43418 -1.43966 -1.44509 -1.45062 -1.45594 -1.46148 -1.46700 -1.47254
 -1.47819 -1.48396 -1.48981 -1.49571 -1.50159 -1.50739 -1.51326 -1.51911 -1.52495 -1.53078
 -1.53670 -1.54279 -1.54897 -1.55525 -1.56139 -1.56767 -1.57388 -1.58016 -1.58653 -1.59287
 -1.59921 -1.60579 -1.61239 -1.61922 -1.62623 -1.63311 -1.64002 -1.64693 -1.65422 -1.66121
 -1.66820 -1.67536 -1.68267 -1.68989 -1.69736 -1.70481 -1.71234 -1.71989 -1.72733 -1.73500
 -1.74286 -1.75054 -1.75859 -1.76671 -1.77502 -1.78340 -1.79197 -1.80060 -1.80962 -1.81821
 -1.82681 -1.83556 -1.84474 -1.85385 -1.86310 -1.87241 -1.88191 -1.89140 -1.90106 -1.91079
 -1.92117 -1.93123 -1.94184 -1.95253 -1.96329 -1.97422 -1.98548 -1.99725 -2.00910 -2.02093
 -2.03261 -2.04485 -2.05757 -2.07094 -2.08403 -2.09780 -2.11170 -2.12577 -2.14071 -2.15542
 -2.17116 -2.18714 -2.20365 -2.21997 -2.23724 -2.25486 -2.25666 -2.25845 -2.26025 -2.26209
 -2.26394 -2.26579 -2.26761 -2.26942 -2.27123 -2.27324 -2.27539 -2.27754 -2.27949 -2.28138
 -2.28328 -2.28518 -2.28708 -2.28898 -2.29092 -2.29289 -2.29487 -2.29684 -2.29881 -2.30078
 -2.30279 -2.30487 -2.30695 -2.30905 -2.31116 -2.31328 -2.31528 -2.31722 -2.31917 -2.32119
 -2.32327 -2.32534 -2.32736 -2.32935 -2.33134 -2.33346 -2.33564 -2.33782 -2.33995 -2.34208
 -2.34421 -2.34637 -2.34854 -2.35068 -2.35275 -2.35483 -2.35694 -2.35911 -2.36127 -2.36334
 -2.36536 -2.36739 -2.36968 -2.37208 -2.37444 -2.37663 -2.37881 -2.38111 -2.38352 -2.38594
 -2.38845 -2.39098 -2.39340 -2.39575 -2.39811 -2.40053 -2.40296 -2.40554 -2.40824 -2.41084
 -2.41323 -2.41562 -2.41823 -2.42089 -2.42345 -2.42596 -2.42849 -2.43112 -2.43374 -2.43663
 -2.43954 -2.44216 -2.44472 -2.44733 -2.44999 -2.45268 -2.45547 -2.45826 -2.46103 -2.46380
 -2.46657 -2.46933 -2.47199 -2.47462 -2.47730 -2.48003 -2.48284 -2.48584 -2.48876 -2.49147
 -2.49418 -2.49701 -2.49984 -2.50292 -2.50600 -2.50900 -2.51201 -2.51514 -2.51827 -2.52139
 -2.52454 -2.52786 -2.53116 -2.53443 -2.53764 -2.54082 -2.54402 -2.54725 -2.55033 -2.55336
 -2.55668 -2.56007 -2.56326 -2.56648 -2.56993 -2.57332 -2.57661 -2.58008 -2.58367 -2.58688
 -2.59006 -2.59359 -2.59709 -2.60051 -2.60407 -2.60773 -2.61163 -2.61551 -2.61934 -2.62292
 -2.62651 -2.63058 -2.63442 -2.63815 -2.64219 -2.64651 -2.65086 -2.65454 -2.65849 -2.66262
 -2.66669 -2.67101 -2.67548 -2.68004 -2.68481 -2.68971 -2.69442 -2.69885 -2.70304 -2.70754
 -2.71227 -2.71718 -2.72218 -2.72669 -2.73121 -2.73578 -2.74048 -2.74553 -2.75053 -2.75543
 -2.76021 -2.76505 -2.77048 -2.77542 -2.78093 -2.78602 -2.79110 -2.79651 -2.80213 -2.80769
 -2.81360 -2.81955 -2.82527 -2.83169 -2.83791 -2.84400 -2.85079 -2.85733 -2.86366 -2.86985
 -2.87629 -2.88273 -2.88952 -2.89578 -2.90297 -2.91054 -2.91751 -2.92409 -2.93158 -2.93897
 -2.94767 -2.95518 -2.96224 -2.97106 -2.97902 -2.98798 -2.99761 -3.00631 -3.01553 -3.02600
 -3.03552 -3.04692 -3.05783 -3.06992 -3.08103 -3.09187 -3.10468 -3.11737 -3.13007 -3.14314
 -3.15721 -3.17240 -3.18766 -3.20253 -3.21866 -3.23634 -3.25284 -3.27228 -3.29139 -3.31285
 -3.33603 -3.35972 -3.38482 -3.40722 -3.43187 -3.46144 -3.49358 -3.53055 -3.57350 -3.62047
 -3.67643 -3.74494 -3.82984 -3.94956 -4.13176
 -1.07447 -1.07821 -1.08195 -1.08580 -1.08978 -1.09366 -1.09753 -1.10140 -1.10527 -1.10916
 -1.11310 -1.11705 -1.12099 -1.12486 -1.12876 -1.13270 -1.13672 -1.14073 -1.14474 -1.14870
 -1.15279 -1.15696 -1.16116 -1.16528 -1.16938 -1.17350 -1.17758 -1.18172 -1.18593 -1.19010
 -1.19422 -1.19832 -1.20247 -1.20671 -1.21098 -1.21517 -1.21937 -1.22361 -1.22790 -1.23221
 -1.23653 -1.24086 -1.24523 -1.24960 -1.25400 -1.25842 -1.26280 -1.26717 -1.27157 -1.27603
 -1.28056 -1.28508 -1.28959 -1.29407 -1.29872 -1.30338 -1.30798 -1.31250 -1.31719 -1.32204
 -1.32682 -1.33159 -1.33648 -1.34117 -1.34590 -1.35063 -1.35537 -1.36015 -1.36503 -1.36993
 -1.37504 -1.38021 -1.38524 -1.39023 -1.39525 -1.40037 -1.40558 -1.41070 -1.41580 -1.42106
 -1.42633 -1.43199 -1.43732 -1.44253 -1.44791 -1.45317 -1.45841 -1.46375 -1.46899 -1.47442
 -1.48002 -1.48558 -1.49139 -1.49717 -1.50275 -1.50835 -1.51407 -1.52003 -1.52601 -1.53182
 -1.53766 -1.54370 -1.54994 -1.55623 -1.56245 -1.56863 -1.57513 -1.58154 -1.58799 -1.59450
 -1.60082 -1.60748 -1.61415 -1.62086 -1.62762 -1.63452 -1.64148 -1.64843 -1.65529 -1.66225
 -1.66937 -1.67661 -1.68377 -1.69106 -1.69858 -1.70610 -1.71375 -1.72134 -1.72890 -1.73662
 -1.74445 -1.75224 -1.76004 -1.76813 -1.77602 -1.78428 -1.79287 -1.80125 -1.80962 -1.81823
 -1.82718 -1.83609 -1.84507 -1.85448 -1.86393 -1.87290 -1.88195 -1.89153 -1.90139 -1.91144
 -1.92171 -1.93205 -1.94266 -1.95362 -1.96481 -1.97610 -1.98723 -1.99846 -2.01001 -2.02182
 -2.03400 -2.04610 -2.05891 -2.07187 -2.08530 -2.09869 -2.11236 -2.12682 -2.14152 -2.15645
 -2.17167 -2.18788 -2.20439 -2.22162 -2.23888 -2.25631 -2.25812 -2.25993 -2.26180 -2.26366
 -2.26553 -2.26739 -2.26924 -2.27109 -2.27299 -2.27494 -2.27688 -2.27877 -2.28059 -2.28242
 -2.28425 -2.28618 -2.28810 -2.29004 -2.29215 -2.29427 -2.29637 -2.29834 -2.30032 -2.30228
 -2.30417 -2.30607 -2.30797 -2.30993 -2.31189 -2.31386 -2.31587 -2.31789 -2.31992 -2.32198
 -2.32404 -2.32609 -2.32794 -2.32979 -2.33164 -2.33375 -2.33593 -2.33811 -2.34029 -2.34248
 -2.34465 -2.34676 -2.34887 -2.35104 -2.35328 -2.35552 -2.35776 -2.36000 -2.36223 -2.36439
 -2.36655 -2.36881 -2.37125 -2.37369 -2.37617 -2.37865 -2.38101 -2.38322 -2.38543 -2.38773
 -2.39007 -2.39243 -2.39491 -2.39739 -2.39989 -2.40240 -2.40493 -2.40751 -2.41008 -2.41247
 -2.41485 -2.41722 -2.41957 -2.42192 -2.42437 -2.42683 -2.42945 -2.43221 -2.43487 -2.43736
 -2.43984 -2.44252 -2.44520 -2.44779 -2.45034 -2.45303 -2.45599 -2.45887 -2.46154 -2.46423
 -2.46696 -2.46970 -2.47238 -2.47506 -2.47775 -2.48046 -2.48325 -2.48616 -2.48900 -2.49172
 -2.49443 -2.49712 -2.49980 -2.50268 -2.50557 -2.50848 -2.51140 -2.51441 -2.51743 -2.52061
 -2.52383 -2.52704 -2.53025 -2.53345 -2.53664 -2.53978 -2.54294 -2.54614 -2.54939 -2.55270
 -2.55600 -2.55929 -2.56277 -2.56630 -2.56971 -2.57305 -2.57623 -2.57947 -2.58278 -2.58636
 -2.59010 -2.59352 -2.59698 -2.60055 -2.60421 -2.60793 -2.61170 -2.61546 -2.61918 -2.62277
 -2.62636 -2.63025 -2.63412 -2.63795 -2.64180 -2.64559 -2.64930 -2.65347 -2.65794 -2.66260
 -2.66661 -2.67074 -2.67498 -2.67936 -2.68343 -2.68756 -2.69191 -2.69626 -2.70090 -2.70561
 -2.71009 -2.71460 -2.71946 -2.72452 -2.72959 -2.73463 -2.73965 -2.74438 -2.74912 -2.75394
 -2.75895 -2.76456 -2.77052 -2.77521 -2.78034 -2.78578 -2.79123 -2.79680 -2.80258 -2.80838
 -2.81416 -2.81994 -2.82581 -2.83186 -2.83772 -2.84357 -2.84926 -2.85512 -2.86098 -2.86737
 -2.87401 -2.88127 -2.88814 -2.89449 -2.90119 -2.90869 -2.91590 -2.92302 -2.93011 -2.93845
 -2.94652 -2.95461 -2.96275 -2.97141 -2.98006 -2.98826 -2.99705 -3.00533 -3.01410 -3.02516
 -3.03698 -3.04785 -3.05834 -3.06814 -3.07867 -3.09028 -3.10383 -3.11598 -3.13019 -3.14414
 -3.15820 -3.17101 -3.18530 -3.19995 -3.21566 -3.23230 -3.25011 -3.27059 -3.28861 -3.30854
 -3.33019 -3.35320 -3.37777 -3.40208 -3.43131 -3.45842 -3.49127 -3.52762 -3.56576 -3.61228
 -3.67430 -3.74101 -3.82636 -3.94132 -4.13356
 -1.07661 -1.08039 -1.08422 -1.08806 -1.09194 -1.09586 -1.09972 -1.10360 -1.10750 -1.11140
 -1.11528 -1.11913 -1.12298 -1.12687 -1.13087 -1.13477 -1.13865 -1.14260 -1.14655 -1.15050
 -1.15447 -1.15840 -1.16232 -1.16649 -1.17062 -1.17473 -1.17883 -1.18297 -1.18714 -1.19137
 -1.19540 -1.19943 -1.20351 -1.20767 -1.21190 -1.21620 -1.22044 -1.22473 -1.22901 -1.23321
 -1.23741 -1.24165 -1.24596 -1.25035 -1.25470 -1.25909 -1.26369 -1.26816 -1.27270 -1.27723
 -1.28163 -1.28610 -1.29062 -1.29520 -1.29986 -1.30453 -1.30912 -1.31377 -1.31861 -1.32346
 -1.32808 -1.33279 -1.33764 -1.34259 -1.34734 -1.35218 -1.35697 -1.36180 -1.36675 -1.37164
 -1.37658 -1.38147 -1.38633 -1.39123 -1.39626 -1.40124 -1.40643 -1.41166 -1.41686 -1.42207
 -1.42737 -1.43270 -1.43817 -1.44368 -1.44913 -1.45464 -1.46015 -1.46572 -1.47117 -1.47658
 -1.48214 -1.48794 -1.49370 -1.49922 -1.50479 -1.51050 -1.51632 -1.52228 -1.52816 -1.53393
 -1.53988 -1.54590 -1.55181 -1.55817 -1.56418 -1.57037 -1.57656 -1.58294 -1.58911 -1.59569
 -1.60207 -1.60869 -1.61526 -1.62188 -1.62853 -1.63521 -1.64192 -1.64882 -1.65567 -1.66264
 -1.66985 -1.67696 -1.68409 -1.69148 -1.69886 -1.70602 -1.71331 -1.72096 -1.72867 -1.73660
 -1.74416 -1.75215 -1.75992 -1.76798 -1.77638 -1.78475 -1.79293 -1.80158 -1.81044 -1.81905
 -1.82768 -1.83635 -1.84544 -1.85461 -1.86401 -1.87346 -1.88306 -1.89257 -1.90267 -1.91240
 -1.92277 -1.93328 -1.94368 -1.95450 -1.96532 -1.97669 -1.98784 -1.99919 -2.01085 -2.02291
 -2.03492 -2.04687 -2.05967 -2.07290 -2.08637 -2.09997 -2.11378 -2.12800 -2.14256 -2.15764
 -2.17287 -2.18827 -2.20461 -2.22148 -2.23874 -2.25603 -2.25795 -2.25986 -2.26170 -2.26353
 -2.26536 -2.26721 -2.26908 -2.27094 -2.27278 -2.27458 -2.27638 -2.27819 -2.28006 -2.28193
 -2.28379 -2.28572 -2.28765 -2.28959 -2.29155 -2.29352 -2.29550 -2.29741 -2.29931 -2.30121
 -2.30322 -2.30531 -2.30741 -2.30960 -2.31183 -2.31405 -2.31604 -2.31802 -2.32000 -2.32207
 -2.32415 -2.32624 -2.32843 -2.33063 -2.33286 -2.33514 -2.33743 -2.33974 -2.34205 -2.34433
 -2.34637 -2.34841 -2.35045 -2.35249 -2.35453 -2.35660 -2.35872 -2.36085 -2.36300 -2.36520
 -2.36740 -2.36962 -2.37185 -2.37407 -2.37629 -2.37850 -2.38075 -2.38306 -2.38537 -2.38771
 -2.39006 -2.39242 -2.39485 -2.39727 -2.39973 -2.40220 -2.40466 -2.40709 -2.40951 -2.41195
 -2.41439 -2.41676 -2.41898 -2.42120 -2.42356 -2.42599 -2.42849 -2.43130 -2.43411 -2.43681
 -2.43952 -2.44229 -2.44508 -2.44778 -2.45044 -2.45311 -2.45579 -2.45848 -2.46116 -2.46385
 -2.46662 -2.46940 -2.47204 -2.47465 -2.47742 -2.48035 -2.48338 -2.48652 -2.48946 -2.49221
 -2.49501 -2.49789 -2.50081 -2.50378 -2.50669 -2.50939 -2.51210 -2.51496 -2.51782 -2.52073
 -2.52365 -2.52666 -2.52967 -2.53301 -2.53634 -2.53935 -2.54239 -2.54572 -2.54897 -2.55207
 -2.55520 -2.55838 -2.56154 -2.56469 -2.56781 -2.57090 -2.57451 -2.57835 -2.58171 -2.58513
 -2.58867 -2.59229 -2.59596 -2.59939 -2.60278 -2.60610 -2.60961 -2.61340 -2.61698 -2.62061
 -2.62478 -2.62895 -2.63303 -2.63685 -2.64061 -2.64436 -2.64831 -2.65255 -2.65692 -2.66096
 -2.66522 -2.66943 -2.67344 -2.67767 -2.68202 -2.68646 -2.69082 -2.69523 -2.69964 -2.70399
 -2.70776 -2.71180 -2.71626 -2.72097 -2.72611 -2.73103 -2.73600 -2.74127 -2.74615 -2.75082
 -2.75623 -2.76142 -2.76647 -2.77186 -2.77768 -2.78307 -2.78812 -2.79346 -2.79894 -2.80464
 -2.81060 -2.81688 -2.82317 -2.82911 -2.83550 -2.84255 -2.84953 -2.85636 -2.86274 -2.86917
 -2.87562 -2.88192 -2.88865 -2.89514 -2.90204 -2.90894 -2.91626 -2.92360 -2.93096 -2.93851
 -2.94645 -2.95432 -2.96255 -2.97075 -2.97973 -2.98822 -2.99765 -3.00746 -3.01783 -3.02623
 -3.03583 -3.04598 -3.05612 -3.06755 -3.07731 -3.08933 -3.10125 -3.11380 -3.12644 -3.13972
 -3.15289 -3.16697 -3.18097 -3.19617 -3.21353 -3.22925 -3.24777 -3.26605 -3.28489 -3.30476
 -3.32413 -3.34752 -3.37248 -3.39765 -3.42587 -3.45331 -3.48758 -3.52691 -3.56733 -3.61555
 -3.67375 -3.74246 -3.82664 -3.93564 -4.13716
 -1.07900 -1.08263 -1.08636 -1.09014 -1.09396 -1.09780 -1.10167 -1.10551 -1.10935 -1.11318
 -1.11709 -1.12103 -1.12501 -1.12892 -1.13280 -1.13667 -1.14057 -1.14450 -1.14850 -1.15243
 -1.15635 -1.16037 -1.16439 -1.16841 -1.17252 -1.17662 -1.18073 -1.18494 -1.18900 -1.19308
 -1.19733 -1.20148 -1.20564 -1.20988 -1.21406 -1.21831 -1.22262 -1.22684 -1.23111 -1.23540
 -1.23971 -1.24398 -1.24827 -1.25256 -1.25684 -1.26128 -1.26572 -1.27003 -1.27434 -1.27870
 -1.28312 -1.28767 -1.29224 -1.29680 -1.30136 -1.30593 -1.31055 -1.31513 -1.31970 -1.32432
 -1.32903 -1.33362 -1.33834 -1.34318 -1.34795 -1.35275 -1.35767 -1.36263 -1.36760 -1.37256
 -1.37745 -1.38250 -1.38745 -1.39245 -1.39758 -1.40270 -1.40798 -1.41308 -1.41828 -1.42345
 -1.42862 -1.43384 -1.43908 -1.44433 -1.44963 -1.45493 -1.46036 -1.46578 -1.47118 -1.47669
 -1.48230 -1.48785 -1.49338 -1.49905 -1.50478 -1.51068 -1.51637 -1.52216 -1.52820 -1.53420
 -1.54035 -1.54619 -1.55238 -1.55848 -1.56483 -1.57123 -1.57738 -1.58352 -1.58991 -1.59631
 -1.60290 -1.60939 -1.61584 -1.62245 -1.62914 -1.63595 -1.64270 -1.64971 -1.65665 -1.66361
 -1.67065 -1.67796 -1.68503 -1.69234 -1.69955 -1.70704 -1.71475 -1.72227 -1.72993 -1.73755
 -1.74524 -1.75310 -1.76119 -1.76956 -1.77784 -1.78610 -1.79437 -1.80278 -1.81145 -1.82035
 -1.82913 -1.83819 -1.84721 -1.85627 -1.86544 -1.87496 -1.88476 -1.89466 -1.90443 -1.91429
 -1.92419 -1.93421 -1.94498 -1.95567 -1.96650 -1.97760 -1.98875 -2.00027 -2.01173 -2.02370
 -2.03583 -2.04808 -2.06070 -2.07363 -2.08684 -2.10015 -2.11352 -2.12791 -2.14212 -2.15720
 -2.17288 -2.18908 -2.20504 -2.22178 -2.23969 -2.25698 -2.25874 -2.26051 -2.26231 -2.26411
 -2.26591 -2.26783 -2.26976 -2.27169 -2.27353 -2.27535 -2.27717 -2.27907 -2.28104 -2.28301
 -2.28496 -2.28689 -2.28882 -2.29078 -2.29278 -2.29477 -2.29674 -2.29867 -2.30060 -2.30252
 -2.30445 -2.30637 -2.30831 -2.31031 -2.31231 -2.31433 -2.31643 -2.31853 -2.32058 -2.32255
 -2.32451 -2.32649 -2.32857 -2.33064 -2.33269 -2.33468 -2.33667 -2.33878 -2.34113 -2.34347
 -2.34558 -2.34762 -2.34965 -2.35187 -2.35412 -2.35634 -2.35840 -2.36046 -2.36253 -2.36463
 -2.36674 -2.36886 -2.37099 -2.37313 -2.37532 -2.37755 -2.37978 -2.38222 -2.38467 -2.38705
 -2.38934 -2.39163 -2.39413 -2.39668 -2.39916 -2.40157 -2.40399 -2.40660 -2.40921 -2.41179
 -2.41436 -2.41692 -2.41948 -2.42203 -2.42439 -2.42673 -2.42932 -2.43219 -2.43489 -2.43731
 -2.43972 -2.44227 -2.44485 -2.44748 -2.45017 -2.45288 -2.45564 -2.45842 -2.46129 -2.46414
 -2.46687 -2.46959 -2.47235 -2.47511 -2.47795 -2.48083 -2.48367 -2.48649 -2.48929 -2.49207
 -2.49489 -2.49782 -2.50072 -2.50355 -2.50641 -2.50939 -2.51239 -2.51548 -2.51852 -2.52133
 -2.52414 -2.52723 -2.53033 -2.53352 -2.53667 -2.53969 -2.54272 -2.54573 -2.54881 -2.55207
 -2.55534 -2.55862 -2.56185 -2.56504 -2.56834 -2.57170 -2.57508 -2.57852 -2.58225 -2.58576
 -2.58909 -2.59258 -2.59615 -2.59978 -2.60334 -2.60677 -2.61047 -2.61431 -2.61794 -2.62159
 -2.62527 -2.62892 -2.63252 -2.63585 -2.63941 -2.64339 -2.64735 -2.65137 -2.65555 -2.65954
 -2.66350 -2.66746 -2.67169 -2.67601 -2.68040 -2.68486 -2.68946 -2.69400 -2.69840 -2.70284
 -2.70776 -2.71229 -2.71640 -2.72085 -2.72533 -2.72987 -2.73451 -2.73953 -2.74471 -2.74995
 -2.75545 -2.76060 -2.76561 -2.77114 -2.77638 -2.78162 -2.78730 -2.79290 -2.79852 -2.80395
 -2.80943 -2.81502 -2.82078 -2.82718 -2.83381 -2.84000 -2.84600 -2.85218 -2.85839 -2.86505
 -2.87223 -2.87872 -2.88556 -2.89258 -2.89993 -2.90800 -2.91580 -2.92392 -2.93193 -2.93960
 -2.94738 -2.95541 -2.96264 -2.97043 -2.97840 -2.98681 -2.99541 -3.00385 -3.01239 -3.02161
 -3.03168 -3.04131 -3.05266 -3.06375 -3.07467 -3.08557 -3.09702 -3.10978 -3.12305 -3.13601
 -3.14917 -3.16304 -3.17854 -3.19183 -3.20710 -3.22398 -3.24196 -3.26017 -3.27984 -3.30111
 -3.32475 -3.34581 -3.36972 -3.39575 -3.42407 -3.45333 -3.48762 -3.52466 -3.56665 -3.60988
 -3.67156 -3.73524 -3.81835 -3.93862 -4.13662
 -1.08035 -1.08412 -1.08798 -1.09181 -1.09562 -1.09948 -1.10329 -1.10701 -1.11081 -1.11464
 -1.11843 -1.12229 -1.12622 -1.13019 -1.13414 -1.13809 -1.14205 -1.14600 -1.14994 -1.15395
 -1.15791 -1.16181 -1.16592 -1.17005 -1.17419 -1.17838 -1.18250 -1.18656 -1.19054 -1.19471
 -1.19896 -1.20312 -1.20722 -1.21134 -1.21553 -1.21967 -1.22383 -1.22803 -1.23234 -1.23657
 -1.24078 -1.24505 -1.24945 -1.25388 -1.25831 -1.26271 -1.26722 -1.27173 -1.27615 -1.28069
 -1.28524 -1.28975 -1.29422 -1.29880 -1.30341 -1.30804 -1.31268 -1.31715 -1.32172 -1.32642
 -1.33118 -1.33587 -1.34059 -1.34543 -1.35018 -1.35478 -1.35948 -1.36425 -1.36918 -1.37417
 -1.37912 -1.38410 -1.38894 -1.39415 -1.39933 -1.40434 -1.40935 -1.41469 -1.41991 -1.42500
 -1.43028 -1.43549 -1.44077 -1.44609 -1.45130 -1.45658 -1.46205 -1.46750 -1.47284 -1.47833
 -1.48394 -1.48961 -1.49529 -1.50095 -1.50664 -1.51234 -1.51802 -1.52380 -1.52970 -1.53565
 -1.54163 -1.54752 -1.55342 -1.55938 -1.56542 -1.57165 -1.57791 -1.58406 -1.59030 -1.59674
 -1.60319 -1.60975 -1.61648 -1.62311 -1.62990 -1.63674 -1.64347 -1.65046 -1.65748 -1.66457
 -1.67144 -1.67840 -1.68588 -1.69301 -1.70009 -1.70732 -1.71501 -1.72266 -1.73056 -1.73843
 -1.74645 -1.75411 -1.76214 -1.77009 -1.77836 -1.78685 -1.79507 -1.80322 -1.81159 -1.82016
 -1.82892 -1.83789 -1.84698 -1.85576 -1.86509 -1.87458 -1.88428 -1.89421 -1.90392 -1.91378
 -1.92378 -1.93413 -1.94486 -1.95545 -1.96628 -1.97734 -1.98864 -2.00003 -2.01188 -2.02360
 -2.03577 -2.04776 -2.05982 -2.07254 -2.08613 -2.10005 -2.11399 -2.12813 -2.14274 -2.15737
 -2.17255 -2.18856 -2.20522 -2.22207 -2.23962 -2.25733 -2.25916 -2.26097 -2.26275 -2.26453
 -2.26633 -2.26817 -2.27001 -2.27185 -2.27380 -2.27576 -2.27772 -2.27966 -2.28160 -2.28354
 -2.28549 -2.28743 -2.28938 -2.29132 -2.29325 -2.29518 -2.29706 -2.29891 -2.30076 -2.30259
 -2.30441 -2.30622 -2.30804 -2.31002 -2.31201 -2.31400 -2.31592 -2.31784 -2.31976 -2.32173
 -2.32372 -2.32571 -2.32784 -2.32999 -2.33215 -2.33430 -2.33646 -2.33858 -2.34063 -2.34269
 -2.34472 -2.34673 -2.34874 -2.35081 -2.35297 -2.35514 -2.35742 -2.35977 -2.36212 -2.36432
 -2.36652 -2.36871 -2.37086 -2.37302 -2.37522 -2.37745 -2.37967 -2.38205 -2.38445 -2.38684
 -2.38923 -2.39161 -2.39400 -2.39639 -2.39875 -2.40105 -2.40335 -2.40576 -2.40820 -2.41064
 -2.41308 -2.41551 -2.41812 -2.42077 -2.42333 -2.42582 -2.42835 -2.43111 -2.43388 -2.43644
 -2.43899 -2.44160 -2.44426 -2.44683 -2.44923 -2.45162 -2.45427 -2.45697 -2.45967 -2.46237
 -2.46508 -2.46778 -2.47051 -2.47338 -2.47624 -2.47897 -2.48170 -2.48460 -2.48753 -2.49037
 -2.49320 -2.49608 -2.49900 -2.50199 -2.50503 -2.50794 -2.51078 -2.51375 -2.51681 -2.52003
 -2.52336 -2.52636 -2.52928 -2.53236 -2.53549 -2.53872 -2.54197 -2.54493 -2.54788 -2.55091
 -2.55395 -2.55733 -2.56068 -2.56385 -2.56710 -2.57052 -2.57398 -2.57747 -2.58103 -2.58458
 -2.58814 -2.59169 -2.59524 -2.59891 -2.60258 -2.60606 -2.60959 -2.61318 -2.61696 -2.62077
 -2.62454 -2.62836 -2.63222 -2.63608 -2.64003 -2.64406 -2.64760 -2.65146 -2.65599 -2.66022
 -2.66436 -2.66842 -2.67231 -2.67623 -2.68020 -2.68469 -2.68888 -2.69302 -2.69737 -2.70181
 -2.70663 -2.71146 -2.71570 -2.72006 -2.72460 -2.72940 -2.73443 -2.73895 -2.74393 -2.74873
 -2.75354 -2.75892 -2.76423 -2.76917 -2.77456 -2.78021 -2.78609 -2.79171 -2.79687 -2.80213
 -2.80797 -2.81393 -2.82023 -2.82656 -2.83287 -2.83922 -2.84575 -2.85212 -2.85844 -2.86512
 -2.87234 -2.87862 -2.88517 -2.89194 -2.89856 -2.90598 -2.91353 -2.92028 -2.92792 -2.93612
 -2.94328 -2.95166 -2.95983 -2.96782 -2.97690 -2.98645 -2.99490 -3.00295 -3.01183 -3.02087
 -3.03141 -3.04191 -3.05205 -3.06310 -3.07473 -3.08686 -3.09931 -3.11077 -3.12330 -3.13613
 -3.14961 -3.16239 -3.17680 -3.19176 -3.20720 -3.22342 -3.23990 -3.25820 -3.28047 -3.30005
 -3.32274 -3.34523 -3.36804 -3.39182 -3.41946 -3.45152 -3.48307 -3.51700 -3.55701 -3.61012
 -3.66524 -3.73556 -3.82746 -3.93934 -4.12972
 -1.08188 -1.08570 -1.08948 -1.09336 -1.09725 -1.10113 -1.10495 -1.10877 -1.11263 -1.11651
 -1.12040 -1.12436 -1.12829 -1.13221 -1.13617 -1.14008 -1.14395 -1.14777 -1.15158 -1.15540
 -1.15941 -1.16344 -1.16745 -1.17143 -1.17547 -1.17963 -1.18367 -1.18770 -1.19173 -1.19586
 -1.19999 -1.20412 -1.20839 -1.21256 -1.21669 -1.22083 -1.22501 -1.22922 -1.23352 -1.23781
 -1.24211 -1.24640 -1.25062 -1.25504 -1.25950 -1.26384 -1.26828 -1.27275 -1.27723 -1.28174
 -1.28632 -1.29091 -1.29551 -1.30015 -1.30476 -1.30935 -1.31395 -1.31857 -1.32319 -1.32791
 -1.33262 -1.33727 -1.34188 -1.34662 -1.35138 -1.35619 -1.36101 -1.36580 -1.37069 -1.37555
 -1.38054 -1.38566 -1.39070 -1.39570 -1.40073 -1.40578 -1.41089 -1.41598 -1.42101 -1.42609
 -1.43124 -1.43656 -1.44180 -1.44702 -1.45232 -1.45769 -1.46308 -1.46858 -1.47407 -1.47944
 -1.48492 -1.49053 -1.49612 -1.50180 -1.50743 -1.51315 -1.51903 -1.52496 -1.53093 -1.53682
 -1.54265 -1.54863 -1.55465 -1.56073 -1.56693 -1.57315 -1.57948 -1.58583 -1.59203 -1.59840
 -1.60463 -1.61101 -1.61783 -1.62413 -1.63083 -1.63756 -1.64445 -1.65113 -1.65789 -1.66469
 -1.67162 -1.67884 -1.68630 -1.69349 -1.70086 -1.70834 -1.71590 -1.72347 -1.73107 -1.73894
 -1.74667 -1.75465 -1.76248 -1.77066 -1.77870 -1.78681 -1.79504 -1.80357 -1.81228 -1.82072
 -1.82942 -1.83825 -1.84722 -1.85639 -1.86550 -1.87475 -1.88422 -1.89413 -1.90384 -1.91416
 -1.92434 -1.93499 -1.94517 -1.95590 -1.96697 -1.97772 -1.98874 -2.00034 -2.01211 -2.02374
 -2.03594 -2.04813 -2.06093 -2.07361 -2.08739 -2.10084 -2.11455 -2.12861 -2.14271 -2.15756
 -2.17280 -2.18834 -2.20489 -2.22212 -2.23891 -2.25588 -2.25759 -2.25930 -2.26111 -2.26298
 -2.26485 -2.26678 -2.26879 -2.27080 -2.27274 -2.27458 -2.27643 -2.27828 -2.28018 -2.28208
 -2.28398 -2.28595 -2.28792 -2.28989 -2.29182 -2.29374 -2.29567 -2.29761 -2.29956 -2.30151
 -2.30350 -2.30550 -2.30750 -2.30960 -2.31173 -2.31386 -2.31595 -2.31805 -2.32015 -2.32228
 -2.32442 -2.32656 -2.32871 -2.33085 -2.33302 -2.33523 -2.33744 -2.33950 -2.34151 -2.34352
 -2.34550 -2.34747 -2.34945 -2.35158 -2.35377 -2.35596 -2.35811 -2.36026 -2.36240 -2.36452
 -2.36663 -2.36878 -2.37099 -2.37321 -2.37536 -2.37748 -2.37960 -2.38194 -2.38432 -2.38670
 -2.38909 -2.39148 -2.39377 -2.39604 -2.39832 -2.40069 -2.40306 -2.40555 -2.40811 -2.41063
 -2.41302 -2.41541 -2.41792 -2.42046 -2.42298 -2.42545 -2.42792 -2.43042 -2.43293 -2.43543
 -2.43793 -2.44046 -2.44315 -2.44583 -2.44845 -2.45106 -2.45371 -2.45636 -2.45894 -2.46140
 -2.46386 -2.46670 -2.46957 -2.47216 -2.47470 -2.47739 -2.48022 -2.48302 -2.48579 -2.48859
 -2.49153 -2.49449 -2.49753 -2.50053 -2.50334 -2.50615 -2.50910 -2.51205 -2.51526 -2.51848
 -2.52176 -2.52499 -2.52812 -2.53118 -2.53417 -2.53736 -2.54087 -2.54402 -2.54701 -2.55030
 -2.55374 -2.55695 -2.56014 -2.56341 -2.56666 -2.56983 -2.57302 -2.57628 -2.57966 -2.58320
 -2.58684 -2.59049 -2.59401 -2.59760 -2.60129 -2.60499 -2.60866 -2.61210 -2.61582 -2.61990
 -2.62384 -2.62770 -2.63146 -2.63508 -2.63873 -2.64261 -2.64649 -2.65038 -2.65446 -2.65862
 -2.66286 -2.66718 -2.67115 -2.67504 -2.67891 -2.68315 -2.68752 -2.69187 -2.69628 -2.70059
 -2.70493 -2.70956 -2.71419 -2.71898 -2.72393 -2.72884 -2.73316 -2.73844 -2.74377 -2.74887
 -2.75403 -2.75939 -2.76455 -2.77021 -2.77510 -2.78044 -2.78577 -2.79099 -2.79629 -2.80179
 -2.80737 -2.81302 -2.81880 -2.82485 -2.83135 -2.83737 -2.84295 -2.84894 -2.85514 -2.86107
 -2.86793 -2.87429 -2.88116 -2.88791 -2.89504 -2.90243 -2.90930 -2.91596 -2.92321 -2.93110
 -2.93978 -2.94921 -2.95703 -2.96553 -2.97467 -2.98367 -2.99227 -3.00166 -3.01102 -3.02103
 -3.03070 -3.03990 -3.05101 -3.06113 -3.07295 -3.08536 -3.09765 -3.10981 -3.12268 -3.13557
 -3.14871 -3.16240 -3.17777 -3.19219 -3.20827 -3.22425 -3.24168 -3.25834 -3.27903 -3.29766
 -3.31825 -3.34006 -3.36570 -3.39374 -3.41982 -3.45016 -3.48168 -3.52036 -3.55626 -3.60478
 -3.66252 -3.73308 -3.82858 -3.93388 -4.11924
 -1.08318 -1.08702 -1.09089 -1.09475 -1.09861 -1.10245 -1.10628 -1.11013 -1.11400 -1.11790
 -1.12181 -1.12571 -1.12965 -1.13355 -1.13738 -1.14117 -1.14500 -1.14898 -1.15302 -1.15708
 -1.16112 -1.16516 -1.16922 -1.17330 -1.17745 -1.18156 -1.18555 -1.18959 -1.19364 -1.19771
 -1.20181 -1.20599 -1.21023 -1.21428 -1.21839 -1.22256 -1.22685 -1.23102 -1.23516 -1.23937
 -1.24376 -1.24817 -1.25257 -1.25686 -1.26129 -1.26571 -1.27005 -1.27437 -1.27873 -1.28313
 -1.28759 -1.29210 -1.29660 -1.30108 -1.30550 -1.31007 -1.31469 -1.31935 -1.32400 -1.32858
 -1.33324 -1.33793 -1.34262 -1.34738 -1.35211 -1.35697 -1.36186 -1.36669 -1.37154 -1.37648
 -1.38136 -1.38630 -1.39132 -1.39629 -1.40136 -1.40647 -1.41169 -1.41689 -1.42205 -1.42721
 -1.43231 -1.43776 -1.44315 -1.44846 -1.45371 -1.45901 -1.46441 -1.46991 -1.47544 -1.48087
 -1.48641 -1.49184 -1.49751 -1.50317 -1.50892 -1.51472 -1.52049 -1.52625 -1.53213 -1.53801
 -1.54397 -1.54999 -1.55600 -1.56200 -1.56802 -1.57404 -1.58008 -1.58630 -1.59264 -1.59900
 -1.60538 -1.61173 -1.61827 -1.62493 -1.63172 -1.63860 -1.64551 -1.65237 -1.65914 -1.66605
 -1.67322 -1.68029 -1.68748 -1.69476 -1.70199 -1.70974 -1.71722 -1.72487 -1.73242 -1.73994
 -1.74776 -1.75571 -1.76346 -1.77154 -1.77971 -1.78758 -1.79570 -1.80406 -1.81242 -1.82113
 -1.82989 -1.83863 -1.84750 -1.85672 -1.86620 -1.87547 -1.88489 -1.89480 -1.90448 -1.91450
 -1.92402 -1.93464 -1.94535 -1.95567 -1.96616 -1.97696 -1.98843 -2.00013 -2.01231 -2.02425
 -2.03651 -2.04881 -2.06169 -2.07445 -2.08741 -2.10116 -2.11444 -2.12854 -2.14251 -2.15723
 -2.17203 -2.18772 -2.20452 -2.22113 -2.23834 -2.25568 -2.25745 -2.25923 -2.26106 -2.26291
 -2.26477 -2.26667 -2.26864 -2.27061 -2.27251 -2.27425 -2.27598 -2.27772 -2.27961 -2.28154
 -2.28346 -2.28540 -2.28735 -2.28929 -2.29123 -2.29316 -2.29509 -2.29704 -2.29899 -2.30095
 -2.30289 -2.30483 -2.30676 -2.30876 -2.31090 -2.31304 -2.31516 -2.31727 -2.31937 -2.32153
 -2.32371 -2.32589 -2.32787 -2.32983 -2.33180 -2.33390 -2.33602 -2.33814 -2.34024 -2.34235
 -2.34450 -2.34678 -2.34906 -2.35124 -2.35337 -2.35549 -2.35776 -2.36006 -2.36237 -2.36467
 -2.36698 -2.36926 -2.37153 -2.37379 -2.37606 -2.37833 -2.38061 -2.38295 -2.38528 -2.38747
 -2.38960 -2.39173 -2.39413 -2.39656 -2.39906 -2.40164 -2.40421 -2.40662 -2.40902 -2.41141
 -2.41379 -2.41616 -2.41842 -2.42069 -2.42306 -2.42558 -2.42810 -2.43053 -2.43297 -2.43542
 -2.43788 -2.44037 -2.44295 -2.44554 -2.44814 -2.45073 -2.45325 -2.45570 -2.45815 -2.46068
 -2.46322 -2.46581 -2.46841 -2.47105 -2.47375 -2.47650 -2.47946 -2.48240 -2.48519 -2.48799
 -2.49080 -2.49362 -2.49652 -2.49943 -2.50235 -2.50526 -2.50811 -2.51093 -2.51387 -2.51689
 -2.51995 -2.52305 -2.52619 -2.52934 -2.53234 -2.53530 -2.53845 -2.54167 -2.54474 -2.54780
 -2.55099 -2.55418 -2.55732 -2.56043 -2.56342 -2.56646 -2.56975 -2.57309 -2.57656 -2.58020
 -2.58396 -2.58784 -2.59154 -2.59500 -2.59867 -2.60240 -2.60588 -2.60950 -2.61335 -2.61736
 -2.62127 -2.62491 -2.62855 -2.63219 -2.63591 -2.63984 -2.64405 -2.64808 -2.65239 -2.65686
 -2.66089 -2.66461 -2.66824 -2.67228 -2.67643 -2.68063 -2.68459 -2.68865 -2.69284 -2.69739
 -2.70177 -2.70635 -2.71121 -2.71623 -2.72074 -2.72586 -2.73080 -2.73545 -2.74015 -2.74576
 -2.75101 -2.75649 -2.76193 -2.76694 -2.77195 -2.77755 -2.78336 -2.78871 -2.79445 -2.79985
 -2.80517 -2.81114 -2.81689 -2.82319 -2.82897 -2.83494 -2.84110 -2.84660 -2.85242 -2.85843
 -2.86522 -2.87197 -2.87859 -2.88577 -2.89351 -2.90068 -2.90762 -2.91448 -2.92250 -2.93003
 -2.93821 -2.94584 -2.95352 -2.96255 -2.97179 -2.97994 -2.98967 -2.99927 -3.00835 -3.01890
 -3.02875 -3.03854 -3.04954 -3.06012 -3.07073 -3.08148 -3.09298 -3.10687 -3.11918 -3.13244
 -3.14588 -3.15985 -3.17396 -3.18908 -3.20478 -3.22101 -3.23861 -3.25521 -3.27463 -3.29450
 -3.31579 -3.34042 -3.36381 -3.38938 -3.41663 -3.44723 -3.48518 -3.51634 -3.55948 -3.61072
 -3.66419 -3.72762 -3.81490 -3.93273 -4.10028
 -1.08469 -1.08841 -1.09216 -1.09593 -1.09972 -1.10351 -1.10728 -1.11108 -1.11490 -1.11880
 -1.12276 -1.12673 -1.13061 -1.13447 -1.13831 -1.14207 -1.14593 -1.14987 -1.15389 -1.15794
 -1.16201 -1.16595 -1.17001 -1.17419 -1.17819 -1.18223 -1.18631 -1.19044 -1.19447 -1.19847
 -1.20268 -1.20679 -1.21090 -1.21514 -1.21935 -1.22358 -1.22786 -1.23212 -1.23641 -1.24072
 -1.24510 -1.24944 -1.25374 -1.25798 -1.26241 -1.26688 -1.27135 -1.27574 -1.28013 -1.28466
 -1.28923 -1.29368 -1.29813 -1.30263 -1.30717 -1.31167 -1.31616 -1.32082 -1.32551 -1.33001
 -1.33468 -1.33943 -1.34421 -1.34896 -1.35371 -1.35853 -1.36331 -1.36803 -1.37277 -1.37778
 -1.38264 -1.38755 -1.39255 -1.39756 -1.40247 -1.40745 -1.41264 -1.41783 -1.42301 -1.42828
 -1.43358 -1.43872 -1.44404 -1.44937 -1.45481 -1.46024 -1.46567 -1.47111 -1.47655 -1.48198
 -1.48749 -1.49313 -1.49857 -1.50402 -1.50968 -1.51539 -1.52126 -1.52711 -1.53305 -1.53897
 -1.54479 -1.55065 -1.55657 -1.56268 -1.56875 -1.57488 -1.58115 -1.58740 -1.59360 -1.59990
 -1.60635 -1.61292 -1.61935 -1.62604 -1.63259 -1.63933 -1.64601 -1.65291 -1.65984 -1.66666
 -1.67359 -1.68079 -1.68813 -1.69548 -1.70279 -1.71004 -1.71731 -1.72485 -1.73249 -1.73994
 -1.74743 -1.75504 -1.76339 -1.77131 -1.77942 -1.78749 -1.79564 -1.80445 -1.81315 -1.82178
 -1.83042 -1.83918 -1.84811 -1.85695 -1.86627 -1.87582 -1.88532 -1.89503 -1.90466 -1.91415
 -1.92404 -1.93427 -1.94482 -1.95571 -1.96667 -1.97779 -1.98895 -2.00062 -2.01246 -2.02385
 -2.03588 -2.04808 -2.06045 -2.07300 -2.08610 -2.09977 -2.11369 -2.12792 -2.14241 -2.15746
 -2.17288 -2.18864 -2.20479 -2.22164 -2.23903 -2.25634 -2.25816 -2.25998 -2.26171 -2.26343
 -2.26516 -2.26691 -2.26868 -2.27046 -2.27223 -2.27402 -2.27581 -2.27760 -2.27938 -2.28115
 -2.28293 -2.28473 -2.28660 -2.28846 -2.29033 -2.29224 -2.29415 -2.29607 -2.29817 -2.30028
 -2.30237 -2.30435 -2.30634 -2.30833 -2.31037 -2.31241 -2.31445 -2.31645 -2.31846 -2.32046
 -2.32244 -2.32442 -2.32644 -2.32861 -2.33077 -2.33295 -2.33515 -2.33735 -2.33952 -2.34167
 -2.34383 -2.34588 -2.34791 -2.34995 -2.35216 -2.35437 -2.35659 -2.35883 -2.36107 -2.36331
 -2.36555 -2.36780 -2.36997 -2.37213 -2.37432 -2.37669 -2.37906 -2.38136 -2.38363 -2.38589
 -2.38811 -2.39033 -2.39261 -2.39508 -2.39754 -2.40002 -2.40251 -2.40488 -2.40708 -2.40928
 -2.41157 -2.41390 -2.41625 -2.41885 -2.42144 -2.42390 -2.42631 -2.42872 -2.43112 -2.43352
 -2.43618 -2.43889 -2.44155 -2.44417 -2.44682 -2.44954 -2.45225 -2.45483 -2.45740 -2.46004
 -2.46268 -2.46534 -2.46801 -2.47067 -2.47329 -2.47592 -2.47881 -2.48171 -2.48456 -2.48742
 -2.49032 -2.49323 -2.49612 -2.49900 -2.50199 -2.50504 -2.50799 -2.51089 -2.51376 -2.51662
 -2.51964 -2.52282 -2.52611 -2.52947 -2.53264 -2.53577 -2.53895 -2.54215 -2.54564 -2.54905
 -2.55228 -2.55543 -2.55848 -2.56163 -2.56488 -2.56820 -2.57156 -2.57516 -2.57875 -2.58215
 -2.58556 -2.58897 -2.59254 -2.59617 -2.59986 -2.60341 -2.60676 -2.61023 -2.61377 -2.61726
 -2.62078 -2.62449 -2.62828 -2.63216 -2.63648 -2.64033 -2.64394 -2.64777 -2.65155 -2.65525
 -2.65930 -2.66354 -2.66795 -2.67181 -2.67575 -2.67977 -2.68403 -2.68830 -2.69264 -2.69740
 -2.70179 -2.70625 -2.71086 -2.71551 -2.72012 -2.72499 -2.72996 -2.73483 -2.73983 -2.74502
 -2.75013 -2.75556 -2.76118 -2.76642 -2.77137 -2.77645 -2.78109 -2.78663 -2.79238 -2.79805
 -2.80351 -2.80882 -2.81426 -2.82007 -2.82621 -2.83258 -2.83876 -2.84513 -2.85161 -2.85763
 -2.86412 -2.87052 -2.87734 -2.88434 -2.89106 -2.89792 -2.90534 -2.91269 -2.92038 -2.92822
 -2.93685 -2.94515 -2.95337 -2.96252 -2.97146 -2.97972 -2.98929 -2.99786 -3.00663 -3.01678
 -3.02673 -3.03712 -3.04781 -3.05804 -3.06872 -3.07983 -3.09135 -3.10263 -3.11462 -3.12845
 -3.14147 -3.15610 -3.17042 -3.18561 -3.20099 -3.21566 -3.23113 -3.24934 -3.26822 -3.28696
 -3.31172 -3.33353 -3.35846 -3.38349 -3.41180 -3.44306 -3.47897 -3.52012 -3.56471 -3.60988
 -3.66885 -3.72856 -3.81424 -3.93976 -4.11820
 -1.08580 -1.08951 -1.09325 -1.09701 -1.10080 -1.10455 -1.10830 -1.11208 -1.11585 -1.11959
 -1.12337 -1.12722 -1.13118 -1.13510 -1.13901 -1.14294 -1.14684 -1.15073 -1.15465 -1.15863
 -1.16267 -1.16681 -1.17090 -1.17496 -1.17902 -1.18298 -1.18693 -1.19102 -1.19527 -1.19949
 -1.20358 -1.20765 -1.21181 -1.21608 -1.22037 -1.22458 -1.22876 -1.23295 -1.23730 -1.24166
 -1.24596 -1.25021 -1.25452 -1.25887 -1.26319 -1.26760 -1.27202 -1.27642 -1.28083 -1.28531
 -1.28982 -1.29436 -1.29886 -1.30341 -1.30805 -1.31280 -1.31762 -1.32224 -1.32677 -1.33129
 -1.33587 -1.34043 -1.34514 -1.34986 -1.35451 -1.35922 -1.36407 -1.36890 -1.37372 -1.37859
 -1.38344 -1.38848 -1.39356 -1.39857 -1.40363 -1.40892 -1.41399 -1.41906 -1.42401 -1.42912
 -1.43435 -1.43960 -1.44485 -1.45012 -1.45550 -1.46106 -1.46640 -1.47177 -1.47733 -1.48291
 -1.48846 -1.49406 -1.49962 -1.50530 -1.51099 -1.51665 -1.52222 -1.52789 -1.53344 -1.53933
 -1.54515 -1.55115 -1.55721 -1.56313 -1.56939 -1.57553 -1.58165 -1.58797 -1.59426 -1.60071
 -1.60695 -1.61324 -1.61966 -1.62621 -1.63279 -1.63940 -1.64609 -1.65299 -1.65982 -1.66691
 -1.67399 -1.68091 -1.68776 -1.69480 -1.70219 -1.70942 -1.71682 -1.72436 -1.73171 -1.73923
 -1.74714 -1.75490 -1.76270 -1.77074 -1.77891 -1.78699 -1.79505 -1.80357 -1.81194 -1.82025
 -1.82914 -1.83769 -1.84673 -1.85619 -1.86559 -1.87550 -1.88500 -1.89453 -1.90427 -1.91404
 -1.92418 -1.93432 -1.94472 -1.95517 -1.96649 -1.97796 -1.98913 -2.00057 -2.01211 -2.02375
 -2.03579 -2.04805 -2.06047 -2.07317 -2.08576 -2.09912 -2.11262 -2.12628 -2.14126 -2.15639
 -2.17186 -2.18739 -2.20396 -2.22069 -2.23763 -2.25590 -2.25779 -2.25968 -2.26160 -2.26353
 -2.26545 -2.26732 -2.26918 -2.27103 -2.27280 -2.27446 -2.27612 -2.27778 -2.27976 -2.28179
 -2.28382 -2.28577 -2.28771 -2.28965 -2.29148 -2.29329 -2.29509 -2.29693 -2.29879 -2.30066
 -2.30257 -2.30460 -2.30663 -2.30865 -2.31069 -2.31272 -2.31469 -2.31659 -2.31847 -2.32039
 -2.32239 -2.32439 -2.32640 -2.32844 -2.33047 -2.33251 -2.33456 -2.33661 -2.33869 -2.34083
 -2.34296 -2.34510 -2.34724 -2.34938 -2.35151 -2.35365 -2.35578 -2.35795 -2.36013 -2.36232
 -2.36462 -2.36691 -2.36918 -2.37143 -2.37368 -2.37600 -2.37833 -2.38062 -2.38283 -2.38503
 -2.38736 -2.38979 -2.39221 -2.39461 -2.39701 -2.39938 -2.40173 -2.40407 -2.40627 -2.40846
 -2.41068 -2.41297 -2.41525 -2.41769 -2.42020 -2.42269 -2.42510 -2.42751 -2.43000 -2.43252
 -2.43504 -2.43757 -2.44010 -2.44269 -2.44528 -2.44799 -2.45074 -2.45344 -2.45608 -2.45869
 -2.46122 -2.46376 -2.46628 -2.46881 -2.47155 -2.47447 -2.47738 -2.48030 -2.48312 -2.48582
 -2.48855 -2.49143 -2.49434 -2.49757 -2.50067 -2.50341 -2.50619 -2.50953 -2.51272 -2.51549
 -2.51827 -2.52123 -2.52420 -2.52725 -2.53032 -2.53362 -2.53696 -2.54041 -2.54380 -2.54716
 -2.55031 -2.55339 -2.55663 -2.55990 -2.56328 -2.56667 -2.57011 -2.57347 -2.57674 -2.58000
 -2.58327 -2.58684 -2.59050 -2.59415 -2.59786 -2.60163 -2.60539 -2.60908 -2.61262 -2.61626
 -2.61996 -2.62330 -2.62673 -2.63064 -2.63423 -2.63766 -2.64180 -2.64603 -2.65025 -2.65421
 -2.65828 -2.66244 -2.66670 -2.67117 -2.67547 -2.67936 -2.68359 -2.68788 -2.69218 -2.69667
 -2.70128 -2.70587 -2.71040 -2.71509 -2.71988 -2.72459 -2.72922 -2.73389 -2.73912 -2.74364
 -2.74844 -2.75354 -2.75830 -2.76351 -2.76926 -2.77492 -2.78002 -2.78541 -2.79087 -2.79620
 -2.80178 -2.80764 -2.81322 -2.81946 -2.82556 -2.83181 -2.83790 -2.84442 -2.85074 -2.85665
 -2.86306 -2.86982 -2.87655 -2.88385 -2.89086 -2.89850 -2.90622 -2.91396 -2.92085 -2.92913
 -2.93724 -2.94515 -2.95288 -2.96106 -2.97050 -2.97971 -2.98872 -2.99853 -3.00849 -3.01748
 -3.02760 -3.03797 -3.04798 -3.05747 -3.06765 -3.07766 -3.08794 -3.09981 -3.11200 -3.12530
 -3.13921 -3.15276 -3.16735 -3.18454 -3.19856 -3.21370 -3.23214 -3.24793 -3.26858 -3.28806
 -3.30867 -3.33169 -3.35772 -3.38463 -3.41320 -3.44322 -3.47598 -3.51713 -3.55999 -3.61015
 -3.65791 -3.72649 -3.80980 -3.92188 -4.10524
 -1.08645 -1.09025 -1.09402 -1.09780 -1.10159 -1.10539 -1.10917 -1.11293 -1.11665 -1.12036
 -1.12427 -1.12810 -1.13186 -1.13572 -1.13960 -1.14353 -1.14743 -1.15131 -1.15520 -1.15920
 -1.16322 -1.16721 -1.17124 -1.17525 -1.17921 -1.18329 -1.18742 -1.19153 -1.19572 -1.19995
 -1.20422 -1.20833 -1.21249 -1.21669 -1.22102 -1.22530 -1.22951 -1.23361 -1.23799 -1.24239
 -1.24676 -1.25102 -1.25544 -1.25984 -1.26414 -1.26853 -1.27303 -1.27754 -1.28197 -1.28646
 -1.29085 -1.29519 -1.29956 -1.30398 -1.30845 -1.31296 -1.31754 -1.32218 -1.32683 -1.33146
 -1.33608 -1.34078 -1.34549 -1.35018 -1.35488 -1.35980 -1.36450 -1.36930 -1.37416 -1.37906
 -1.38397 -1.38884 -1.39374 -1.39883 -1.40398 -1.40901 -1.41412 -1.41920 -1.42450 -1.42979
 -1.43514 -1.44045 -1.44565 -1.45081 -1.45603 -1.46149 -1.46664 -1.47203 -1.47750 -1.48299
 -1.48855 -1.49413 -1.49971 -1.50533 -1.51110 -1.51681 -1.52272 -1.52850 -1.53416 -1.54002
 -1.54592 -1.55187 -1.55777 -1.56370 -1.56959 -1.57582 -1.58210 -1.58860 -1.59476 -1.60109
 -1.60747 -1.61371 -1.62014 -1.62676 -1.63323 -1.63993 -1.64657 -1.65337 -1.66035 -1.66713
 -1.67397 -1.68090 -1.68792 -1.69508 -1.70216 -1.70942 -1.71660 -1.72385 -1.73146 -1.73923
 -1.74700 -1.75463 -1.76247 -1.77020 -1.77838 -1.78644 -1.79478 -1.80317 -1.81166 -1.82014
 -1.82862 -1.83737 -1.84631 -1.85591 -1.86517 -1.87424 -1.88358 -1.89354 -1.90348 -1.91328
 -1.92381 -1.93403 -1.94439 -1.95508 -1.96618 -1.97689 -1.98819 -1.99922 -2.01035 -2.02245
 -2.03448 -2.04676 -2.05936 -2.07220 -2.08522 -2.09917 -2.11257 -2.12691 -2.14168 -2.15656
 -2.17171 -2.18775 -2.20381 -2.21960 -2.23657 -2.25411 -2.25588 -2.25765 -2.25941 -2.26123
 -2.26307 -2.26491 -2.26671 -2.26845 -2.27018 -2.27192 -2.27377 -2.27562 -2.27747 -2.27931
 -2.28115 -2.28298 -2.28487 -2.28682 -2.28877 -2.29072 -2.29266 -2.29460 -2.29654 -2.29844
 -2.30035 -2.30227 -2.30431 -2.30635 -2.30840 -2.31047 -2.31254 -2.31458 -2.31657 -2.31856
 -2.32056 -2.32257 -2.32459 -2.32666 -2.32888 -2.33109 -2.33322 -2.33528 -2.33735 -2.33959
 -2.34191 -2.34422 -2.34639 -2.34856 -2.35074 -2.35296 -2.35517 -2.35730 -2.35938 -2.36145
 -2.36365 -2.36590 -2.36814 -2.37036 -2.37258 -2.37478 -2.37693 -2.37907 -2.38126 -2.38349
 -2.38571 -2.38808 -2.39047 -2.39281 -2.39505 -2.39729 -2.39960 -2.40195 -2.40429 -2.40664
 -2.40899 -2.41128 -2.41352 -2.41577 -2.41815 -2.42056 -2.42298 -2.42542 -2.42787 -2.43034
 -2.43281 -2.43531 -2.43783 -2.44037 -2.44294 -2.44552 -2.44811 -2.45072 -2.45338 -2.45609
 -2.45879 -2.46147 -2.46417 -2.46710 -2.47003 -2.47297 -2.47591 -2.47891 -2.48191 -2.48485
 -2.48778 -2.49073 -2.49368 -2.49666 -2.49965 -2.50240 -2.50513 -2.50797 -2.51086 -2.51382
 -2.51683 -2.51985 -2.52287 -2.52610 -2.52944 -2.53262 -2.53576 -2.53911 -2.54244 -2.54554
 -2.54863 -2.55165 -2.55473 -2.55798 -2.56124 -2.56450 -2.56783 -2.57123 -2.57458 -2.57790
 -2.58136 -2.58485 -2.58840 -2.59197 -2.59554 -2.59935 -2.60314 -2.60680 -2.61060 -2.61446
 -2.61822 -2.62194 -2.62562 -2.62923 -2.63299 -2.63723 -2.64135 -2.64542 -2.64943 -2.65396
 -2.65818 -2.66209 -2.66595 -2.67003 -2.67437 -2.67880 -2.68295 -2.68694 -2.69080 -2.69530
 -2.69993 -2.70438 -2.70908 -2.71378 -2.71861 -2.72341 -2.72787 -2.73276 -2.73734 -2.74207
 -2.74707 -2.75180 -2.75656 -2.76156 -2.76664 -2.77177 -2.77710 -2.78279 -2.78835 -2.79391
 -2.79920 -2.80485 -2.81115 -2.81711 -2.82336 -2.82929 -2.83533 -2.84147 -2.84854 -2.85527
 -2.86164 -2.86778 -2.87447 -2.88169 -2.88929 -2.89657 -2.90399 -2.91123 -2.91929 -2.92743
 -2.93524 -2.94380 -2.95215 -2.96057 -2.96956 -2.97761 -2.98640 -2.99478 -3.00515 -3.01602
 -3.02509 -3.03454 -3.04391 -3.05468 -3.06597 -3.07717 -3.08895 -3.10016 -3.11187 -3.12407
 -3.13729 -3.15181 -3.16662 -3.18318 -3.19828 -3.21416 -3.22962 -3.24694 -3.26568 -3.28574
 -3.30676 -3.32897 -3.35532 -3.38172 -3.40806 -3.43813 -3.47016 -3.51040 -3.55552 -3.60196
 -3.65388 -3.72354 -3.79888 -3.91456 -4.10164
 -1.08809 -1.09179 -1.09550 -1.09927 -1.10304 -1.10676 -1.11055 -1.11436 -1.11809 -1.12181
 -1.12553 -1.12934 -1.13317 -1.13702 -1.14099 -1.14496 -1.14884 -1.15271 -1.15660 -1.16062
 -1.16460 -1.16858 -1.17257 -1.17658 -1.18061 -1.18462 -1.18869 -1.19279 -1.19694 -1.20100
 -1.20509 -1.20937 -1.21349 -1.21764 -1.22190 -1.22608 -1.23033 -1.23464 -1.23885 -1.24311
 -1.24744 -1.25189 -1.25612 -1.26036 -1.26463 -1.26901 -1.27338 -1.27773 -1.28203 -1.28654
 -1.29104 -1.29559 -1.30023 -1.30469 -1.30923 -1.31385 -1.31854 -1.32327 -1.32790 -1.33254
 -1.33719 -1.34187 -1.34653 -1.35124 -1.35599 -1.36080 -1.36558 -1.37027 -1.37510 -1.37999
 -1.38484 -1.38962 -1.39461 -1.39951 -1.40437 -1.40925 -1.41422 -1.41942 -1.42454 -1.42966
 -1.43494 -1.44034 -1.44565 -1.45091 -1.45636 -1.46149 -1.46686 -1.47235 -1.47789 -1.48342
 -1.48890 -1.49444 -1.50008 -1.50567 -1.51133 -1.51716 -1.52286 -1.52859 -1.53449 -1.54036
 -1.54623 -1.55228 -1.55811 -1.56420 -1.57033 -1.57640 -1.58245 -1.58860 -1.59490 -1.60117
 -1.60727 -1.61357 -1.62006 -1.62658 -1.63323 -1.64008 -1.64666 -1.65345 -1.66022 -1.66707
 -1.67416 -1.68102 -1.68819 -1.69515 -1.70227 -1.70966 -1.71689 -1.72418 -1.73163 -1.73937
 -1.74700 -1.75475 -1.76274 -1.77066 -1.77856 -1.78657 -1.79491 -1.80343 -1.81195 -1.82053
 -1.82929 -1.83807 -1.84710 -1.85614 -1.86533 -1.87462 -1.88399 -1.89357 -1.90341 -1.91329
 -1.92309 -1.93352 -1.94386 -1.95412 -1.96498 -1.97591 -1.98658 -1.99818 -2.01011 -2.02219
 -2.03376 -2.04613 -2.05855 -2.07124 -2.08420 -2.09786 -2.11145 -2.12557 -2.14007 -2.15563
 -2.17077 -2.18604 -2.20199 -2.21836 -2.23561 -2.25390 -2.25568 -2.25746 -2.25924 -2.26103
 -2.26281 -2.26460 -2.26639 -2.26816 -2.26993 -2.27170 -2.27353 -2.27537 -2.27722 -2.27896
 -2.28063 -2.28229 -2.28397 -2.28589 -2.28782 -2.28975 -2.29161 -2.29346 -2.29531 -2.29717
 -2.29904 -2.30091 -2.30281 -2.30474 -2.30667 -2.30860 -2.31052 -2.31245 -2.31443 -2.31664
 -2.31886 -2.32095 -2.32293 -2.32490 -2.32693 -2.32903 -2.33113 -2.33319 -2.33522 -2.33726
 -2.33934 -2.34144 -2.34355 -2.34575 -2.34798 -2.35020 -2.35245 -2.35469 -2.35694 -2.35919
 -2.36144 -2.36368 -2.36591 -2.36814 -2.37041 -2.37269 -2.37491 -2.37706 -2.37921 -2.38145
 -2.38374 -2.38603 -2.38835 -2.39066 -2.39301 -2.39538 -2.39776 -2.40025 -2.40276 -2.40525
 -2.40772 -2.41019 -2.41271 -2.41523 -2.41772 -2.42020 -2.42273 -2.42536 -2.42799 -2.43060
 -2.43321 -2.43571 -2.43817 -2.44071 -2.44349 -2.44626 -2.44890 -2.45155 -2.45421 -2.45689
 -2.45951 -2.46210 -2.46469 -2.46732 -2.46995 -2.47264 -2.47534 -2.47828 -2.48130 -2.48414
 -2.48693 -2.48980 -2.49273 -2.49572 -2.49876 -2.50165 -2.50445 -2.50723 -2.50997 -2.51271
 -2.51541 -2.51814 -2.52142 -2.52468 -2.52789 -2.53107 -2.53421 -2.53739 -2.54063 -2.54393
 -2.54726 -2.55058 -2.55390 -2.55727 -2.56062 -2.56388 -2.56718 -2.57057 -2.57392 -2.57722
 -2.58051 -2.58379 -2.58727 -2.59077 -2.59428 -2.59780 -2.60133 -2.60505 -2.60878 -2.61238
 -2.61615 -2.62006 -2.62451 -2.62885 -2.63311 -2.63733 -2.64093 -2.64441 -2.64793 -2.65178
 -2.65608 -2.66026 -2.66439 -2.66853 -2.67303 -2.67729 -2.68171 -2.68648 -2.69084 -2.69491
 -2.69898 -2.70346 -2.70787 -2.71240 -2.71715 -2.72224 -2.72708 -2.73165 -2.73636 -2.74131
 -2.74622 -2.75107 -2.75535 -2.75999 -2.76536 -2.77040 -2.77593 -2.78178 -2.78745 -2.79365
 -2.79932 -2.80525 -2.81132 -2.81668 -2.82266 -2.82834 -2.83398 -2.83983 -2.84559 -2.85154
 -2.85802 -2.86425 -2.87104 -2.87857 -2.88598 -2.89324 -2.90029 -2.90771 -2.91500 -2.92288
 -2.93137 -2.93983 -2.94765 -2.95582 -2.96490 -2.97321 -2.98308 -2.99284 -3.00195 -3.01157
 -3.02022 -3.03004 -3.04115 -3.05083 -3.06191 -3.07343 -3.08481 -3.09621 -3.10815 -3.12032
 -3.13345 -3.14814 -3.16200 -3.17709 -3.19236 -3.20847 -3.22691 -3.24512 -3.26454 -3.28556
 -3.30604 -3.32774 -3.35101 -3.37504 -3.40652 -3.43508 -3.46633 -3.50490 -3.55153 -3.59737
 -3.65654 -3.71864 -3.80128 -3.91108 -4.09564
 -1.08857 -1.09231 -1.09607 -1.09968 -1.10338 -1.10725 -1.11100 -1.11475 -1.11864 -1.12260
 -1.12658 -1.13051 -1.13435 -1.13813 -1.14198 -1.14589 -1.14989 -1.15384 -1.15778 -1.16173
 -1.16579 -1.16988 -1.17397 -1.17802 -1.18205 -1.18606 -1.18999 -1.19402 -1.19814 -1.20238
 -1.20655 -1.21067 -1.21471 -1.21884 -1.22297 -1.22702 -1.23111 -1.23524 -1.23945 -1.24365
 -1.24782 -1.25196 -1.25643 -1.26082 -1.26515 -1.26950 -1.27379 -1.27814 -1.28259 -1.28709
 -1.29148 -1.29589 -1.30036 -1.30480 -1.30925 -1.31378 -1.31842 -1.32298 -1.32756 -1.33222
 -1.33693 -1.34156 -1.34636 -1.35106 -1.35573 -1.36048 -1.36533 -1.37016 -1.37503 -1.37992
 -1.38479 -1.38975 -1.39468 -1.39953 -1.40445 -1.40948 -1.41451 -1.41965 -1.42478 -1.43003
 -1.43515 -1.44019 -1.44529 -1.45052 -1.45595 -1.46124 -1.46655 -1.47202 -1.47749 -1.48291
 -1.48835 -1.49394 -1.49961 -1.50507 -1.51076 -1.51655 -1.52256 -1.52851 -1.53422 -1.54006
 -1.54633 -1.55253 -1.55841 -1.56448 -1.57079 -1.57694 -1.58312 -1.58929 -1.59565 -1.60187
 -1.60793 -1.61406 -1.62058 -1.62719 -1.63376 -1.64038 -1.64701 -1.65344 -1.66041 -1.66734
 -1.67413 -1.68103 -1.68807 -1.69522 -1.70248 -1.70984 -1.71728 -1.72454 -1.73229 -1.73982
 -1.74764 -1.75519 -1.76318 -1.77111 -1.77902 -1.78725 -1.79565 -1.80393 -1.81240 -1.82096
 -1.82951 -1.83841 -1.84746 -1.85619 -1.86540 -1.87458 -1.88395 -1.89358 -1.90303 -1.91282
 -1.92290 -1.93323 -1.94337 -1.95405 -1.96447 -1.97536 -1.98644 -1.99787 -2.00959 -2.02121
 -2.03354 -2.04558 -2.05846 -2.07156 -2.08444 -2.09786 -2.11165 -2.12581 -2.14045 -2.15530
 -2.17062 -2.18570 -2.20124 -2.21862 -2.23572 -2.25337 -2.25513 -2.25687 -2.25860 -2.26036
 -2.26224 -2.26412 -2.26599 -2.26777 -2.26955 -2.27132 -2.27308 -2.27483 -2.27658 -2.27834
 -2.28018 -2.28203 -2.28387 -2.28582 -2.28779 -2.28975 -2.29161 -2.29346 -2.29531 -2.29727
 -2.29929 -2.30131 -2.30331 -2.30531 -2.30731 -2.30931 -2.31129 -2.31328 -2.31521 -2.31710
 -2.31899 -2.32098 -2.32307 -2.32515 -2.32728 -2.32942 -2.33157 -2.33363 -2.33567 -2.33771
 -2.34001 -2.34235 -2.34460 -2.34662 -2.34864 -2.35069 -2.35280 -2.35491 -2.35703 -2.35917
 -2.36131 -2.36346 -2.36563 -2.36779 -2.36997 -2.37215 -2.37433 -2.37651 -2.37869 -2.38092
 -2.38324 -2.38556 -2.38777 -2.38995 -2.39215 -2.39457 -2.39698 -2.39928 -2.40148 -2.40369
 -2.40598 -2.40829 -2.41063 -2.41304 -2.41545 -2.41787 -2.42029 -2.42283 -2.42563 -2.42837
 -2.43079 -2.43321 -2.43583 -2.43855 -2.44133 -2.44416 -2.44692 -2.44955 -2.45217 -2.45492
 -2.45767 -2.46041 -2.46316 -2.46609 -2.46911 -2.47194 -2.47469 -2.47750 -2.48037 -2.48333
 -2.48643 -2.48947 -2.49245 -2.49536 -2.49819 -2.50096 -2.50364 -2.50637 -2.50958 -2.51272
 -2.51561 -2.51851 -2.52141 -2.52433 -2.52742 -2.53048 -2.53344 -2.53647 -2.53992 -2.54323
 -2.54634 -2.54954 -2.55286 -2.55624 -2.55964 -2.56323 -2.56683 -2.57036 -2.57401 -2.57776
 -2.58131 -2.58482 -2.58824 -2.59163 -2.59499 -2.59853 -2.60215 -2.60571 -2.60924 -2.61272
 -2.61621 -2.61971 -2.62374 -2.62778 -2.63177 -2.63557 -2.63937 -2.64321 -2.64726 -2.65143
 -2.65571 -2.65944 -2.66333 -2.66771 -2.67188 -2.67611 -2.68042 -2.68464 -2.68901 -2.69351
 -2.69814 -2.70227 -2.70637 -2.71045 -2.71452 -2.71898 -2.72388 -2.72903 -2.73370 -2.73876
 -2.74383 -2.74873 -2.75383 -2.75952 -2.76494 -2.76994 -2.77496 -2.78060 -2.78629 -2.79213
 -2.79798 -2.80355 -2.80939 -2.81541 -2.82094 -2.82662 -2.83301 -2.83920 -2.84520 -2.85136
 -2.85765 -2.86392 -2.87087 -2.87760 -2.88498 -2.89197 -2.89989 -2.90717 -2.91514 -2.92295
 -2.93147 -2.93938 -2.94737 -2.95560 -2.96386 -2.97161 -2.98063 -2.98872 -2.99785 -3.00784
 -3.01795 -3.02848 -3.03776 -3.04805 -3.05994 -3.07053 -3.08321 -3.09431 -3.10633 -3.11929
 -3.13339 -3.14725 -3.16152 -3.17556 -3.19054 -3.20709 -3.22516 -3.24257 -3.25932 -3.27889
 -3.29925 -3.32387 -3.34771 -3.37375 -3.39981 -3.43052 -3.46741 -3.50126 -3.53790 -3.58664
 -3.64455 -3.71600 -3.80052 -3.91052 -4.09972
 -1.08879 -1.09255 -1.09632 -1.10020 -1.10402 -1.10779 -1.11171 -1.11561 -1.11946 -1.12320
 -1.12697 -1.13088 -1.13479 -1.13869 -1.14255 -1.14643 -1.15032 -1.15433 -1.15831 -1.16228
 -1.16620 -1.17018 -1.17420 -1.17807 -1.18208 -1.18622 -1.19026 -1.19428 -1.19829 -1.20233
 -1.20647 -1.21066 -1.21473 -1.21885 -1.22300 -1.22720 -1.23138 -1.23558 -1.23983 -1.24407
 -1.24832 -1.25260 -1.25699 -1.26139 -1.26574 -1.27004 -1.27434 -1.27868 -1.28306 -1.28748
 -1.29194 -1.29638 -1.30081 -1.30532 -1.30995 -1.31455 -1.31912 -1.32367 -1.32824 -1.33288
 -1.33757 -1.34227 -1.34702 -1.35181 -1.35649 -1.36115 -1.36607 -1.37077 -1.37550 -1.38024
 -1.38504 -1.39007 -1.39485 -1.39972 -1.40466 -1.40961 -1.41451 -1.41962 -1.42478 -1.42995
 -1.43513 -1.44030 -1.44552 -1.45089 -1.45624 -1.46150 -1.46696 -1.47239 -1.47775 -1.48314
 -1.48870 -1.49446 -1.50021 -1.50571 -1.51116 -1.51688 -1.52259 -1.52832 -1.53426 -1.54032
 -1.54600 -1.55201 -1.55806 -1.56391 -1.57011 -1.57649 -1.58266 -1.58897 -1.59520 -1.60152
 -1.60781 -1.61422 -1.62074 -1.62719 -1.63358 -1.64012 -1.64686 -1.65359 -1.66026 -1.66711
 -1.67414 -1.68102 -1.68784 -1.69506 -1.70235 -1.70961 -1.71706 -1.72445 -1.73186 -1.73951
 -1.74748 -1.75499 -1.76272 -1.77067 -1.77851 -1.78661 -1.79481 -1.80303 -1.81152 -1.82024
 -1.82886 -1.83770 -1.84685 -1.85617 -1.86505 -1.87418 -1.88338 -1.89271 -1.90197 -1.91193
 -1.92190 -1.93219 -1.94257 -1.95304 -1.96363 -1.97470 -1.98564 -1.99705 -2.00847 -2.02016
 -2.03254 -2.04453 -2.05738 -2.07001 -2.08298 -2.09616 -2.10999 -2.12438 -2.13941 -2.15456
 -2.16955 -2.18573 -2.20171 -2.21808 -2.23479 -2.25245 -2.25414 -2.25583 -2.25753 -2.25922
 -2.26098 -2.26281 -2.26463 -2.26646 -2.26829 -2.27011 -2.27194 -2.27380 -2.27566 -2.27752
 -2.27936 -2.28119 -2.28302 -2.28489 -2.28681 -2.28873 -2.29064 -2.29252 -2.29439 -2.29628
 -2.29824 -2.30019 -2.30214 -2.30399 -2.30584 -2.30768 -2.30964 -2.31163 -2.31362 -2.31567
 -2.31773 -2.31980 -2.32201 -2.32423 -2.32642 -2.32847 -2.33051 -2.33255 -2.33456 -2.33656
 -2.33861 -2.34074 -2.34288 -2.34499 -2.34708 -2.34917 -2.35133 -2.35354 -2.35575 -2.35801
 -2.36028 -2.36258 -2.36498 -2.36738 -2.36963 -2.37182 -2.37401 -2.37632 -2.37864 -2.38097
 -2.38333 -2.38568 -2.38803 -2.39038 -2.39271 -2.39502 -2.39733 -2.39973 -2.40218 -2.40459
 -2.40690 -2.40921 -2.41154 -2.41386 -2.41619 -2.41854 -2.42090 -2.42340 -2.42604 -2.42869
 -2.43138 -2.43407 -2.43664 -2.43921 -2.44178 -2.44435 -2.44694 -2.44958 -2.45221 -2.45474
 -2.45727 -2.45999 -2.46278 -2.46555 -2.46829 -2.47104 -2.47379 -2.47653 -2.47927 -2.48200
 -2.48488 -2.48777 -2.49071 -2.49366 -2.49656 -2.49945 -2.50231 -2.50516 -2.50806 -2.51098
 -2.51394 -2.51692 -2.51989 -2.52285 -2.52575 -2.52861 -2.53151 -2.53445 -2.53752 -2.54074
 -2.54396 -2.54719 -2.55054 -2.55392 -2.55709 -2.56029 -2.56397 -2.56747 -2.57073 -2.57419
 -2.57778 -2.58122 -2.58466 -2.58814 -2.59172 -2.59541 -2.59918 -2.60285 -2.60618 -2.60979
 -2.61377 -2.61743 -2.62109 -2.62478 -2.62860 -2.63254 -2.63680 -2.64086 -2.64490 -2.64913
 -2.65328 -2.65729 -2.66104 -2.66515 -2.66940 -2.67366 -2.67786 -2.68222 -2.68675 -2.69129
 -2.69592 -2.70034 -2.70465 -2.70928 -2.71403 -2.71854 -2.72302 -2.72810 -2.73290 -2.73775
 -2.74253 -2.74730 -2.75230 -2.75806 -2.76310 -2.76857 -2.77381 -2.77910 -2.78462 -2.79032
 -2.79605 -2.80187 -2.80785 -2.81325 -2.81881 -2.82486 -2.83082 -2.83697 -2.84364 -2.85087
 -2.85739 -2.86380 -2.87112 -2.87780 -2.88476 -2.89196 -2.89975 -2.90732 -2.91474 -2.92213
 -2.92995 -2.93771 -2.94520 -2.95305 -2.96173 -2.96987 -2.97931 -2.98861 -2.99744 -3.00743
 -3.01795 -3.02744 -3.03724 -3.04838 -3.05956 -3.07033 -3.08165 -3.09321 -3.10565 -3.11747
 -3.13051 -3.14694 -3.15994 -3.17359 -3.19108 -3.20609 -3.22385 -3.24090 -3.25802 -3.27509
 -3.29509 -3.31788 -3.34067 -3.37038 -3.39991 -3.43216 -3.46074 -3.49917 -3.54091 -3.58982
 -3.64060 -3.70918 -3.79084 -3.90346 -4.07788
 -1.08937 -1.09304 -1.09672 -1.10044 -1.10417 -1.10791 -1.11176 -1.11560 -1.11940 -1.12317
 -1.12696 -1.13080 -1.13461 -1.13842 -1.14241 -1.14636 -1.15027 -1.15421 -1.15822 -1.16229
 -1.16636 -1.17036 -1.17433 -1.17837 -1.18235 -1.18630 -1.19041 -1.19441 -1.19838 -1.20253
 -1.20663 -1.21073 -1.21490 -1.21897 -1.22304 -1.22722 -1.23136 -1.23556 -1.23990 -1.24420
 -1.24851 -1.25281 -1.25709 -1.26133 -1.26561 -1.27000 -1.27435 -1.27876 -1.28321 -1.28767
 -1.29206 -1.29650 -1.30099 -1.30559 -1.31014 -1.31473 -1.31931 -1.32380 -1.32838 -1.33295
 -1.33756 -1.34225 -1.34685 -1.35161 -1.35641 -1.36121 -1.36596 -1.37080 -1.37564 -1.38052
 -1.38540 -1.39019 -1.39503 -1.39995 -1.40495 -1.40996 -1.41497 -1.42014 -1.42528 -1.43055
 -1.43586 -1.44121 -1.44649 -1.45161 -1.45664 -1.46180 -1.46722 -1.47260 -1.47795 -1.48336
 -1.48884 -1.49444 -1.50008 -1.50555 -1.51101 -1.51663 -1.52236 -1.52811 -1.53388 -1.53962
 -1.54544 -1.55148 -1.55751 -1.56356 -1.56961 -1.57587 -1.58203 -1.58831 -1.59460 -1.60098
 -1.60743 -1.61381 -1.62014 -1.62649 -1.63295 -1.63964 -1.64639 -1.65304 -1.65984 -1.66666
 -1.67347 -1.68045 -1.68764 -1.69491 -1.70218 -1.70910 -1.71644 -1.72404 -1.73128 -1.73860
 -1.74630 -1.75416 -1.76225 -1.77007 -1.77831 -1.78640 -1.79469 -1.80282 -1.81088 -1.81964
 -1.82843 -1.83700 -1.84603 -1.85494 -1.86395 -1.87316 -1.88264 -1.89225 -1.90215 -1.91202
 -1.92183 -1.93199 -1.94200 -1.95251 -1.96333 -1.97402 -1.98488 -1.99588 -2.00764 -2.01969
 -2.03153 -2.04398 -2.05634 -2.06901 -2.08224 -2.09549 -2.10937 -2.12318 -2.13764 -2.15238
 -2.16775 -2.18353 -2.19953 -2.21620 -2.23329 -2.25010 -2.25182 -2.25355 -2.25537 -2.25722
 -2.25907 -2.26096 -2.26289 -2.26482 -2.26671 -2.26852 -2.27033 -2.27215 -2.27409 -2.27603
 -2.27797 -2.27996 -2.28195 -2.28394 -2.28585 -2.28776 -2.28966 -2.29158 -2.29350 -2.29542
 -2.29732 -2.29922 -2.30112 -2.30309 -2.30513 -2.30716 -2.30919 -2.31123 -2.31326 -2.31532
 -2.31740 -2.31947 -2.32152 -2.32356 -2.32560 -2.32773 -2.32988 -2.33203 -2.33415 -2.33628
 -2.33839 -2.34047 -2.34254 -2.34463 -2.34676 -2.34889 -2.35103 -2.35319 -2.35535 -2.35753
 -2.35971 -2.36189 -2.36409 -2.36629 -2.36851 -2.37080 -2.37309 -2.37524 -2.37730 -2.37936
 -2.38163 -2.38400 -2.38637 -2.38875 -2.39114 -2.39363 -2.39619 -2.39868 -2.40099 -2.40330
 -2.40562 -2.40796 -2.41031 -2.41275 -2.41520 -2.41765 -2.42012 -2.42255 -2.42488 -2.42721
 -2.42962 -2.43207 -2.43456 -2.43719 -2.43982 -2.44240 -2.44497 -2.44758 -2.45021 -2.45288
 -2.45561 -2.45835 -2.46119 -2.46403 -2.46688 -2.46973 -2.47241 -2.47508 -2.47776 -2.48046
 -2.48319 -2.48595 -2.48869 -2.49134 -2.49399 -2.49696 -2.49993 -2.50297 -2.50600 -2.50899
 -2.51198 -2.51500 -2.51802 -2.52109 -2.52416 -2.52723 -2.53030 -2.53339 -2.53650 -2.53973
 -2.54294 -2.54607 -2.54929 -2.55265 -2.55592 -2.55912 -2.56273 -2.56648 -2.57006 -2.57356
 -2.57695 -2.58037 -2.58381 -2.58738 -2.59098 -2.59467 -2.59815 -2.60150 -2.60509 -2.60875
 -2.61245 -2.61614 -2.61982 -2.62381 -2.62781 -2.63181 -2.63594 -2.64005 -2.64412 -2.64777
 -2.65165 -2.65591 -2.65997 -2.66404 -2.66816 -2.67276 -2.67722 -2.68154 -2.68572 -2.69020
 -2.69481 -2.69949 -2.70413 -2.70842 -2.71291 -2.71748 -2.72194 -2.72681 -2.73161 -2.73637
 -2.74116 -2.74620 -2.75153 -2.75662 -2.76140 -2.76642 -2.77162 -2.77631 -2.78164 -2.78714
 -2.79306 -2.79911 -2.80517 -2.81108 -2.81706 -2.82271 -2.82862 -2.83522 -2.84144 -2.84806
 -2.85476 -2.86206 -2.86941 -2.87653 -2.88284 -2.89008 -2.89728 -2.90456 -2.91246 -2.91976
 -2.92743 -2.93469 -2.94228 -2.95056 -2.95914 -2.96727 -2.97705 -2.98715 -2.99598 -3.00541
 -3.01571 -3.02515 -3.03525 -3.04470 -3.05555 -3.06691 -3.07992 -3.09112 -3.10285 -3.11500
 -3.12829 -3.14138 -3.15601 -3.16979 -3.18596 -3.20361 -3.22182 -3.23888 -3.25508 -3.27431
 -3.29534 -3.31663 -3.34354 -3.37286 -3.39649 -3.42602 -3.46149 -3.49747 -3.53666 -3.58406
 -3.64084 -3.70770 -3.79031 -3.89380 -4.08016
 -1.08969 -1.09349 -1.09725 -1.10094 -1.10474 -1.10855 -1.11222 -1.11596 -1.11975 -1.12360
 -1.12742 -1.13119 -1.13514 -1.13911 -1.14300 -1.14683 -1.15066 -1.15458 -1.15854 -1.16252
 -1.16641 -1.17043 -1.17450 -1.17839 -1.18235 -1.18636 -1.19039 -1.19439 -1.19837 -1.20241
 -1.20648 -1.21056 -1.21456 -1.21868 -1.22284 -1.22692 -1.23107 -1.23528 -1.23959 -1.24386
 -1.24814 -1.25243 -1.25684 -1.26115 -1.26543 -1.26971 -1.27411 -1.27847 -1.28283 -1.28733
 -1.29180 -1.29628 -1.30076 -1.30523 -1.30973 -1.31428 -1.31888 -1.32346 -1.32813 -1.33278
 -1.33739 -1.34193 -1.34651 -1.35126 -1.35606 -1.36084 -1.36572 -1.37047 -1.37528 -1.38015
 -1.38500 -1.38971 -1.39456 -1.39946 -1.40443 -1.40949 -1.41462 -1.41971 -1.42486 -1.42997
 -1.43504 -1.44021 -1.44547 -1.45064 -1.45588 -1.46112 -1.46631 -1.47177 -1.47726 -1.48266
 -1.48814 -1.49378 -1.49941 -1.50517 -1.51089 -1.51649 -1.52219 -1.52814 -1.53374 -1.53957
 -1.54543 -1.55138 -1.55709 -1.56297 -1.56902 -1.57517 -1.58127 -1.58747 -1.59379 -1.60011
 -1.60648 -1.61260 -1.61896 -1.62546 -1.63177 -1.63808 -1.64467 -1.65129 -1.65804 -1.66498
 -1.67209 -1.67906 -1.68600 -1.69312 -1.70028 -1.70749 -1.71484 -1.72236 -1.73007 -1.73773
 -1.74569 -1.75338 -1.76109 -1.76900 -1.77696 -1.78516 -1.79334 -1.80181 -1.81026 -1.81860
 -1.82725 -1.83616 -1.84489 -1.85392 -1.86278 -1.87182 -1.88119 -1.89080 -1.90066 -1.91013
 -1.92009 -1.93033 -1.94064 -1.95125 -1.96179 -1.97274 -1.98349 -1.99507 -2.00685 -2.01845
 -2.03055 -2.04260 -2.05496 -2.06782 -2.08136 -2.09445 -2.10844 -2.12229 -2.13625 -2.15087
 -2.16616 -2.18184 -2.19812 -2.21480 -2.23182 -2.24950 -2.25133 -2.25316 -2.25507 -2.25705
 -2.25902 -2.26090 -2.26270 -2.26449 -2.26629 -2.26808 -2.26988 -2.27168 -2.27343 -2.27518
 -2.27693 -2.27881 -2.28090 -2.28298 -2.28494 -2.28679 -2.28864 -2.29051 -2.29247 -2.29443
 -2.29637 -2.29823 -2.30009 -2.30195 -2.30383 -2.30572 -2.30761 -2.30955 -2.31150 -2.31345
 -2.31539 -2.31733 -2.31926 -2.32119 -2.32312 -2.32504 -2.32711 -2.32932 -2.33153 -2.33361
 -2.33566 -2.33770 -2.33981 -2.34192 -2.34403 -2.34615 -2.34827 -2.35041 -2.35266 -2.35492
 -2.35705 -2.35907 -2.36109 -2.36331 -2.36567 -2.36804 -2.37048 -2.37291 -2.37519 -2.37733
 -2.37948 -2.38170 -2.38394 -2.38618 -2.38843 -2.39068 -2.39301 -2.39546 -2.39790 -2.40029
 -2.40268 -2.40505 -2.40739 -2.40974 -2.41204 -2.41434 -2.41666 -2.41906 -2.42146 -2.42397
 -2.42652 -2.42907 -2.43165 -2.43422 -2.43681 -2.43940 -2.44188 -2.44433 -2.44685 -2.44951
 -2.45219 -2.45515 -2.45810 -2.46074 -2.46338 -2.46630 -2.46931 -2.47219 -2.47504 -2.47799
 -2.48100 -2.48386 -2.48666 -2.48950 -2.49240 -2.49533 -2.49832 -2.50128 -2.50421 -2.50723
 -2.51036 -2.51340 -2.51634 -2.51935 -2.52243 -2.52558 -2.52880 -2.53198 -2.53513 -2.53842
 -2.54178 -2.54532 -2.54881 -2.55208 -2.55543 -2.55888 -2.56220 -2.56546 -2.56879 -2.57213
 -2.57539 -2.57868 -2.58207 -2.58543 -2.58877 -2.59214 -2.59554 -2.59915 -2.60286 -2.60685
 -2.61052 -2.61407 -2.61807 -2.62201 -2.62589 -2.62957 -2.63326 -2.63700 -2.64110 -2.64527
 -2.64932 -2.65334 -2.65732 -2.66120 -2.66549 -2.66994 -2.67445 -2.67875 -2.68317 -2.68752
 -2.69167 -2.69618 -2.70052 -2.70483 -2.70971 -2.71441 -2.71904 -2.72377 -2.72875 -2.73371
 -2.73931 -2.74440 -2.74951 -2.75477 -2.75990 -2.76477 -2.77016 -2.77510 -2.78031 -2.78591
 -2.79163 -2.79779 -2.80327 -2.80853 -2.81395 -2.81931 -2.82565 -2.83215 -2.83916 -2.84558
 -2.85201 -2.85869 -2.86514 -2.87287 -2.87925 -2.88652 -2.89430 -2.90122 -2.90809 -2.91596
 -2.92394 -2.93181 -2.93936 -2.94746 -2.95598 -2.96424 -2.97184 -2.98003 -2.98936 -2.99868
 -3.00879 -3.01851 -3.02878 -3.04004 -3.05065 -3.06214 -3.07482 -3.08848 -3.10022 -3.11110
 -3.12400 -3.13719 -3.15186 -3.16633 -3.18143 -3.19785 -3.21459 -3.23203 -3.24943 -3.27033
 -3.29234 -3.31421 -3.33767 -3.36424 -3.39188 -3.42262 -3.45735 -3.49362 -3.53253 -3.58216
 -3.63686 -3.70486 -3.78088 -3.89188 -4.07488
 -1.08952 -1.09313 -1.09675 -1.10041 -1.10420 -1.10807 -1.11184 -1.11564 -1.11946 -1.12328
 -1.12709 -1.13090 -1.13471 -1.13853 -1.14232 -1.14621 -1.15018 -1.15422 -1.15819 -1.16213
 -1.16605 -1.17000 -1.17400 -1.17796 -1.18192 -1.18585 -1.18978 -1.19378 -1.19791 -1.20193
 -1.20603 -1.21021 -1.21438 -1.21857 -1.22279 -1.22707 -1.23139 -1.23564 -1.23975 -1.24403
 -1.24830 -1.25256 -1.25686 -1.26110 -1.26540 -1.26990 -1.27432 -1.27875 -1.28317 -1.28757
 -1.29202 -1.29647 -1.30090 -1.30534 -1.30984 -1.31435 -1.31888 -1.32350 -1.32811 -1.33267
 -1.33723 -1.34188 -1.34650 -1.35106 -1.35564 -1.36029 -1.36508 -1.36980 -1.37457 -1.37939
 -1.38420 -1.38891 -1.39377 -1.39878 -1.40381 -1.40875 -1.41370 -1.41873 -1.42384 -1.42909
 -1.43436 -1.43960 -1.44487 -1.45007 -1.45561 -1.46089 -1.46613 -1.47135 -1.47666 -1.48210
 -1.48760 -1.49319 -1.49877 -1.50424 -1.50972 -1.51545 -1.52140 -1.52737 -1.53328 -1.53920
 -1.54514 -1.55090 -1.55683 -1.56260 -1.56867 -1.57501 -1.58113 -1.58729 -1.59338 -1.59954
 -1.60553 -1.61187 -1.61835 -1.62476 -1.63141 -1.63802 -1.64462 -1.65151 -1.65846 -1.66531
 -1.67216 -1.67894 -1.68589 -1.69306 -1.70037 -1.70767 -1.71500 -1.72243 -1.72986 -1.73713
 -1.74474 -1.75245 -1.76034 -1.76837 -1.77656 -1.78475 -1.79282 -1.80103 -1.80931 -1.81748
 -1.82609 -1.83481 -1.84377 -1.85273 -1.86190 -1.87134 -1.88078 -1.89036 -1.89982 -1.90964
 -1.91987 -1.93042 -1.94087 -1.95093 -1.96144 -1.97179 -1.98282 -1.99394 -2.00561 -2.01725
 -2.02887 -2.04095 -2.05359 -2.06638 -2.07972 -2.09310 -2.10698 -2.12118 -2.13565 -2.15066
 -2.16550 -2.18091 -2.19649 -2.21334 -2.23085 -2.24824 -2.24991 -2.25159 -2.25327 -2.25505
 -2.25692 -2.25879 -2.26062 -2.26239 -2.26415 -2.26591 -2.26774 -2.26958 -2.27141 -2.27331
 -2.27523 -2.27715 -2.27908 -2.28100 -2.28292 -2.28482 -2.28667 -2.28852 -2.29037 -2.29219
 -2.29401 -2.29583 -2.29780 -2.29979 -2.30179 -2.30379 -2.30580 -2.30780 -2.30982 -2.31184
 -2.31386 -2.31589 -2.31793 -2.31997 -2.32205 -2.32413 -2.32619 -2.32814 -2.33008 -2.33203
 -2.33413 -2.33622 -2.33830 -2.34031 -2.34232 -2.34435 -2.34649 -2.34863 -2.35071 -2.35268
 -2.35465 -2.35674 -2.35909 -2.36143 -2.36378 -2.36614 -2.36846 -2.37067 -2.37288 -2.37508
 -2.37728 -2.37947 -2.38187 -2.38432 -2.38676 -2.38913 -2.39151 -2.39391 -2.39631 -2.39871
 -2.40110 -2.40350 -2.40602 -2.40858 -2.41105 -2.41340 -2.41576 -2.41827 -2.42080 -2.42329
 -2.42573 -2.42819 -2.43077 -2.43336 -2.43599 -2.43863 -2.44127 -2.44390 -2.44657 -2.44938
 -2.45218 -2.45486 -2.45754 -2.46017 -2.46278 -2.46550 -2.46831 -2.47109 -2.47381 -2.47655
 -2.47937 -2.48221 -2.48512 -2.48803 -2.49075 -2.49347 -2.49641 -2.49941 -2.50239 -2.50538
 -2.50829 -2.51119 -2.51415 -2.51713 -2.52023 -2.52338 -2.52658 -2.52978 -2.53306 -2.53634
 -2.53967 -2.54307 -2.54665 -2.54990 -2.55293 -2.55611 -2.55936 -2.56281 -2.56633 -2.57004
 -2.57360 -2.57701 -2.58044 -2.58388 -2.58716 -2.59044 -2.59383 -2.59735 -2.60107 -2.60455
 -2.60794 -2.61183 -2.61575 -2.61969 -2.62401 -2.62808 -2.63191 -2.63578 -2.63978 -2.64395
 -2.64786 -2.65194 -2.65621 -2.66051 -2.66476 -2.66906 -2.67361 -2.67730 -2.68114 -2.68570
 -2.68977 -2.69406 -2.69862 -2.70276 -2.70691 -2.71125 -2.71612 -2.72059 -2.72533 -2.73051
 -2.73593 -2.74109 -2.74611 -2.75109 -2.75614 -2.76139 -2.76706 -2.77268 -2.77812 -2.78374
 -2.78924 -2.79483 -2.80065 -2.80658 -2.81244 -2.81803 -2.82460 -2.83119 -2.83758 -2.84420
 -2.85054 -2.85684 -2.86375 -2.87042 -2.87671 -2.88352 -2.89047 -2.89722 -2.90497 -2.91324
 -2.91995 -2.92780 -2.93600 -2.94398 -2.95250 -2.96177 -2.97058 -2.97947 -2.98860 -2.99794
 -3.00826 -3.01869 -3.02837 -3.03792 -3.04947 -3.06116 -3.07236 -3.08277 -3.09263 -3.10427
 -3.11673 -3.13056 -3.14369 -3.16064 -3.17699 -3.19301 -3.20958 -3.22874 -3.24669 -3.26623
 -3.28605 -3.30766 -3.33242 -3.35877 -3.38921 -3.42193 -3.45628 -3.48926 -3.53127 -3.57735
 -3.63049 -3.69431 -3.77447 -3.88804 -4.08376
 -1.08949 -1.09319 -1.09688 -1.10065 -1.10438 -1.10809 -1.11173 -1.11541 -1.11917 -1.12297
 -1.12679 -1.13063 -1.13445 -1.13827 -1.14216 -1.14602 -1.14987 -1.15379 -1.15772 -1.16165
 -1.16562 -1.16958 -1.17351 -1.17745 -1.18139 -1.18534 -1.18932 -1.19332 -1.19738 -1.20150
 -1.20565 -1.20981 -1.21383 -1.21792 -1.22210 -1.22631 -1.23053 -1.23476 -1.23903 -1.24335
 -1.24768 -1.25201 -1.25643 -1.26080 -1.26514 -1.26950 -1.27382 -1.27816 -1.28251 -1.28695
 -1.29136 -1.29575 -1.30013 -1.30457 -1.30904 -1.31350 -1.31790 -1.32231 -1.32678 -1.33135
 -1.33609 -1.34078 -1.34533 -1.34990 -1.35456 -1.35926 -1.36398 -1.36872 -1.37356 -1.37854
 -1.38336 -1.38830 -1.39322 -1.39819 -1.40321 -1.40814 -1.41313 -1.41813 -1.42320 -1.42826
 -1.43333 -1.43856 -1.44386 -1.44911 -1.45457 -1.45994 -1.46539 -1.47088 -1.47633 -1.48173
 -1.48707 -1.49239 -1.49801 -1.50366 -1.50941 -1.51506 -1.52085 -1.52666 -1.53249 -1.53835
 -1.54415 -1.54997 -1.55590 -1.56193 -1.56794 -1.57417 -1.58036 -1.58643 -1.59278 -1.59894
 -1.60528 -1.61165 -1.61807 -1.62478 -1.63136 -1.63784 -1.64438 -1.65106 -1.65787 -1.66469
 -1.67145 -1.67823 -1.68524 -1.69214 -1.69924 -1.70636 -1.71369 -1.72124 -1.72848 -1.73589
 -1.74353 -1.75146 -1.75950 -1.76723 -1.77517 -1.78318 -1.79139 -1.79959 -1.80819 -1.81687
 -1.82515 -1.83347 -1.84239 -1.85148 -1.86069 -1.87007 -1.87962 -1.88913 -1.89878 -1.90827
 -1.91800 -1.92828 -1.93840 -1.94864 -1.95911 -1.96985 -1.98083 -1.99210 -2.00338 -2.01538
 -2.02767 -2.03980 -2.05206 -2.06466 -2.07740 -2.09085 -2.10431 -2.11815 -2.13238 -2.14742
 -2.16258 -2.17823 -2.19505 -2.21129 -2.22825 -2.24595 -2.24775 -2.24946 -2.25115 -2.25285
 -2.25457 -2.25635 -2.25813 -2.25991 -2.26174 -2.26357 -2.26540 -2.26717 -2.26891 -2.27065
 -2.27241 -2.27423 -2.27605 -2.27787 -2.27983 -2.28179 -2.28375 -2.28568 -2.28761 -2.28954
 -2.29154 -2.29357 -2.29559 -2.29747 -2.29931 -2.30115 -2.30309 -2.30512 -2.30714 -2.30919
 -2.31125 -2.31332 -2.31534 -2.31734 -2.31934 -2.32147 -2.32366 -2.32585 -2.32796 -2.33007
 -2.33219 -2.33436 -2.33653 -2.33866 -2.34068 -2.34271 -2.34479 -2.34698 -2.34916 -2.35149
 -2.35390 -2.35628 -2.35848 -2.36068 -2.36283 -2.36491 -2.36700 -2.36916 -2.37141 -2.37366
 -2.37591 -2.37815 -2.38040 -2.38265 -2.38491 -2.38720 -2.38954 -2.39188 -2.39425 -2.39662
 -2.39900 -2.40138 -2.40376 -2.40626 -2.40876 -2.41132 -2.41393 -2.41651 -2.41899 -2.42147
 -2.42404 -2.42664 -2.42921 -2.43175 -2.43430 -2.43689 -2.43948 -2.44205 -2.44462 -2.44722
 -2.44985 -2.45246 -2.45494 -2.45742 -2.46009 -2.46280 -2.46550 -2.46819 -2.47088 -2.47357
 -2.47628 -2.47907 -2.48186 -2.48497 -2.48808 -2.49073 -2.49338 -2.49636 -2.49945 -2.50243
 -2.50538 -2.50831 -2.51123 -2.51436 -2.51756 -2.52067 -2.52376 -2.52675 -2.52973 -2.53295
 -2.53619 -2.53944 -2.54270 -2.54598 -2.54930 -2.55268 -2.55600 -2.55928 -2.56283 -2.56645
 -2.57007 -2.57357 -2.57694 -2.58041 -2.58392 -2.58790 -2.59180 -2.59559 -2.59931 -2.60305
 -2.60683 -2.61044 -2.61398 -2.61782 -2.62169 -2.62560 -2.62941 -2.63325 -2.63720 -2.64096
 -2.64466 -2.64838 -2.65227 -2.65631 -2.66055 -2.66484 -2.66916 -2.67346 -2.67812 -2.68253
 -2.68685 -2.69158 -2.69677 -2.70156 -2.70618 -2.71078 -2.71547 -2.71995 -2.72451 -2.72910
 -2.73358 -2.73892 -2.74417 -2.74963 -2.75488 -2.76012 -2.76562 -2.77088 -2.77685 -2.78207
 -2.78768 -2.79324 -2.79884 -2.80491 -2.81043 -2.81653 -2.82271 -2.82921 -2.83525 -2.84159
 -2.84791 -2.85500 -2.86104 -2.86795 -2.87480 -2.88192 -2.88877 -2.89683 -2.90465 -2.91259
 -2.92034 -2.92847 -2.93611 -2.94378 -2.95199 -2.95954 -2.96835 -2.97672 -2.98599 -2.99637
 -3.00682 -3.01682 -3.02626 -3.03733 -3.04765 -3.05713 -3.06862 -3.07916 -3.09078 -3.10356
 -3.11483 -3.12707 -3.14232 -3.15677 -3.17118 -3.18770 -3.20454 -3.22158 -3.24027 -3.25875
 -3.27828 -3.30186 -3.32870 -3.35657 -3.38528 -3.41626 -3.44918 -3.48067 -3.52391 -3.56819
 -3.62332 -3.69169 -3.77316 -3.87788 -4.07296
 -1.08901 -1.09263 -1.09628 -1.10003 -1.10375 -1.10741 -1.11115 -1.11490 -1.11866 -1.12244
 -1.12623 -1.12996 -1.13374 -1.13757 -1.14135 -1.14516 -1.14904 -1.15292 -1.15684 -1.16087
 -1.16487 -1.16886 -1.17293 -1.17698 -1.18101 -1.18500 -1.18906 -1.19315 -1.19728 -1.20138
 -1.20545 -1.20950 -1.21357 -1.21768 -1.22184 -1.22589 -1.22997 -1.23411 -1.23826 -1.24250
 -1.24680 -1.25114 -1.25534 -1.25957 -1.26395 -1.26811 -1.27244 -1.27688 -1.28127 -1.28571
 -1.29017 -1.29464 -1.29903 -1.30362 -1.30816 -1.31259 -1.31705 -1.32156 -1.32605 -1.33053
 -1.33526 -1.33998 -1.34475 -1.34953 -1.35424 -1.35884 -1.36362 -1.36844 -1.37323 -1.37805
 -1.38280 -1.38767 -1.39266 -1.39766 -1.40254 -1.40745 -1.41246 -1.41739 -1.42247 -1.42769
 -1.43275 -1.43791 -1.44297 -1.44833 -1.45362 -1.45899 -1.46446 -1.46998 -1.47554 -1.48092
 -1.48643 -1.49210 -1.49768 -1.50325 -1.50878 -1.51439 -1.52000 -1.52564 -1.53142 -1.53737
 -1.54326 -1.54903 -1.55479 -1.56072 -1.56677 -1.57267 -1.57858 -1.58474 -1.59096 -1.59727
 -1.60362 -1.60999 -1.61628 -1.62289 -1.62929 -1.63582 -1.64267 -1.64930 -1.65595 -1.66289
 -1.66990 -1.67694 -1.68402 -1.69109 -1.69834 -1.70538 -1.71244 -1.71956 -1.72702 -1.73437
 -1.74181 -1.74938 -1.75718 -1.76495 -1.77306 -1.78151 -1.78972 -1.79800 -1.80653 -1.81514
 -1.82375 -1.83229 -1.84092 -1.84978 -1.85875 -1.86776 -1.87674 -1.88604 -1.89583 -1.90594
 -1.91607 -1.92646 -1.93700 -1.94727 -1.95797 -1.96863 -1.97937 -1.99033 -2.00160 -2.01353
 -2.02576 -2.03785 -2.05041 -2.06313 -2.07541 -2.08878 -2.10286 -2.11696 -2.13188 -2.14629
 -2.16115 -2.17679 -2.19237 -2.20846 -2.22486 -2.24232 -2.24405 -2.24577 -2.24750 -2.24928
 -2.25108 -2.25288 -2.25475 -2.25673 -2.25870 -2.26066 -2.26259 -2.26452 -2.26645 -2.26835
 -2.27026 -2.27217 -2.27418 -2.27620 -2.27820 -2.28014 -2.28208 -2.28402 -2.28598 -2.28794
 -2.28991 -2.29191 -2.29392 -2.29593 -2.29784 -2.29974 -2.30163 -2.30370 -2.30581 -2.30791
 -2.30985 -2.31177 -2.31370 -2.31574 -2.31781 -2.31987 -2.32173 -2.32358 -2.32542 -2.32746
 -2.32959 -2.33171 -2.33385 -2.33600 -2.33814 -2.34022 -2.34230 -2.34442 -2.34665 -2.34889
 -2.35111 -2.35332 -2.35553 -2.35766 -2.35976 -2.36187 -2.36419 -2.36652 -2.36883 -2.37107
 -2.37332 -2.37559 -2.37788 -2.38016 -2.38251 -2.38486 -2.38720 -2.38954 -2.39187 -2.39430
 -2.39672 -2.39915 -2.40157 -2.40399 -2.40633 -2.40868 -2.41102 -2.41337 -2.41571 -2.41846
 -2.42126 -2.42376 -2.42616 -2.42858 -2.43109 -2.43359 -2.43625 -2.43895 -2.44149 -2.44395
 -2.44646 -2.44919 -2.45193 -2.45479 -2.45765 -2.46038 -2.46309 -2.46587 -2.46869 -2.47141
 -2.47405 -2.47676 -2.47970 -2.48262 -2.48547 -2.48832 -2.49122 -2.49412 -2.49705 -2.49997
 -2.50277 -2.50557 -2.50853 -2.51151 -2.51473 -2.51799 -2.52135 -2.52462 -2.52755 -2.53056
 -2.53398 -2.53733 -2.54059 -2.54403 -2.54760 -2.55124 -2.55479 -2.55804 -2.56130 -2.56461
 -2.56814 -2.57184 -2.57538 -2.57894 -2.58254 -2.58602 -2.58941 -2.59327 -2.59713 -2.60078
 -2.60431 -2.60778 -2.61155 -2.61524 -2.61876 -2.62249 -2.62633 -2.63012 -2.63390 -2.63767
 -2.64179 -2.64576 -2.64953 -2.65338 -2.65734 -2.66148 -2.66575 -2.66994 -2.67402 -2.67839
 -2.68278 -2.68717 -2.69150 -2.69584 -2.70038 -2.70511 -2.70982 -2.71527 -2.72046 -2.72557
 -2.73059 -2.73550 -2.74037 -2.74595 -2.75115 -2.75635 -2.76174 -2.76694 -2.77221 -2.77796
 -2.78384 -2.78959 -2.79504 -2.80060 -2.80636 -2.81203 -2.81834 -2.82417 -2.82985 -2.83591
 -2.84296 -2.84854 -2.85541 -2.86287 -2.87017 -2.87727 -2.88488 -2.89293 -2.90157 -2.90979
 -2.91827 -2.92625 -2.93462 -2.94248 -2.95048 -2.95904 -2.96797 -2.97606 -2.98445 -2.99315
 -3.00270 -3.01166 -3.02082 -3.02975 -3.03952 -3.05152 -3.06358 -3.07536 -3.08691 -3.09934
 -3.11223 -3.12563 -3.13848 -3.15085 -3.16586 -3.18165 -3.19775 -3.21485 -3.23414 -3.25613
 -3.27777 -3.30197 -3.32539 -3.35158 -3.38162 -3.41007 -3.44328 -3.48196 -3.52063 -3.56444
 -3.62608 -3.68764 -3.77154 -3.87388 -4.06780
 -1.08799 -1.09168 -1.09528 -1.09894 -1.10261 -1.10630 -1.11005 -1.11387 -1.11767 -1.12144
 -1.12516 -1.12899 -1.13286 -1.13678 -1.14060 -1.14441 -1.14839 -1.15233 -1.15624 -1.16016
 -1.16408 -1.16798 -1.17197 -1.17601 -1.18011 -1.18407 -1.18811 -1.19223 -1.19629 -1.20031
 -1.20432 -1.20840 -1.21252 -1.21664 -1.22063 -1.22472 -1.22890 -1.23318 -1.23744 -1.24167
 -1.24586 -1.25009 -1.25437 -1.25866 -1.26288 -1.26711 -1.27140 -1.27581 -1.28009 -1.28449
 -1.28900 -1.29345 -1.29791 -1.30241 -1.30696 -1.31152 -1.31599 -1.32056 -1.32517 -1.32966
 -1.33432 -1.33895 -1.34358 -1.34823 -1.35309 -1.35793 -1.36278 -1.36761 -1.37237 -1.37707
 -1.38191 -1.38679 -1.39166 -1.39650 -1.40139 -1.40631 -1.41131 -1.41642 -1.42162 -1.42682
 -1.43195 -1.43705 -1.44223 -1.44736 -1.45246 -1.45764 -1.46297 -1.46820 -1.47346 -1.47867
 -1.48421 -1.48981 -1.49532 -1.50080 -1.50642 -1.51217 -1.51787 -1.52362 -1.52935 -1.53504
 -1.54098 -1.54688 -1.55281 -1.55868 -1.56470 -1.57071 -1.57674 -1.58298 -1.58915 -1.59541
 -1.60170 -1.60816 -1.61447 -1.62114 -1.62775 -1.63428 -1.64099 -1.64778 -1.65439 -1.66112
 -1.66805 -1.67502 -1.68189 -1.68880 -1.69606 -1.70335 -1.71062 -1.71781 -1.72509 -1.73259
 -1.74023 -1.74820 -1.75632 -1.76407 -1.77196 -1.77994 -1.78828 -1.79644 -1.80462 -1.81301
 -1.82154 -1.83018 -1.83904 -1.84775 -1.85664 -1.86570 -1.87494 -1.88423 -1.89385 -1.90374
 -1.91368 -1.92380 -1.93400 -1.94473 -1.95537 -1.96642 -1.97746 -1.98857 -2.00042 -2.01217
 -2.02401 -2.03614 -2.04824 -2.06037 -2.07354 -2.08675 -2.10088 -2.11469 -2.12888 -2.14362
 -2.15851 -2.17463 -2.19013 -2.20681 -2.22331 -2.24150 -2.24323 -2.24497 -2.24670 -2.24843
 -2.25016 -2.25189 -2.25362 -2.25548 -2.25737 -2.25927 -2.26117 -2.26308 -2.26498 -2.26688
 -2.26877 -2.27066 -2.27253 -2.27437 -2.27620 -2.27804 -2.27997 -2.28191 -2.28384 -2.28575
 -2.28766 -2.28956 -2.29156 -2.29357 -2.29559 -2.29750 -2.29939 -2.30127 -2.30320 -2.30516
 -2.30712 -2.30917 -2.31130 -2.31343 -2.31550 -2.31755 -2.31959 -2.32165 -2.32371 -2.32577
 -2.32779 -2.32981 -2.33182 -2.33393 -2.33604 -2.33816 -2.34028 -2.34239 -2.34448 -2.34649
 -2.34849 -2.35049 -2.35248 -2.35446 -2.35650 -2.35868 -2.36086 -2.36307 -2.36531 -2.36755
 -2.36980 -2.37206 -2.37433 -2.37673 -2.37912 -2.38143 -2.38367 -2.38592 -2.38840 -2.39089
 -2.39333 -2.39573 -2.39813 -2.40069 -2.40326 -2.40589 -2.40854 -2.41107 -2.41343 -2.41579
 -2.41834 -2.42091 -2.42357 -2.42628 -2.42892 -2.43141 -2.43391 -2.43654 -2.43919 -2.44186
 -2.44455 -2.44711 -2.44954 -2.45197 -2.45480 -2.45766 -2.46029 -2.46290 -2.46557 -2.46827
 -2.47104 -2.47393 -2.47677 -2.47946 -2.48217 -2.48527 -2.48832 -2.49105 -2.49377 -2.49671
 -2.49967 -2.50266 -2.50566 -2.50856 -2.51144 -2.51456 -2.51774 -2.52109 -2.52445 -2.52774
 -2.53093 -2.53390 -2.53696 -2.54022 -2.54349 -2.54677 -2.55006 -2.55337 -2.55703 -2.56071
 -2.56417 -2.56756 -2.57089 -2.57427 -2.57768 -2.58138 -2.58506 -2.58863 -2.59239 -2.59623
 -2.59971 -2.60336 -2.60735 -2.61150 -2.61555 -2.61941 -2.62304 -2.62668 -2.63052 -2.63440
 -2.63830 -2.64215 -2.64603 -2.64994 -2.65431 -2.65872 -2.66315 -2.66760 -2.67233 -2.67679
 -2.68127 -2.68632 -2.69088 -2.69539 -2.70001 -2.70481 -2.70969 -2.71437 -2.71905 -2.72389
 -2.72899 -2.73419 -2.73934 -2.74394 -2.74876 -2.75372 -2.75858 -2.76448 -2.76996 -2.77547
 -2.78118 -2.78686 -2.79244 -2.79836 -2.80440 -2.81092 -2.81733 -2.82368 -2.82975 -2.83576
 -2.84218 -2.84826 -2.85398 -2.86119 -2.86836 -2.87576 -2.88341 -2.89098 -2.89865 -2.90610
 -2.91306 -2.92097 -2.92840 -2.93599 -2.94355 -2.95082 -2.95953 -2.96808 -2.97774 -2.98692
 -2.99598 -3.00546 -3.01536 -3.02595 -3.03713 -3.04745 -3.05867 -3.06958 -3.08237 -3.09550
 -3.10766 -3.11989 -3.13348 -3.14631 -3.16054 -3.17547 -3.19458 -3.21292 -3.23405 -3.25169
 -3.27300 -3.29582 -3.31952 -3.34772 -3.38040 -3.41174 -3.44263 -3.47459 -3.51961 -3.56151
 -3.61660 -3.68095 -3.76366 -3.86422 -4.04780
 -1.08699 -1.09069 -1.09443 -1.09813 -1.10181 -1.10553 -1.10927 -1.11304 -1.11676 -1.12048
 -1.12430 -1.12816 -1.13205 -1.13594 -1.13980 -1.14364 -1.14744 -1.15124 -1.15506 -1.15901
 -1.16296 -1.16681 -1.17074 -1.17470 -1.17860 -1.18251 -1.18644 -1.19046 -1.19446 -1.19845
 -1.20250 -1.20669 -1.21091 -1.21494 -1.21910 -1.22329 -1.22747 -1.23158 -1.23572 -1.23991
 -1.24410 -1.24828 -1.25249 -1.25682 -1.26110 -1.26537 -1.26968 -1.27392 -1.27823 -1.28262
 -1.28697 -1.29148 -1.29602 -1.30054 -1.30510 -1.30978 -1.31434 -1.31879 -1.32333 -1.32794
 -1.33257 -1.33722 -1.34195 -1.34680 -1.35154 -1.35629 -1.36111 -1.36590 -1.37055 -1.37525
 -1.38012 -1.38515 -1.39007 -1.39494 -1.39988 -1.40486 -1.40986 -1.41483 -1.41978 -1.42492
 -1.43010 -1.43526 -1.44033 -1.44546 -1.45086 -1.45609 -1.46137 -1.46671 -1.47205 -1.47750
 -1.48293 -1.48826 -1.49357 -1.49905 -1.50475 -1.51052 -1.51611 -1.52187 -1.52750 -1.53313
 -1.53881 -1.54476 -1.55057 -1.55653 -1.56267 -1.56881 -1.57483 -1.58095 -1.58741 -1.59371
 -1.60002 -1.60637 -1.61292 -1.61931 -1.62593 -1.63226 -1.63884 -1.64559 -1.65236 -1.65912
 -1.66628 -1.67325 -1.68023 -1.68734 -1.69458 -1.70169 -1.70891 -1.71610 -1.72346 -1.73098
 -1.73852 -1.74622 -1.75386 -1.76188 -1.76984 -1.77795 -1.78587 -1.79412 -1.80242 -1.81077
 -1.81937 -1.82805 -1.83681 -1.84547 -1.85445 -1.86355 -1.87278 -1.88234 -1.89197 -1.90160
 -1.91173 -1.92183 -1.93236 -1.94280 -1.95347 -1.96425 -1.97546 -1.98663 -1.99786 -2.00940
 -2.02122 -2.03375 -2.04593 -2.05865 -2.07168 -2.08502 -2.09851 -2.11252 -2.12692 -2.14218
 -2.15697 -2.17253 -2.18845 -2.20516 -2.22181 -2.23934 -2.24103 -2.24276 -2.24454 -2.24632
 -2.24809 -2.24981 -2.25153 -2.25324 -2.25503 -2.25688 -2.25872 -2.26062 -2.26263 -2.26464
 -2.26654 -2.26824 -2.26994 -2.27164 -2.27351 -2.27543 -2.27735 -2.27932 -2.28133 -2.28333
 -2.28529 -2.28722 -2.28915 -2.29110 -2.29306 -2.29502 -2.29701 -2.29904 -2.30106 -2.30300
 -2.30487 -2.30674 -2.30862 -2.31054 -2.31245 -2.31439 -2.31642 -2.31845 -2.32050 -2.32261
 -2.32473 -2.32688 -2.32908 -2.33129 -2.33346 -2.33562 -2.33778 -2.33978 -2.34176 -2.34374
 -2.34573 -2.34771 -2.34969 -2.35179 -2.35391 -2.35603 -2.35838 -2.36073 -2.36298 -2.36514
 -2.36729 -2.36956 -2.37189 -2.37422 -2.37655 -2.37889 -2.38128 -2.38373 -2.38617 -2.38856
 -2.39096 -2.39327 -2.39552 -2.39778 -2.40004 -2.40231 -2.40469 -2.40740 -2.41009 -2.41258
 -2.41507 -2.41774 -2.42052 -2.42318 -2.42572 -2.42826 -2.43094 -2.43362 -2.43606 -2.43847
 -2.44101 -2.44379 -2.44654 -2.44918 -2.45181 -2.45446 -2.45710 -2.45972 -2.46233 -2.46513
 -2.46826 -2.47133 -2.47432 -2.47730 -2.48027 -2.48318 -2.48598 -2.48880 -2.49164 -2.49452
 -2.49764 -2.50076 -2.50388 -2.50699 -2.51007 -2.51317 -2.51632 -2.51938 -2.52232 -2.52533
 -2.52845 -2.53171 -2.53511 -2.53832 -2.54146 -2.54461 -2.54776 -2.55116 -2.55455 -2.55783
 -2.56115 -2.56459 -2.56798 -2.57135 -2.57479 -2.57825 -2.58151 -2.58483 -2.58835 -2.59204
 -2.59589 -2.59952 -2.60320 -2.60697 -2.61075 -2.61454 -2.61834 -2.62219 -2.62607 -2.63020
 -2.63440 -2.63866 -2.64279 -2.64698 -2.65125 -2.65564 -2.65947 -2.66344 -2.66782 -2.67223
 -2.67658 -2.68093 -2.68546 -2.69009 -2.69468 -2.69931 -2.70417 -2.70905 -2.71360 -2.71836
 -2.72339 -2.72827 -2.73393 -2.73927 -2.74460 -2.75021 -2.75548 -2.76074 -2.76632 -2.77193
 -2.77728 -2.78288 -2.78894 -2.79451 -2.80022 -2.80658 -2.81239 -2.81758 -2.82366 -2.82964
 -2.83618 -2.84220 -2.84778 -2.85454 -2.86147 -2.86892 -2.87635 -2.88417 -2.89108 -2.89953
 -2.90750 -2.91509 -2.92335 -2.93092 -2.94008 -2.94875 -2.95702 -2.96531 -2.97464 -2.98416
 -2.99342 -3.00265 -3.01275 -3.02336 -3.03299 -3.04346 -3.05372 -3.06557 -3.07790 -3.09069
 -3.10315 -3.11642 -3.13009 -3.14535 -3.16137 -3.17630 -3.19171 -3.20794 -3.22837 -3.24782
 -3.26839 -3.29181 -3.31694 -3.34225 -3.37134 -3.40442 -3.43284 -3.47073 -3.51151 -3.55917
 -3.61260 -3.67864 -3.75756 -3.86476 -4.06816
 -1.08536 -1.08898 -1.09264 -1.09632 -1.10016 -1.10391 -1.10759 -1.11128 -1.11499 -1.11873
 -1.12253 -1.12634 -1.13013 -1.13396 -1.13780 -1.14165 -1.14549 -1.14931 -1.15323 -1.15714
 -1.16096 -1.16486 -1.16880 -1.17280 -1.17677 -1.18073 -1.18473 -1.18875 -1.19277 -1.19675
 -1.20080 -1.20488 -1.20899 -1.21306 -1.21716 -1.22140 -1.22551 -1.22961 -1.23373 -1.23784
 -1.24195 -1.24607 -1.25039 -1.25467 -1.25896 -1.26340 -1.26776 -1.27212 -1.27651 -1.28086
 -1.28533 -1.28981 -1.29426 -1.29880 -1.30340 -1.30792 -1.31235 -1.31690 -1.32152 -1.32611
 -1.33064 -1.33520 -1.33988 -1.34458 -1.34932 -1.35410 -1.35887 -1.36372 -1.36854 -1.37332
 -1.37813 -1.38306 -1.38799 -1.39297 -1.39796 -1.40290 -1.40788 -1.41295 -1.41798 -1.42307
 -1.42816 -1.43324 -1.43841 -1.44358 -1.44857 -1.45380 -1.45914 -1.46455 -1.46998 -1.47535
 -1.48086 -1.48642 -1.49193 -1.49739 -1.50288 -1.50844 -1.51420 -1.52014 -1.52600 -1.53168
 -1.53747 -1.54340 -1.54920 -1.55500 -1.56106 -1.56731 -1.57364 -1.57982 -1.58592 -1.59208
 -1.59823 -1.60446 -1.61081 -1.61735 -1.62396 -1.63045 -1.63715 -1.64388 -1.65061 -1.65751
 -1.66440 -1.67136 -1.67817 -1.68523 -1.69225 -1.69931 -1.70655 -1.71397 -1.72128 -1.72873
 -1.73639 -1.74415 -1.75175 -1.75951 -1.76713 -1.77492 -1.78309 -1.79123 -1.79984 -1.80840
 -1.81711 -1.82617 -1.83513 -1.84410 -1.85311 -1.86230 -1.87158 -1.88071 -1.89039 -1.89980
 -1.90985 -1.91995 -1.93017 -1.94033 -1.95086 -1.96196 -1.97283 -1.98423 -1.99558 -2.00676
 -2.01860 -2.03071 -2.04290 -2.05538 -2.06860 -2.08218 -2.09590 -2.10986 -2.12394 -2.13845
 -2.15315 -2.16867 -2.18466 -2.20130 -2.21761 -2.23439 -2.23610 -2.23789 -2.23967 -2.24145
 -2.24320 -2.24494 -2.24667 -2.24847 -2.25048 -2.25249 -2.25444 -2.25621 -2.25799 -2.25976
 -2.26165 -2.26355 -2.26546 -2.26732 -2.26916 -2.27101 -2.27290 -2.27484 -2.27679 -2.27872
 -2.28064 -2.28256 -2.28454 -2.28666 -2.28879 -2.29085 -2.29281 -2.29477 -2.29672 -2.29866
 -2.30060 -2.30253 -2.30442 -2.30631 -2.30821 -2.31026 -2.31231 -2.31435 -2.31634 -2.31834
 -2.32035 -2.32244 -2.32453 -2.32658 -2.32854 -2.33049 -2.33251 -2.33474 -2.33696 -2.33911
 -2.34120 -2.34329 -2.34558 -2.34797 -2.35031 -2.35243 -2.35455 -2.35671 -2.35899 -2.36127
 -2.36367 -2.36613 -2.36860 -2.37111 -2.37362 -2.37591 -2.37816 -2.38044 -2.38288 -2.38533
 -2.38775 -2.39017 -2.39259 -2.39504 -2.39750 -2.39991 -2.40232 -2.40472 -2.40709 -2.40947
 -2.41190 -2.41435 -2.41680 -2.41922 -2.42165 -2.42431 -2.42701 -2.42961 -2.43214 -2.43471
 -2.43734 -2.43998 -2.44255 -2.44511 -2.44778 -2.45051 -2.45326 -2.45604 -2.45888 -2.46185
 -2.46475 -2.46744 -2.47013 -2.47299 -2.47585 -2.47886 -2.48188 -2.48468 -2.48746 -2.49029
 -2.49314 -2.49618 -2.49932 -2.50215 -2.50489 -2.50781 -2.51083 -2.51385 -2.51686 -2.51989
 -2.52293 -2.52624 -2.52970 -2.53310 -2.53649 -2.53990 -2.54321 -2.54636 -2.54956 -2.55280
 -2.55615 -2.55957 -2.56298 -2.56643 -2.57035 -2.57428 -2.57818 -2.58180 -2.58556 -2.58955
 -2.59356 -2.59739 -2.60094 -2.60468 -2.60853 -2.61255 -2.61648 -2.62038 -2.62445 -2.62838
 -2.63224 -2.63625 -2.64022 -2.64416 -2.64834 -2.65233 -2.65621 -2.66039 -2.66466 -2.66898
 -2.67322 -2.67790 -2.68266 -2.68735 -2.69191 -2.69665 -2.70123 -2.70584 -2.71057 -2.71506
 -2.71974 -2.72477 -2.72977 -2.73434 -2.73990 -2.74459 -2.74967 -2.75504 -2.76047 -2.76584
 -2.77143 -2.77787 -2.78387 -2.78998 -2.79581 -2.80173 -2.80752 -2.81350 -2.81974 -2.82603
 -2.83218 -2.83810 -2.84452 -2.85123 -2.85844 -2.86558 -2.87337 -2.88116 -2.88827 -2.89597
 -2.90400 -2.91179 -2.91977 -2.92809 -2.93603 -2.94360 -2.95117 -2.95987 -2.96874 -2.97836
 -2.98836 -2.99814 -3.00797 -3.01985 -3.02973 -3.03999 -3.05093 -3.06230 -3.07484 -3.08708
 -3.09874 -3.11135 -3.12451 -3.13874 -3.15319 -3.16886 -3.18381 -3.20043 -3.21993 -3.23997
 -3.26131 -3.28478 -3.31053 -3.33665 -3.36528 -3.39617 -3.43128 -3.46747 -3.51081 -3.55764
 -3.60909 -3.67098 -3.74878 -3.85788 -4.05808
 -1.08366 -1.08729 -1.09095 -1.09469 -1.09840 -1.10209 -1.10590 -1.10967 -1.11340 -1.11718
 -1.12097 -1.12480 -1.12862 -1.13246 -1.13645 -1.14034 -1.14416 -1.14802 -1.15188 -1.15576
 -1.15963 -1.16353 -1.16746 -1.17138 -1.17527 -1.17913 -1.18306 -1.18700 -1.19088 -1.19481
 -1.19877 -1.20281 -1.20694 -1.21110 -1.21521 -1.21940 -1.22359 -1.22775 -1.23183 -1.23594
 -1.24010 -1.24435 -1.24861 -1.25287 -1.25717 -1.26150 -1.26587 -1.27026 -1.27450 -1.27886
 -1.28325 -1.28755 -1.29202 -1.29659 -1.30119 -1.30572 -1.31009 -1.31453 -1.31910 -1.32380
 -1.32832 -1.33286 -1.33748 -1.34222 -1.34693 -1.35169 -1.35649 -1.36131 -1.36615 -1.37084
 -1.37555 -1.38038 -1.38528 -1.39012 -1.39527 -1.40021 -1.40526 -1.41038 -1.41548 -1.42064
 -1.42588 -1.43091 -1.43608 -1.44139 -1.44669 -1.45200 -1.45742 -1.46279 -1.46821 -1.47361
 -1.47906 -1.48456 -1.49003 -1.49554 -1.50106 -1.50647 -1.51187 -1.51755 -1.52339 -1.52925
 -1.53509 -1.54088 -1.54669 -1.55273 -1.55853 -1.56472 -1.57065 -1.57664 -1.58282 -1.58905
 -1.59537 -1.60190 -1.60823 -1.61456 -1.62112 -1.62785 -1.63451 -1.64129 -1.64789 -1.65465
 -1.66163 -1.66846 -1.67559 -1.68282 -1.68997 -1.69700 -1.70419 -1.71167 -1.71923 -1.72701
 -1.73439 -1.74195 -1.74961 -1.75743 -1.76540 -1.77328 -1.78133 -1.78951 -1.79779 -1.80624
 -1.81443 -1.82304 -1.83184 -1.84070 -1.84965 -1.85863 -1.86779 -1.87721 -1.88644 -1.89604
 -1.90643 -1.91667 -1.92708 -1.93766 -1.94831 -1.95874 -1.96989 -1.98110 -1.99234 -2.00409
 -2.01630 -2.02836 -2.04073 -2.05278 -2.06528 -2.07827 -2.09233 -2.10569 -2.12033 -2.13492
 -2.14944 -2.16455 -2.17999 -2.19583 -2.21287 -2.23022 -2.23198 -2.23375 -2.23552 -2.23726
 -2.23900 -2.24074 -2.24249 -2.24428 -2.24608 -2.24787 -2.24975 -2.25164 -2.25352 -2.25549
 -2.25748 -2.25947 -2.26136 -2.26320 -2.26504 -2.26691 -2.26881 -2.27070 -2.27259 -2.27446
 -2.27632 -2.27820 -2.28021 -2.28221 -2.28421 -2.28619 -2.28816 -2.29014 -2.29224 -2.29433
 -2.29641 -2.29844 -2.30046 -2.30251 -2.30464 -2.30676 -2.30883 -2.31082 -2.31281 -2.31485
 -2.31697 -2.31909 -2.32126 -2.32346 -2.32566 -2.32793 -2.33020 -2.33245 -2.33457 -2.33670
 -2.33880 -2.34085 -2.34291 -2.34502 -2.34718 -2.34935 -2.35154 -2.35374 -2.35594 -2.35808
 -2.36022 -2.36237 -2.36458 -2.36679 -2.36910 -2.37152 -2.37395 -2.37636 -2.37877 -2.38114
 -2.38347 -2.38580 -2.38836 -2.39093 -2.39351 -2.39608 -2.39859 -2.40094 -2.40330 -2.40567
 -2.40806 -2.41049 -2.41308 -2.41568 -2.41834 -2.42102 -2.42351 -2.42590 -2.42834 -2.43110
 -2.43386 -2.43629 -2.43871 -2.44126 -2.44394 -2.44662 -2.44926 -2.45189 -2.45466 -2.45743
 -2.46025 -2.46308 -2.46592 -2.46875 -2.47173 -2.47481 -2.47780 -2.48072 -2.48361 -2.48647
 -2.48948 -2.49266 -2.49568 -2.49859 -2.50158 -2.50463 -2.50764 -2.51060 -2.51353 -2.51643
 -2.51946 -2.52263 -2.52600 -2.52950 -2.53259 -2.53561 -2.53877 -2.54197 -2.54556 -2.54918
 -2.55286 -2.55627 -2.55956 -2.56284 -2.56614 -2.56991 -2.57357 -2.57709 -2.58065 -2.58424
 -2.58820 -2.59188 -2.59533 -2.59874 -2.60215 -2.60584 -2.60943 -2.61290 -2.61705 -2.62138
 -2.62548 -2.62928 -2.63318 -2.63750 -2.64206 -2.64634 -2.65042 -2.65486 -2.65932 -2.66368
 -2.66790 -2.67252 -2.67708 -2.68173 -2.68659 -2.69126 -2.69581 -2.70062 -2.70540 -2.70957
 -2.71446 -2.71961 -2.72465 -2.72971 -2.73498 -2.73973 -2.74467 -2.75025 -2.75546 -2.76058
 -2.76602 -2.77177 -2.77768 -2.78376 -2.78958 -2.79527 -2.80127 -2.80798 -2.81415 -2.82028
 -2.82668 -2.83333 -2.83967 -2.84590 -2.85310 -2.85981 -2.86689 -2.87357 -2.88083 -2.88811
 -2.89586 -2.90378 -2.91276 -2.92035 -2.92958 -2.93875 -2.94828 -2.95740 -2.96639 -2.97575
 -2.98464 -2.99403 -3.00510 -3.01681 -3.02682 -3.03752 -3.04827 -3.05946 -3.07086 -3.08276
 -3.09509 -3.10800 -3.12076 -3.13449 -3.14876 -3.16524 -3.18273 -3.19958 -3.21698 -3.23685
 -3.25772 -3.27944 -3.30552 -3.33272 -3.35983 -3.38963 -3.42537 -3.46045 -3.50112 -3.55262
 -3.60511 -3.66419 -3.73631 -3.85052 -4.06552
 -1.08132 -1.08501 -1.08874 -1.09247 -1.09620 -1.09995 -1.10367 -1.10735 -1.11109 -1.11487
 -1.11872 -1.12254 -1.12636 -1.13028 -1.13415 -1.13799 -1.14181 -1.14567 -1.14958 -1.15350
 -1.15740 -1.16126 -1.16520 -1.16921 -1.17334 -1.17722 -1.18110 -1.18514 -1.18909 -1.19300
 -1.19691 -1.20102 -1.20516 -1.20921 -1.21325 -1.21729 -1.22135 -1.22554 -1.22977 -1.23403
 -1.23831 -1.24256 -1.24679 -1.25106 -1.25535 -1.25963 -1.26388 -1.26818 -1.27250 -1.27685
 -1.28123 -1.28564 -1.29008 -1.29452 -1.29891 -1.30346 -1.30803 -1.31255 -1.31710 -1.32171
 -1.32639 -1.33107 -1.33558 -1.34016 -1.34472 -1.34929 -1.35396 -1.35870 -1.36358 -1.36847
 -1.37329 -1.37804 -1.38276 -1.38767 -1.39273 -1.39784 -1.40293 -1.40803 -1.41313 -1.41828
 -1.42336 -1.42849 -1.43370 -1.43884 -1.44405 -1.44951 -1.45457 -1.45972 -1.46507 -1.47052
 -1.47598 -1.48148 -1.48692 -1.49240 -1.49791 -1.50347 -1.50932 -1.51511 -1.52073 -1.52636
 -1.53212 -1.53810 -1.54418 -1.55011 -1.55621 -1.56236 -1.56850 -1.57461 -1.58061 -1.58688
 -1.59306 -1.59941 -1.60580 -1.61248 -1.61903 -1.62543 -1.63183 -1.63834 -1.64497 -1.65171
 -1.65840 -1.66546 -1.67269 -1.67987 -1.68709 -1.69420 -1.70150 -1.70878 -1.71636 -1.72373
 -1.73117 -1.73857 -1.74645 -1.75429 -1.76214 -1.77008 -1.77818 -1.78634 -1.79449 -1.80286
 -1.81114 -1.81970 -1.82876 -1.83787 -1.84681 -1.85601 -1.86520 -1.87470 -1.88423 -1.89389
 -1.90343 -1.91341 -1.92355 -1.93392 -1.94468 -1.95507 -1.96633 -1.97737 -1.98903 -2.00055
 -2.01211 -2.02438 -2.03679 -2.04910 -2.06227 -2.07555 -2.08904 -2.10272 -2.11693 -2.13122
 -2.14581 -2.16141 -2.17710 -2.19268 -2.20953 -2.22686 -2.22860 -2.23034 -2.23207 -2.23379
 -2.23551 -2.23723 -2.23894 -2.24065 -2.24239 -2.24419 -2.24600 -2.24781 -2.24962 -2.25142
 -2.25323 -2.25509 -2.25698 -2.25888 -2.26076 -2.26262 -2.26448 -2.26634 -2.26821 -2.27008
 -2.27195 -2.27389 -2.27583 -2.27777 -2.27972 -2.28166 -2.28361 -2.28569 -2.28780 -2.28991
 -2.29199 -2.29407 -2.29615 -2.29827 -2.30039 -2.30250 -2.30452 -2.30654 -2.30861 -2.31078
 -2.31296 -2.31511 -2.31725 -2.31938 -2.32156 -2.32376 -2.32596 -2.32822 -2.33048 -2.33264
 -2.33461 -2.33658 -2.33863 -2.34089 -2.34314 -2.34539 -2.34764 -2.34988 -2.35205 -2.35421
 -2.35639 -2.35865 -2.36090 -2.36317 -2.36543 -2.36770 -2.37009 -2.37250 -2.37489 -2.37725
 -2.37961 -2.38203 -2.38446 -2.38685 -2.38918 -2.39151 -2.39390 -2.39630 -2.39874 -2.40128
 -2.40383 -2.40642 -2.40902 -2.41141 -2.41369 -2.41597 -2.41855 -2.42114 -2.42375 -2.42636
 -2.42892 -2.43138 -2.43385 -2.43663 -2.43942 -2.44231 -2.44523 -2.44816 -2.45110 -2.45390
 -2.45662 -2.45938 -2.46218 -2.46497 -2.46774 -2.47051 -2.47323 -2.47597 -2.47887 -2.48179
 -2.48491 -2.48804 -2.49076 -2.49346 -2.49622 -2.49898 -2.50216 -2.50558 -2.50877 -2.51193
 -2.51510 -2.51826 -2.52134 -2.52442 -2.52758 -2.53073 -2.53387 -2.53706 -2.54037 -2.54376
 -2.54721 -2.55063 -2.55405 -2.55745 -2.56088 -2.56436 -2.56765 -2.57076 -2.57421 -2.57788
 -2.58136 -2.58486 -2.58841 -2.59204 -2.59575 -2.60014 -2.60415 -2.60783 -2.61161 -2.61537
 -2.61910 -2.62317 -2.62736 -2.63155 -2.63589 -2.63988 -2.64354 -2.64791 -2.65212 -2.65609
 -2.66065 -2.66545 -2.67032 -2.67510 -2.67968 -2.68412 -2.68876 -2.69356 -2.69834 -2.70306
 -2.70813 -2.71325 -2.71827 -2.72316 -2.72797 -2.73307 -2.73848 -2.74402 -2.74949 -2.75494
 -2.76084 -2.76713 -2.77281 -2.77817 -2.78361 -2.78922 -2.79541 -2.80184 -2.80831 -2.81471
 -2.82122 -2.82785 -2.83395 -2.84009 -2.84613 -2.85314 -2.86040 -2.86770 -2.87497 -2.88246
 -2.89007 -2.89866 -2.90649 -2.91532 -2.92380 -2.93349 -2.94293 -2.95212 -2.96182 -2.97014
 -2.97852 -2.98786 -2.99721 -3.00724 -3.01745 -3.02749 -3.03956 -3.05191 -3.06317 -3.07657
 -3.08990 -3.10325 -3.11899 -3.13258 -3.14752 -3.16493 -3.17968 -3.19659 -3.21425 -3.23452
 -3.25491 -3.27646 -3.29945 -3.32465 -3.35243 -3.37985 -3.41461 -3.45070 -3.49168 -3.54463
 -3.59673 -3.65372 -3.73236 -3.83788 -4.06132
 -1.07887 -1.08256 -1.08626 -1.08997 -1.09371 -1.09747 -1.10127 -1.10502 -1.10879 -1.11264
 -1.11641 -1.12014 -1.12383 -1.12759 -1.13143 -1.13534 -1.13925 -1.14315 -1.14694 -1.15073
 -1.15465 -1.15863 -1.16262 -1.16651 -1.17041 -1.17433 -1.17833 -1.18238 -1.18647 -1.19064
 -1.19476 -1.19886 -1.20291 -1.20691 -1.21091 -1.21497 -1.21906 -1.22313 -1.22715 -1.23135
 -1.23556 -1.23971 -1.24391 -1.24815 -1.25243 -1.25675 -1.26104 -1.26535 -1.26972 -1.27413
 -1.27856 -1.28299 -1.28738 -1.29173 -1.29611 -1.30052 -1.30497 -1.30951 -1.31400 -1.31840
 -1.32291 -1.32743 -1.33198 -1.33662 -1.34148 -1.34614 -1.35099 -1.35596 -1.36088 -1.36567
 -1.37051 -1.37532 -1.38014 -1.38499 -1.38982 -1.39488 -1.39990 -1.40496 -1.40998 -1.41491
 -1.42010 -1.42540 -1.43047 -1.43557 -1.44074 -1.44603 -1.45144 -1.45682 -1.46213 -1.46749
 -1.47288 -1.47826 -1.48386 -1.48945 -1.49488 -1.50033 -1.50595 -1.51161 -1.51735 -1.52321
 -1.52902 -1.53494 -1.54072 -1.54672 -1.55270 -1.55873 -1.56485 -1.57086 -1.57688 -1.58293
 -1.58931 -1.59556 -1.60195 -1.60849 -1.61494 -1.62153 -1.62810 -1.63476 -1.64139 -1.64817
 -1.65512 -1.66203 -1.66908 -1.67622 -1.68327 -1.69041 -1.69745 -1.70468 -1.71207 -1.71932
 -1.72693 -1.73486 -1.74259 -1.75047 -1.75859 -1.76680 -1.77485 -1.78275 -1.79107 -1.79936
 -1.80792 -1.81648 -1.82530 -1.83429 -1.84332 -1.85235 -1.86181 -1.87113 -1.88068 -1.89028
 -1.89994 -1.91016 -1.92036 -1.93086 -1.94108 -1.95164 -1.96254 -1.97352 -1.98467 -1.99588
 -2.00814 -2.02014 -2.03265 -2.04538 -2.05861 -2.07177 -2.08491 -2.09854 -2.11285 -2.12754
 -2.14240 -2.15756 -2.17284 -2.18888 -2.20543 -2.22245 -2.22420 -2.22596 -2.22772 -2.22949
 -2.23125 -2.23301 -2.23478 -2.23655 -2.23835 -2.24015 -2.24195 -2.24382 -2.24569 -2.24756
 -2.24937 -2.25115 -2.25294 -2.25480 -2.25676 -2.25873 -2.26068 -2.26262 -2.26455 -2.26647
 -2.26832 -2.27017 -2.27203 -2.27406 -2.27609 -2.27811 -2.28005 -2.28199 -2.28393 -2.28587
 -2.28781 -2.28975 -2.29165 -2.29354 -2.29543 -2.29743 -2.29948 -2.30153 -2.30353 -2.30551
 -2.30749 -2.30966 -2.31189 -2.31412 -2.31631 -2.31850 -2.32064 -2.32268 -2.32471 -2.32681
 -2.32900 -2.33120 -2.33342 -2.33565 -2.33788 -2.34012 -2.34236 -2.34458 -2.34675 -2.34891
 -2.35112 -2.35337 -2.35563 -2.35789 -2.36015 -2.36242 -2.36471 -2.36700 -2.36943 -2.37196
 -2.37450 -2.37709 -2.37968 -2.38209 -2.38447 -2.38688 -2.38937 -2.39185 -2.39411 -2.39635
 -2.39873 -2.40150 -2.40425 -2.40668 -2.40912 -2.41163 -2.41418 -2.41676 -2.41940 -2.42203
 -2.42465 -2.42728 -2.42999 -2.43274 -2.43541 -2.43801 -2.44063 -2.44331 -2.44600 -2.44853
 -2.45106 -2.45383 -2.45672 -2.45946 -2.46206 -2.46472 -2.46755 -2.47040 -2.47342 -2.47644
 -2.47947 -2.48247 -2.48538 -2.48831 -2.49131 -2.49430 -2.49720 -2.50011 -2.50346 -2.50675
 -2.50986 -2.51291 -2.51584 -2.51884 -2.52200 -2.52517 -2.52832 -2.53149 -2.53468 -2.53777
 -2.54079 -2.54418 -2.54782 -2.55127 -2.55469 -2.55805 -2.56163 -2.56552 -2.56935 -2.57309
 -2.57667 -2.58040 -2.58422 -2.58777 -2.59133 -2.59490 -2.59862 -2.60242 -2.60632 -2.61012
 -2.61386 -2.61775 -2.62171 -2.62573 -2.63023 -2.63468 -2.63899 -2.64303 -2.64716 -2.65144
 -2.65595 -2.66003 -2.66441 -2.66901 -2.67341 -2.67842 -2.68291 -2.68730 -2.69223 -2.69781
 -2.70260 -2.70777 -2.71322 -2.71829 -2.72304 -2.72841 -2.73370 -2.73912 -2.74432 -2.74983
 -2.75555 -2.76122 -2.76715 -2.77355 -2.77971 -2.78598 -2.79205 -2.79802 -2.80464 -2.81076
 -2.81730 -2.82343 -2.82922 -2.83538 -2.84297 -2.84950 -2.85606 -2.86353 -2.87144 -2.87876
 -2.88602 -2.89296 -2.90063 -2.90877 -2.91723 -2.92637 -2.93598 -2.94481 -2.95312 -2.96162
 -2.97186 -2.98222 -2.99125 -3.00372 -3.01397 -3.02561 -3.03657 -3.04807 -3.05963 -3.07144
 -3.08373 -3.09745 -3.11087 -3.12505 -3.14142 -3.15685 -3.17256 -3.18807 -3.20637 -3.22730
 -3.24643 -3.26935 -3.29282 -3.31633 -3.33968 -3.37094 -3.40470 -3.44136 -3.48047 -3.52727
 -3.58858 -3.65088 -3.72004 -3.83764 -4.05148
 -1.07595 -1.07972 -1.08360 -1.08737 -1.09114 -1.09493 -1.09862 -1.10227 -1.10599 -1.10972
 -1.11347 -1.11716 -1.12084 -1.12454 -1.12838 -1.13230 -1.13615 -1.13998 -1.14380 -1.14760
 -1.15147 -1.15545 -1.15927 -1.16314 -1.16720 -1.17120 -1.17520 -1.17926 -1.18320 -1.18715
 -1.19119 -1.19520 -1.19920 -1.20316 -1.20732 -1.21152 -1.21568 -1.21969 -1.22376 -1.22793
 -1.23204 -1.23624 -1.24050 -1.24463 -1.24885 -1.25313 -1.25742 -1.26184 -1.26623 -1.27058
 -1.27507 -1.27947 -1.28382 -1.28816 -1.29258 -1.29700 -1.30149 -1.30614 -1.31059 -1.31501
 -1.31946 -1.32405 -1.32856 -1.33314 -1.33772 -1.34228 -1.34713 -1.35177 -1.35650 -1.36133
 -1.36608 -1.37088 -1.37585 -1.38083 -1.38578 -1.39074 -1.39565 -1.40066 -1.40569 -1.41074
 -1.41580 -1.42093 -1.42614 -1.43148 -1.43671 -1.44193 -1.44715 -1.45249 -1.45800 -1.46352
 -1.46896 -1.47441 -1.47995 -1.48554 -1.49114 -1.49684 -1.50240 -1.50803 -1.51380 -1.51955
 -1.52530 -1.53113 -1.53694 -1.54291 -1.54904 -1.55511 -1.56125 -1.56761 -1.57395 -1.58014
 -1.58645 -1.59278 -1.59912 -1.60571 -1.61211 -1.61872 -1.62525 -1.63192 -1.63828 -1.64479
 -1.65143 -1.65843 -1.66536 -1.67203 -1.67925 -1.68613 -1.69316 -1.70054 -1.70792 -1.71540
 -1.72293 -1.73040 -1.73799 -1.74587 -1.75381 -1.76197 -1.77018 -1.77845 -1.78662 -1.79502
 -1.80355 -1.81210 -1.82074 -1.82962 -1.83860 -1.84752 -1.85677 -1.86617 -1.87577 -1.88548
 -1.89509 -1.90539 -1.91557 -1.92559 -1.93615 -1.94725 -1.95799 -1.96909 -1.98072 -1.99261
 -2.00424 -2.01601 -2.02810 -2.04063 -2.05383 -2.06684 -2.07969 -2.09366 -2.10777 -2.12220
 -2.13692 -2.15235 -2.16849 -2.18453 -2.20103 -2.21767 -2.21948 -2.22129 -2.22310 -2.22487
 -2.22661 -2.22834 -2.23008 -2.23191 -2.23373 -2.23556 -2.23749 -2.23946 -2.24143 -2.24327
 -2.24506 -2.24685 -2.24865 -2.25045 -2.25225 -2.25406 -2.25597 -2.25788 -2.25979 -2.26171
 -2.26363 -2.26555 -2.26740 -2.26923 -2.27106 -2.27287 -2.27465 -2.27642 -2.27823 -2.28021
 -2.28219 -2.28417 -2.28611 -2.28805 -2.28999 -2.29211 -2.29423 -2.29634 -2.29838 -2.30043
 -2.30249 -2.30465 -2.30680 -2.30893 -2.31103 -2.31313 -2.31534 -2.31762 -2.31990 -2.32199
 -2.32406 -2.32615 -2.32833 -2.33052 -2.33264 -2.33461 -2.33659 -2.33863 -2.34080 -2.34297
 -2.34511 -2.34722 -2.34933 -2.35155 -2.35381 -2.35608 -2.35849 -2.36090 -2.36324 -2.36553
 -2.36782 -2.37041 -2.37303 -2.37551 -2.37791 -2.38032 -2.38290 -2.38548 -2.38802 -2.39055
 -2.39313 -2.39576 -2.39841 -2.40112 -2.40383 -2.40632 -2.40880 -2.41126 -2.41370 -2.41614
 -2.41879 -2.42144 -2.42422 -2.42703 -2.42977 -2.43248 -2.43511 -2.43764 -2.44018 -2.44292
 -2.44566 -2.44831 -2.45096 -2.45379 -2.45673 -2.45961 -2.46242 -2.46525 -2.46810 -2.47099
 -2.47400 -2.47703 -2.48014 -2.48318 -2.48610 -2.48912 -2.49232 -2.49543 -2.49844 -2.50148
 -2.50453 -2.50763 -2.51078 -2.51385 -2.51685 -2.52000 -2.52322 -2.52644 -2.52965 -2.53293
 -2.53625 -2.53980 -2.54324 -2.54649 -2.54990 -2.55345 -2.55693 -2.56039 -2.56389 -2.56736
 -2.57080 -2.57432 -2.57788 -2.58207 -2.58605 -2.58984 -2.59370 -2.59765 -2.60175 -2.60585
 -2.61015 -2.61456 -2.61844 -2.62239 -2.62636 -2.63022 -2.63430 -2.63853 -2.64249 -2.64671
 -2.65112 -2.65562 -2.66027 -2.66519 -2.67015 -2.67498 -2.67988 -2.68465 -2.68908 -2.69365
 -2.69877 -2.70386 -2.70858 -2.71342 -2.71851 -2.72363 -2.72848 -2.73426 -2.74036 -2.74567
 -2.75166 -2.75710 -2.76329 -2.76928 -2.77429 -2.77974 -2.78583 -2.79216 -2.79834 -2.80411
 -2.81005 -2.81653 -2.82283 -2.82917 -2.83670 -2.84406 -2.85099 -2.85815 -2.86517 -2.87324
 -2.88065 -2.88851 -2.89650 -2.90546 -2.91296 -2.92195 -2.93021 -2.93962 -2.94897 -2.95793
 -2.96656 -2.97642 -2.98569 -2.99632 -3.00634 -3.01644 -3.02944 -3.04165 -3.05521 -3.06772
 -3.08142 -3.09483 -3.10862 -3.12171 -3.13543 -3.15094 -3.16760 -3.18310 -3.20071 -3.22013
 -3.23910 -3.25913 -3.28276 -3.30440 -3.33197 -3.36074 -3.39478 -3.43204 -3.47324 -3.51546
 -3.57590 -3.63988 -3.72202 -3.84308 -4.04380
 -1.07289 -1.07664 -1.08025 -1.08380 -1.08748 -1.09118 -1.09489 -1.09863 -1.10239 -1.10610
 -1.10986 -1.11365 -1.11739 -1.12117 -1.12507 -1.12898 -1.13288 -1.13669 -1.14043 -1.14414
 -1.14799 -1.15189 -1.15585 -1.15974 -1.16363 -1.16750 -1.17135 -1.17523 -1.17918 -1.18317
 -1.18719 -1.19124 -1.19532 -1.19936 -1.20333 -1.20748 -1.21162 -1.21567 -1.21980 -1.22393
 -1.22805 -1.23214 -1.23634 -1.24064 -1.24492 -1.24920 -1.25349 -1.25777 -1.26217 -1.26663
 -1.27107 -1.27538 -1.27973 -1.28413 -1.28858 -1.29314 -1.29748 -1.30189 -1.30645 -1.31088
 -1.31554 -1.32028 -1.32496 -1.32950 -1.33404 -1.33865 -1.34335 -1.34812 -1.35277 -1.35753
 -1.36236 -1.36723 -1.37208 -1.37690 -1.38177 -1.38669 -1.39168 -1.39673 -1.40167 -1.40670
 -1.41182 -1.41694 -1.42208 -1.42735 -1.43279 -1.43807 -1.44334 -1.44860 -1.45387 -1.45919
 -1.46476 -1.47048 -1.47603 -1.48157 -1.48715 -1.49266 -1.49836 -1.50395 -1.50959 -1.51522
 -1.52102 -1.52700 -1.53303 -1.53899 -1.54488 -1.55081 -1.55687 -1.56300 -1.56943 -1.57575
 -1.58195 -1.58815 -1.59473 -1.60118 -1.60778 -1.61422 -1.62072 -1.62738 -1.63397 -1.64050
 -1.64703 -1.65374 -1.66060 -1.66761 -1.67460 -1.68177 -1.68900 -1.69634 -1.70389 -1.71157
 -1.71925 -1.72681 -1.73456 -1.74218 -1.74997 -1.75813 -1.76621 -1.77415 -1.78240 -1.79062
 -1.79903 -1.80727 -1.81603 -1.82466 -1.83360 -1.84281 -1.85242 -1.86191 -1.87126 -1.88118
 -1.89098 -1.90123 -1.91154 -1.92159 -1.93219 -1.94259 -1.95341 -1.96454 -1.97547 -1.98730
 -1.99888 -2.01075 -2.02312 -2.03525 -2.04808 -2.06084 -2.07417 -2.08803 -2.10215 -2.11700
 -2.13210 -2.14689 -2.16280 -2.17887 -2.19570 -2.21322 -2.21502 -2.21682 -2.21859 -2.22031
 -2.22202 -2.22374 -2.22546 -2.22718 -2.22891 -2.23066 -2.23246 -2.23426 -2.23606 -2.23783
 -2.23960 -2.24136 -2.24314 -2.24493 -2.24672 -2.24852 -2.25032 -2.25213 -2.25394 -2.25587
 -2.25781 -2.25974 -2.26172 -2.26370 -2.26569 -2.26758 -2.26946 -2.27133 -2.27325 -2.27521
 -2.27716 -2.27910 -2.28105 -2.28299 -2.28501 -2.28711 -2.28921 -2.29124 -2.29324 -2.29523
 -2.29728 -2.29937 -2.30146 -2.30354 -2.30562 -2.30770 -2.30991 -2.31213 -2.31433 -2.31639
 -2.31844 -2.32052 -2.32268 -2.32484 -2.32704 -2.32930 -2.33157 -2.33373 -2.33587 -2.33803
 -2.34045 -2.34288 -2.34526 -2.34759 -2.34991 -2.35204 -2.35415 -2.35631 -2.35881 -2.36131
 -2.36378 -2.36623 -2.36860 -2.37075 -2.37291 -2.37517 -2.37754 -2.37992 -2.38245 -2.38498
 -2.38750 -2.39001 -2.39251 -2.39500 -2.39748 -2.40001 -2.40254 -2.40517 -2.40793 -2.41065
 -2.41320 -2.41575 -2.41838 -2.42102 -2.42384 -2.42677 -2.42953 -2.43218 -2.43486 -2.43760
 -2.44038 -2.44341 -2.44640 -2.44912 -2.45185 -2.45462 -2.45739 -2.46027 -2.46318 -2.46605
 -2.46892 -2.47185 -2.47483 -2.47785 -2.48091 -2.48405 -2.48724 -2.49030 -2.49332 -2.49622
 -2.49910 -2.50209 -2.50513 -2.50815 -2.51117 -2.51436 -2.51761 -2.52124 -2.52484 -2.52822
 -2.53147 -2.53455 -2.53763 -2.54070 -2.54402 -2.54753 -2.55100 -2.55453 -2.55843 -2.56249
 -2.56657 -2.57014 -2.57375 -2.57740 -2.58128 -2.58507 -2.58856 -2.59211 -2.59569 -2.59983
 -2.60391 -2.60788 -2.61171 -2.61578 -2.62017 -2.62415 -2.62830 -2.63260 -2.63688 -2.64154
 -2.64627 -2.65101 -2.65592 -2.66033 -2.66466 -2.66908 -2.67395 -2.67826 -2.68292 -2.68801
 -2.69331 -2.69834 -2.70352 -2.70875 -2.71338 -2.71827 -2.72357 -2.72836 -2.73418 -2.73966
 -2.74531 -2.75102 -2.75673 -2.76243 -2.76818 -2.77412 -2.77981 -2.78603 -2.79252 -2.79902
 -2.80500 -2.81113 -2.81694 -2.82326 -2.82972 -2.83709 -2.84442 -2.85159 -2.85894 -2.86681
 -2.87455 -2.88260 -2.88980 -2.89814 -2.90645 -2.91420 -2.92275 -2.93166 -2.94092 -2.95008
 -2.95967 -2.96989 -2.97928 -2.98884 -2.99955 -3.01062 -3.02183 -3.03433 -3.04464 -3.05596
 -3.06896 -3.08323 -3.09816 -3.11317 -3.12773 -3.14355 -3.15936 -3.17597 -3.19436 -3.21521
 -3.23253 -3.25060 -3.27272 -3.29758 -3.32526 -3.35596 -3.39039 -3.42940 -3.47294 -3.51916
 -3.57127 -3.63388 -3.71652 -3.83680 -4.04164
 -1.06906 -1.07272 -1.07629 -1.07990 -1.08352 -1.08720 -1.09091 -1.09467 -1.09840 -1.10212
 -1.10590 -1.10963 -1.11331 -1.11703 -1.12079 -1.12458 -1.12839 -1.13221 -1.13595 -1.13971
 -1.14350 -1.14734 -1.15118 -1.15501 -1.15891 -1.16284 -1.16674 -1.17070 -1.17470 -1.17878
 -1.18285 -1.18690 -1.19085 -1.19490 -1.19895 -1.20291 -1.20703 -1.21120 -1.21537 -1.21954
 -1.22369 -1.22784 -1.23202 -1.23624 -1.24051 -1.24472 -1.24895 -1.25320 -1.25752 -1.26181
 -1.26614 -1.27055 -1.27500 -1.27939 -1.28378 -1.28822 -1.29274 -1.29721 -1.30170 -1.30623
 -1.31086 -1.31549 -1.32016 -1.32492 -1.32973 -1.33464 -1.33947 -1.34422 -1.34894 -1.35373
 -1.35846 -1.36330 -1.36815 -1.37298 -1.37797 -1.38290 -1.38785 -1.39293 -1.39801 -1.40299
 -1.40808 -1.41309 -1.41824 -1.42338 -1.42859 -1.43385 -1.43908 -1.44447 -1.44981 -1.45533
 -1.46061 -1.46591 -1.47129 -1.47682 -1.48238 -1.48785 -1.49332 -1.49886 -1.50450 -1.51038
 -1.51625 -1.52229 -1.52834 -1.53420 -1.53995 -1.54591 -1.55186 -1.55807 -1.56423 -1.57038
 -1.57645 -1.58269 -1.58901 -1.59540 -1.60200 -1.60863 -1.61522 -1.62182 -1.62855 -1.63549
 -1.64255 -1.64939 -1.65604 -1.66309 -1.67016 -1.67725 -1.68434 -1.69175 -1.69900 -1.70636
 -1.71386 -1.72143 -1.72909 -1.73672 -1.74456 -1.75275 -1.76094 -1.76900 -1.77717 -1.78567
 -1.79413 -1.80266 -1.81134 -1.81998 -1.82879 -1.83784 -1.84687 -1.85640 -1.86597 -1.87576
 -1.88553 -1.89550 -1.90573 -1.91608 -1.92631 -1.93647 -1.94740 -1.95858 -1.96980 -1.98128
 -1.99342 -2.00554 -2.01786 -2.03028 -2.04291 -2.05569 -2.06880 -2.08248 -2.09656 -2.11110
 -2.12606 -2.14075 -2.15642 -2.17239 -2.18910 -2.20589 -2.20760 -2.20931 -2.21102 -2.21279
 -2.21464 -2.21649 -2.21832 -2.22006 -2.22180 -2.22355 -2.22530 -2.22706 -2.22882 -2.23064
 -2.23257 -2.23450 -2.23640 -2.23823 -2.24006 -2.24188 -2.24369 -2.24550 -2.24731 -2.24917
 -2.25106 -2.25295 -2.25489 -2.25690 -2.25890 -2.26091 -2.26292 -2.26493 -2.26692 -2.26890
 -2.27087 -2.27288 -2.27494 -2.27699 -2.27902 -2.28102 -2.28302 -2.28506 -2.28713 -2.28921
 -2.29134 -2.29350 -2.29566 -2.29778 -2.29989 -2.30200 -2.30407 -2.30613 -2.30821 -2.31036
 -2.31251 -2.31466 -2.31680 -2.31894 -2.32105 -2.32314 -2.32522 -2.32732 -2.32943 -2.33154
 -2.33370 -2.33586 -2.33803 -2.34034 -2.34265 -2.34496 -2.34728 -2.34959 -2.35207 -2.35458
 -2.35699 -2.35928 -2.36157 -2.36388 -2.36620 -2.36854 -2.37099 -2.37343 -2.37577 -2.37808
 -2.38040 -2.38282 -2.38523 -2.38759 -2.38991 -2.39226 -2.39480 -2.39734 -2.39999 -2.40268
 -2.40538 -2.40810 -2.41083 -2.41359 -2.41635 -2.41911 -2.42186 -2.42467 -2.42748 -2.43036
 -2.43326 -2.43600 -2.43867 -2.44142 -2.44423 -2.44702 -2.44977 -2.45259 -2.45570 -2.45875
 -2.46163 -2.46457 -2.46781 -2.47094 -2.47386 -2.47682 -2.47987 -2.48299 -2.48627 -2.48949
 -2.49265 -2.49571 -2.49870 -2.50180 -2.50499 -2.50807 -2.51109 -2.51444 -2.51793 -2.52135
 -2.52481 -2.52840 -2.53186 -2.53521 -2.53856 -2.54190 -2.54554 -2.54916 -2.55271 -2.55618
 -2.55961 -2.56326 -2.56687 -2.57034 -2.57406 -2.57801 -2.58192 -2.58575 -2.58949 -2.59350
 -2.59754 -2.60155 -2.60589 -2.61001 -2.61388 -2.61796 -2.62210 -2.62631 -2.63045 -2.63484
 -2.63941 -2.64404 -2.64833 -2.65293 -2.65779 -2.66271 -2.66744 -2.67226 -2.67730 -2.68230
 -2.68716 -2.69218 -2.69784 -2.70263 -2.70770 -2.71279 -2.71780 -2.72284 -2.72799 -2.73301
 -2.73848 -2.74439 -2.75032 -2.75610 -2.76186 -2.76759 -2.77395 -2.78033 -2.78638 -2.79217
 -2.79853 -2.80495 -2.81091 -2.81750 -2.82475 -2.83151 -2.83849 -2.84579 -2.85333 -2.86128
 -2.86860 -2.87646 -2.88416 -2.89168 -2.90044 -2.90843 -2.91733 -2.92617 -2.93526 -2.94446
 -2.95518 -2.96465 -2.97449 -2.98358 -2.99348 -3.00343 -3.01390 -3.02551 -3.03693 -3.04991
 -3.06408 -3.07787 -3.08958 -3.10325 -3.11829 -3.13386 -3.15326 -3.17068 -3.18819 -3.20814
 -3.22883 -3.25020 -3.27022 -3.29326 -3.32286 -3.35026 -3.38310 -3.41771 -3.45712 -3.50383
 -3.56169 -3.62556 -3.71231 -3.83628 -4.02364
 -1.06430 -1.06789 -1.07148 -1.07519 -1.07890 -1.08257 -1.08629 -1.09002 -1.09364 -1.09731
 -1.10108 -1.10477 -1.10844 -1.11226 -1.11604 -1.11979 -1.12357 -1.12738 -1.13121 -1.13499
 -1.13880 -1.14276 -1.14661 -1.15043 -1.15445 -1.15840 -1.16232 -1.16618 -1.17018 -1.17428
 -1.17825 -1.18217 -1.18604 -1.18993 -1.19388 -1.19791 -1.20202 -1.20613 -1.21024 -1.21444
 -1.21864 -1.22287 -1.22714 -1.23139 -1.23564 -1.23990 -1.24409 -1.24836 -1.25273 -1.25716
 -1.26159 -1.26600 -1.27038 -1.27467 -1.27905 -1.28350 -1.28801 -1.29234 -1.29683 -1.30140
 -1.30593 -1.31060 -1.31520 -1.31981 -1.32447 -1.32907 -1.33384 -1.33865 -1.34342 -1.34813
 -1.35297 -1.35786 -1.36264 -1.36738 -1.37221 -1.37707 -1.38209 -1.38709 -1.39210 -1.39717
 -1.40233 -1.40745 -1.41249 -1.41756 -1.42279 -1.42806 -1.43324 -1.43846 -1.44375 -1.44912
 -1.45447 -1.45983 -1.46524 -1.47071 -1.47628 -1.48197 -1.48759 -1.49310 -1.49877 -1.50475
 -1.51058 -1.51628 -1.52210 -1.52818 -1.53426 -1.54007 -1.54583 -1.55184 -1.55779 -1.56393
 -1.57024 -1.57664 -1.58284 -1.58911 -1.59555 -1.60206 -1.60864 -1.61533 -1.62195 -1.62856
 -1.63546 -1.64232 -1.64949 -1.65680 -1.66387 -1.67100 -1.67817 -1.68580 -1.69332 -1.70068
 -1.70839 -1.71577 -1.72351 -1.73116 -1.73898 -1.74690 -1.75521 -1.76346 -1.77181 -1.78039
 -1.78879 -1.79742 -1.80611 -1.81482 -1.82364 -1.83278 -1.84141 -1.85060 -1.86000 -1.86933
 -1.87908 -1.88910 -1.89964 -1.90997 -1.92042 -1.93114 -1.94178 -1.95270 -1.96397 -1.97563
 -1.98705 -1.99888 -2.01100 -2.02343 -2.03646 -2.04925 -2.06205 -2.07637 -2.09061 -2.10508
 -2.11958 -2.13450 -2.14986 -2.16594 -2.18230 -2.19993 -2.20157 -2.20320 -2.20482 -2.20650
 -2.20829 -2.21008 -2.21186 -2.21358 -2.21530 -2.21701 -2.21873 -2.22045 -2.22217 -2.22390
 -2.22568 -2.22747 -2.22927 -2.23120 -2.23322 -2.23525 -2.23722 -2.23914 -2.24107 -2.24303
 -2.24501 -2.24700 -2.24897 -2.25093 -2.25289 -2.25475 -2.25649 -2.25823 -2.25998 -2.26190
 -2.26384 -2.26577 -2.26774 -2.26972 -2.27169 -2.27374 -2.27581 -2.27788 -2.27997 -2.28206
 -2.28414 -2.28618 -2.28822 -2.29027 -2.29238 -2.29449 -2.29659 -2.29867 -2.30075 -2.30285
 -2.30500 -2.30715 -2.30932 -2.31150 -2.31368 -2.31580 -2.31791 -2.32001 -2.32205 -2.32409
 -2.32614 -2.32842 -2.33070 -2.33299 -2.33531 -2.33763 -2.33990 -2.34216 -2.34447 -2.34704
 -2.34961 -2.35186 -2.35405 -2.35625 -2.35851 -2.36078 -2.36314 -2.36562 -2.36810 -2.37078
 -2.37347 -2.37594 -2.37835 -2.38083 -2.38346 -2.38607 -2.38837 -2.39066 -2.39305 -2.39557
 -2.39810 -2.40081 -2.40352 -2.40599 -2.40841 -2.41097 -2.41380 -2.41662 -2.41946 -2.42231
 -2.42525 -2.42817 -2.43077 -2.43337 -2.43621 -2.43914 -2.44214 -2.44517 -2.44809 -2.45097
 -2.45379 -2.45657 -2.45955 -2.46275 -2.46581 -2.46880 -2.47181 -2.47483 -2.47795 -2.48112
 -2.48415 -2.48712 -2.49015 -2.49320 -2.49636 -2.49955 -2.50314 -2.50669 -2.50988 -2.51326
 -2.51700 -2.52053 -2.52398 -2.52740 -2.53076 -2.53394 -2.53725 -2.54081 -2.54432 -2.54780
 -2.55150 -2.55522 -2.55896 -2.56263 -2.56628 -2.57012 -2.57391 -2.57764 -2.58158 -2.58551
 -2.58941 -2.59364 -2.59788 -2.60208 -2.60637 -2.61067 -2.61497 -2.61919 -2.62361 -2.62819
 -2.63291 -2.63771 -2.64224 -2.64688 -2.65142 -2.65559 -2.66036 -2.66506 -2.66979 -2.67468
 -2.67966 -2.68502 -2.69014 -2.69523 -2.70017 -2.70513 -2.71093 -2.71649 -2.72204 -2.72719
 -2.73252 -2.73812 -2.74399 -2.74987 -2.75632 -2.76229 -2.76778 -2.77391 -2.78007 -2.78591
 -2.79213 -2.79907 -2.80544 -2.81130 -2.81750 -2.82446 -2.83156 -2.83886 -2.84598 -2.85374
 -2.86140 -2.86894 -2.87686 -2.88540 -2.89346 -2.90097 -2.90953 -2.91960 -2.92772 -2.93675
 -2.94553 -2.95604 -2.96671 -2.97683 -2.98803 -3.00023 -3.01174 -3.02312 -3.03441 -3.04589
 -3.05794 -3.07048 -3.08367 -3.09901 -3.11448 -3.12967 -3.14666 -3.16443 -3.18435 -3.20279
 -3.22064 -3.24149 -3.26062 -3.28720 -3.31439 -3.34422 -3.37379 -3.40983 -3.45064 -3.49530
 -3.55260 -3.61764 -3.69444 -3.82204 -4.00576
 -1.05832 -1.06193 -1.06550 -1.06911 -1.07273 -1.07635 -1.08004 -1.08379 -1.08750 -1.09122
 -1.09496 -1.09869 -1.10242 -1.10616 -1.10990 -1.11364 -1.11749 -1.12136 -1.12524 -1.12906
 -1.13286 -1.13667 -1.14050 -1.14434 -1.14822 -1.15209 -1.15596 -1.15994 -1.16397 -1.16805
 -1.17211 -1.17606 -1.17994 -1.18402 -1.18812 -1.19224 -1.19622 -1.20031 -1.20448 -1.20859
 -1.21273 -1.21687 -1.22095 -1.22513 -1.22936 -1.23364 -1.23792 -1.24218 -1.24641 -1.25073
 -1.25505 -1.25941 -1.26383 -1.26844 -1.27292 -1.27733 -1.28177 -1.28618 -1.29068 -1.29526
 -1.29993 -1.30455 -1.30921 -1.31385 -1.31842 -1.32316 -1.32795 -1.33266 -1.33730 -1.34190
 -1.34685 -1.35179 -1.35666 -1.36148 -1.36632 -1.37119 -1.37617 -1.38115 -1.38613 -1.39116
 -1.39627 -1.40153 -1.40675 -1.41183 -1.41702 -1.42223 -1.42738 -1.43262 -1.43785 -1.44318
 -1.44849 -1.45380 -1.45917 -1.46460 -1.47007 -1.47557 -1.48112 -1.48669 -1.49264 -1.49824
 -1.50396 -1.50993 -1.51567 -1.52161 -1.52743 -1.53352 -1.53945 -1.54560 -1.55185 -1.55812
 -1.56408 -1.57059 -1.57681 -1.58302 -1.58946 -1.59585 -1.60236 -1.60911 -1.61591 -1.62286
 -1.62960 -1.63635 -1.64334 -1.65025 -1.65708 -1.66405 -1.67133 -1.67863 -1.68602 -1.69327
 -1.70065 -1.70816 -1.71602 -1.72398 -1.73192 -1.74009 -1.74823 -1.75642 -1.76512 -1.77305
 -1.78172 -1.79042 -1.79934 -1.80835 -1.81722 -1.82647 -1.83551 -1.84453 -1.85386 -1.86320
 -1.87301 -1.88292 -1.89297 -1.90342 -1.91404 -1.92476 -1.93557 -1.94647 -1.95737 -1.96871
 -1.97993 -1.99212 -2.00434 -2.01714 -2.02988 -2.04317 -2.05643 -2.07004 -2.08355 -2.09725
 -2.11212 -2.12687 -2.14251 -2.15822 -2.17463 -2.19176 -2.19342 -2.19517 -2.19697 -2.19876
 -2.20058 -2.20244 -2.20430 -2.20615 -2.20786 -2.20956 -2.21127 -2.21308 -2.21496 -2.21685
 -2.21872 -2.22058 -2.22244 -2.22430 -2.22616 -2.22803 -2.22989 -2.23170 -2.23350 -2.23530
 -2.23712 -2.23896 -2.24080 -2.24267 -2.24460 -2.24652 -2.24845 -2.25037 -2.25230 -2.25424
 -2.25631 -2.25838 -2.26045 -2.26257 -2.26469 -2.26675 -2.26871 -2.27067 -2.27266 -2.27471
 -2.27677 -2.27881 -2.28084 -2.28287 -2.28489 -2.28688 -2.28887 -2.29087 -2.29289 -2.29490
 -2.29705 -2.29934 -2.30164 -2.30378 -2.30589 -2.30800 -2.31010 -2.31221 -2.31435 -2.31670
 -2.31905 -2.32135 -2.32359 -2.32584 -2.32822 -2.33061 -2.33292 -2.33510 -2.33729 -2.33960
 -2.34196 -2.34430 -2.34642 -2.34854 -2.35076 -2.35321 -2.35566 -2.35814 -2.36063 -2.36306
 -2.36544 -2.36781 -2.37029 -2.37277 -2.37530 -2.37789 -2.38047 -2.38301 -2.38554 -2.38808
 -2.39061 -2.39315 -2.39570 -2.39824 -2.40085 -2.40346 -2.40624 -2.40907 -2.41164 -2.41409
 -2.41660 -2.41934 -2.42208 -2.42480 -2.42751 -2.43030 -2.43311 -2.43603 -2.43902 -2.44204
 -2.44507 -2.44812 -2.45118 -2.45425 -2.45733 -2.46048 -2.46365 -2.46684 -2.47005 -2.47339
 -2.47665 -2.47962 -2.48265 -2.48592 -2.48920 -2.49251 -2.49569 -2.49876 -2.50202 -2.50541
 -2.50901 -2.51263 -2.51613 -2.51952 -2.52279 -2.52631 -2.52998 -2.53352 -2.53703 -2.54050
 -2.54399 -2.54750 -2.55111 -2.55480 -2.55875 -2.56293 -2.56713 -2.57113 -2.57500 -2.57882
 -2.58258 -2.58649 -2.59052 -2.59470 -2.59901 -2.60340 -2.60784 -2.61160 -2.61555 -2.61987
 -2.62425 -2.62848 -2.63267 -2.63711 -2.64175 -2.64662 -2.65166 -2.65665 -2.66145 -2.66645
 -2.67131 -2.67595 -2.68051 -2.68606 -2.69112 -2.69643 -2.70193 -2.70746 -2.71275 -2.71792
 -2.72348 -2.72970 -2.73546 -2.74137 -2.74641 -2.75195 -2.75856 -2.76513 -2.77161 -2.77822
 -2.78445 -2.79113 -2.79756 -2.80430 -2.81106 -2.81797 -2.82527 -2.83256 -2.83948 -2.84708
 -2.85456 -2.86252 -2.87050 -2.87856 -2.88639 -2.89434 -2.90328 -2.91206 -2.92101 -2.93008
 -2.93922 -2.94955 -2.96016 -2.96975 -2.98007 -2.99244 -3.00191 -3.01240 -3.02431 -3.03731
 -3.05007 -3.06376 -3.07641 -3.09092 -3.10555 -3.12120 -3.13581 -3.15169 -3.16902 -3.18806
 -3.20838 -3.23029 -3.25305 -3.28062 -3.30797 -3.33822 -3.36768 -3.40038 -3.44428 -3.48660
 -3.54330 -3.61532 -3.69945 -3.80356 -3.99988
 -1.05221 -1.05580 -1.05939 -1.06301 -1.06666 -1.07042 -1.07409 -1.07771 -1.08135 -1.08499
 -1.08859 -1.09231 -1.09612 -1.09985 -1.10361 -1.10742 -1.11116 -1.11489 -1.11865 -1.12241
 -1.12619 -1.13008 -1.13402 -1.13799 -1.14185 -1.14577 -1.14977 -1.15373 -1.15772 -1.16175
 -1.16572 -1.16969 -1.17368 -1.17771 -1.18173 -1.18575 -1.18975 -1.19376 -1.19777 -1.20200
 -1.20625 -1.21051 -1.21465 -1.21884 -1.22304 -1.22721 -1.23150 -1.23577 -1.23998 -1.24414
 -1.24841 -1.25278 -1.25718 -1.26161 -1.26612 -1.27065 -1.27488 -1.27932 -1.28386 -1.28842
 -1.29288 -1.29732 -1.30182 -1.30645 -1.31113 -1.31578 -1.32039 -1.32500 -1.32976 -1.33458
 -1.33934 -1.34411 -1.34893 -1.35384 -1.35870 -1.36369 -1.36868 -1.37360 -1.37849 -1.38351
 -1.38867 -1.39380 -1.39907 -1.40440 -1.40961 -1.41468 -1.41989 -1.42527 -1.43049 -1.43574
 -1.44104 -1.44638 -1.45175 -1.45717 -1.46264 -1.46801 -1.47364 -1.47934 -1.48485 -1.49047
 -1.49629 -1.50204 -1.50780 -1.51382 -1.51998 -1.52599 -1.53192 -1.53794 -1.54420 -1.55055
 -1.55680 -1.56309 -1.56950 -1.57592 -1.58222 -1.58862 -1.59527 -1.60196 -1.60867 -1.61530
 -1.62195 -1.62871 -1.63565 -1.64262 -1.64951 -1.65688 -1.66414 -1.67133 -1.67888 -1.68634
 -1.69391 -1.70152 -1.70922 -1.71687 -1.72445 -1.73223 -1.74035 -1.74868 -1.75702 -1.76545
 -1.77392 -1.78245 -1.79104 -1.79977 -1.80875 -1.81822 -1.82735 -1.83660 -1.84596 -1.85563
 -1.86542 -1.87522 -1.88533 -1.89564 -1.90581 -1.91604 -1.92669 -1.93811 -1.94947 -1.96100
 -1.97278 -1.98427 -1.99677 -2.00930 -2.02166 -2.03484 -2.04791 -2.06136 -2.07525 -2.08963
 -2.10460 -2.11921 -2.13472 -2.15053 -2.16709 -2.18386 -2.18566 -2.18746 -2.18925 -2.19104
 -2.19283 -2.19459 -2.19630 -2.19801 -2.19972 -2.20155 -2.20339 -2.20523 -2.20700 -2.20872
 -2.21044 -2.21217 -2.21408 -2.21599 -2.21790 -2.21966 -2.22142 -2.22318 -2.22497 -2.22678
 -2.22858 -2.23040 -2.23224 -2.23409 -2.23593 -2.23809 -2.24027 -2.24240 -2.24440 -2.24640
 -2.24839 -2.25035 -2.25230 -2.25428 -2.25634 -2.25840 -2.26045 -2.26245 -2.26445 -2.26646
 -2.26850 -2.27053 -2.27256 -2.27458 -2.27660 -2.27859 -2.28052 -2.28245 -2.28441 -2.28648
 -2.28854 -2.29064 -2.29279 -2.29495 -2.29718 -2.29948 -2.30179 -2.30399 -2.30618 -2.30837
 -2.31057 -2.31277 -2.31498 -2.31721 -2.31945 -2.32165 -2.32385 -2.32604 -2.32815 -2.33026
 -2.33240 -2.33470 -2.33699 -2.33929 -2.34160 -2.34391 -2.34647 -2.34904 -2.35149 -2.35388
 -2.35628 -2.35883 -2.36137 -2.36398 -2.36660 -2.36922 -2.37184 -2.37441 -2.37681 -2.37920
 -2.38187 -2.38467 -2.38733 -2.38986 -2.39242 -2.39514 -2.39786 -2.40064 -2.40343 -2.40623
 -2.40905 -2.41186 -2.41469 -2.41750 -2.42032 -2.42314 -2.42599 -2.42888 -2.43185 -2.43480
 -2.43772 -2.44066 -2.44368 -2.44666 -2.44951 -2.45238 -2.45533 -2.45830 -2.46142 -2.46459
 -2.46798 -2.47139 -2.47483 -2.47809 -2.48127 -2.48481 -2.48843 -2.49172 -2.49500 -2.49822
 -2.50138 -2.50449 -2.50775 -2.51115 -2.51469 -2.51827 -2.52187 -2.52544 -2.52898 -2.53270
 -2.53649 -2.54022 -2.54403 -2.54791 -2.55174 -2.55557 -2.55943 -2.56301 -2.56657 -2.57030
 -2.57419 -2.57823 -2.58250 -2.58662 -2.59073 -2.59521 -2.59921 -2.60327 -2.60773 -2.61170
 -2.61600 -2.62075 -2.62518 -2.62962 -2.63417 -2.63881 -2.64329 -2.64821 -2.65288 -2.65758
 -2.66269 -2.66755 -2.67253 -2.67766 -2.68265 -2.68754 -2.69256 -2.69776 -2.70389 -2.70990
 -2.71488 -2.71971 -2.72508 -2.73085 -2.73653 -2.74276 -2.74935 -2.75525 -2.76113 -2.76726
 -2.77328 -2.77943 -2.78677 -2.79351 -2.79947 -2.80668 -2.81379 -2.82050 -2.82867 -2.83684
 -2.84432 -2.85232 -2.86049 -2.86853 -2.87703 -2.88470 -2.89380 -2.90168 -2.91070 -2.92052
 -2.92930 -2.93929 -2.94956 -2.96028 -2.97137 -2.98227 -2.99402 -3.00429 -3.01594 -3.02852
 -3.04000 -3.05221 -3.06608 -3.07950 -3.09490 -3.11160 -3.12892 -3.14446 -3.16347 -3.18140
 -3.20170 -3.22174 -3.24426 -3.26840 -3.29357 -3.31848 -3.35435 -3.39176 -3.43240 -3.47096
 -3.53054 -3.60129 -3.69130 -3.79670 -3.97756
 -1.04440 -1.04795 -1.05151 -1.05507 -1.05863 -1.06223 -1.06585 -1.06951 -1.07319 -1.07695
 -1.08070 -1.08445 -1.08824 -1.09200 -1.09571 -1.09946 -1.10325 -1.10711 -1.11096 -1.11482
 -1.11877 -1.12263 -1.12645 -1.13024 -1.13417 -1.13822 -1.14219 -1.14615 -1.15009 -1.15403
 -1.15801 -1.16200 -1.16585 -1.16974 -1.17368 -1.17764 -1.18162 -1.18562 -1.18972 -1.19383
 -1.19793 -1.20204 -1.20623 -1.21046 -1.21470 -1.21890 -1.22313 -1.22747 -1.23182 -1.23617
 -1.24050 -1.24482 -1.24916 -1.25351 -1.25790 -1.26246 -1.26704 -1.27158 -1.27607 -1.28073
 -1.28526 -1.28978 -1.29437 -1.29888 -1.30354 -1.30824 -1.31294 -1.31756 -1.32211 -1.32676
 -1.33157 -1.33651 -1.34127 -1.34603 -1.35092 -1.35588 -1.36077 -1.36563 -1.37042 -1.37542
 -1.38052 -1.38561 -1.39063 -1.39575 -1.40092 -1.40603 -1.41120 -1.41649 -1.42187 -1.42729
 -1.43280 -1.43818 -1.44353 -1.44900 -1.45460 -1.46013 -1.46571 -1.47141 -1.47698 -1.48251
 -1.48821 -1.49399 -1.49989 -1.50583 -1.51189 -1.51784 -1.52385 -1.52991 -1.53590 -1.54207
 -1.54822 -1.55444 -1.56085 -1.56710 -1.57361 -1.58013 -1.58660 -1.59328 -1.59993 -1.60653
 -1.61316 -1.62009 -1.62712 -1.63421 -1.64137 -1.64858 -1.65563 -1.66273 -1.66998 -1.67750
 -1.68490 -1.69237 -1.70008 -1.70817 -1.71600 -1.72390 -1.73186 -1.73981 -1.74813 -1.75629
 -1.76491 -1.77353 -1.78241 -1.79099 -1.79968 -1.80879 -1.81818 -1.82762 -1.83711 -1.84685
 -1.85681 -1.86655 -1.87678 -1.88682 -1.89727 -1.90760 -1.91826 -1.92926 -1.94068 -1.95193
 -1.96362 -1.97551 -1.98759 -2.00024 -2.01289 -2.02588 -2.03883 -2.05224 -2.06621 -2.08054
 -2.09509 -2.10919 -2.12510 -2.14133 -2.15827 -2.17542 -2.17712 -2.17881 -2.18051 -2.18221
 -2.18390 -2.18560 -2.18729 -2.18901 -2.19074 -2.19247 -2.19420 -2.19598 -2.19775 -2.19953
 -2.20129 -2.20304 -2.20480 -2.20656 -2.20833 -2.21010 -2.21187 -2.21373 -2.21559 -2.21745
 -2.21939 -2.22135 -2.22331 -2.22536 -2.22745 -2.22954 -2.23159 -2.23361 -2.23564 -2.23767
 -2.23970 -2.24172 -2.24360 -2.24546 -2.24732 -2.24922 -2.25115 -2.25308 -2.25508 -2.25715
 -2.25922 -2.26131 -2.26340 -2.26550 -2.26756 -2.26961 -2.27166 -2.27364 -2.27560 -2.27755
 -2.27963 -2.28174 -2.28386 -2.28602 -2.28819 -2.29035 -2.29247 -2.29459 -2.29671 -2.29880
 -2.30089 -2.30295 -2.30499 -2.30703 -2.30919 -2.31147 -2.31375 -2.31601 -2.31827 -2.32057
 -2.32299 -2.32542 -2.32774 -2.33002 -2.33231 -2.33461 -2.33691 -2.33933 -2.34186 -2.34437
 -2.34673 -2.34909 -2.35151 -2.35396 -2.35641 -2.35878 -2.36115 -2.36378 -2.36654 -2.36919
 -2.37170 -2.37423 -2.37694 -2.37964 -2.38230 -2.38494 -2.38770 -2.39053 -2.39337 -2.39624
 -2.39905 -2.40178 -2.40453 -2.40736 -2.41021 -2.41317 -2.41614 -2.41907 -2.42200 -2.42487
 -2.42773 -2.43073 -2.43373 -2.43670 -2.43967 -2.44273 -2.44581 -2.44875 -2.45169 -2.45467
 -2.45765 -2.46097 -2.46430 -2.46731 -2.47037 -2.47380 -2.47719 -2.48049 -2.48381 -2.48713
 -2.49042 -2.49369 -2.49732 -2.50089 -2.50418 -2.50765 -2.51134 -2.51512 -2.51892 -2.52271
 -2.52652 -2.53035 -2.53444 -2.53846 -2.54243 -2.54622 -2.55000 -2.55377 -2.55775 -2.56190
 -2.56620 -2.56998 -2.57408 -2.57852 -2.58255 -2.58655 -2.59056 -2.59471 -2.59882 -2.60302
 -2.60757 -2.61221 -2.61673 -2.62102 -2.62496 -2.62916 -2.63364 -2.63849 -2.64360 -2.64846
 -2.65329 -2.65789 -2.66221 -2.66667 -2.67171 -2.67688 -2.68226 -2.68791 -2.69334 -2.69910
 -2.70489 -2.71045 -2.71583 -2.72190 -2.72729 -2.73329 -2.73936 -2.74534 -2.75187 -2.75768
 -2.76387 -2.77075 -2.77733 -2.78419 -2.79156 -2.79890 -2.80594 -2.81322 -2.82111 -2.82805
 -2.83461 -2.84183 -2.84959 -2.85764 -2.86564 -2.87314 -2.88146 -2.88998 -2.89944 -2.90849
 -2.91731 -2.92653 -2.93654 -2.94689 -2.95776 -2.96879 -2.97902 -2.99063 -3.00385 -3.01697
 -3.02920 -3.04227 -3.05559 -3.07111 -3.08599 -3.10202 -3.11777 -3.13439 -3.15284 -3.17315
 -3.19192 -3.21292 -3.23620 -3.25965 -3.28318 -3.31245 -3.34522 -3.37856 -3.41792 -3.46198
 -3.51529 -3.58624 -3.67228 -3.78308 -3.94956
 -1.03532 -1.03898 -1.04264 -1.04625 -1.04984 -1.05341 -1.05710 -1.06082 -1.06453 -1.06824
 -1.07196 -1.07575 -1.07953 -1.08330 -1.08702 -1.09075 -1.09454 -1.09829 -1.10199 -1.10570
 -1.10945 -1.11326 -1.11716 -1.12108 -1.12498 -1.12887 -1.13278 -1.13669 -1.14061 -1.14454
 -1.14861 -1.15262 -1.15662 -1.16059 -1.16459 -1.16861 -1.17274 -1.17683 -1.18090 -1.18494
 -1.18899 -1.19303 -1.19704 -1.20118 -1.20534 -1.20948 -1.21374 -1.21799 -1.22223 -1.22649
 -1.23070 -1.23487 -1.23906 -1.24331 -1.24767 -1.25220 -1.25673 -1.26133 -1.26592 -1.27047
 -1.27508 -1.27972 -1.28433 -1.28888 -1.29344 -1.29817 -1.30289 -1.30757 -1.31222 -1.31704
 -1.32189 -1.32664 -1.33139 -1.33637 -1.34128 -1.34615 -1.35108 -1.35598 -1.36079 -1.36572
 -1.37080 -1.37582 -1.38092 -1.38603 -1.39106 -1.39628 -1.40132 -1.40652 -1.41187 -1.41732
 -1.42276 -1.42823 -1.43373 -1.43922 -1.44467 -1.45004 -1.45554 -1.46148 -1.46709 -1.47266
 -1.47831 -1.48398 -1.48985 -1.49583 -1.50175 -1.50768 -1.51367 -1.51977 -1.52587 -1.53200
 -1.53814 -1.54443 -1.55084 -1.55726 -1.56356 -1.56987 -1.57646 -1.58307 -1.58988 -1.59660
 -1.60334 -1.61008 -1.61701 -1.62388 -1.63079 -1.63777 -1.64491 -1.65204 -1.65946 -1.66695
 -1.67447 -1.68198 -1.68938 -1.69700 -1.70492 -1.71305 -1.72120 -1.72938 -1.73779 -1.74627
 -1.75482 -1.76330 -1.77188 -1.78080 -1.78983 -1.79909 -1.80818 -1.81751 -1.82670 -1.83613
 -1.84588 -1.85568 -1.86567 -1.87561 -1.88585 -1.89636 -1.90737 -1.91846 -1.92961 -1.94149
 -1.95296 -1.96489 -1.97715 -1.98907 -2.00201 -2.01462 -2.02780 -2.04178 -2.05548 -2.06983
 -2.08418 -2.09907 -2.11429 -2.13095 -2.14690 -2.16460 -2.16630 -2.16800 -2.16970 -2.17140
 -2.17309 -2.17479 -2.17651 -2.17829 -2.18008 -2.18186 -2.18362 -2.18538 -2.18714 -2.18895
 -2.19081 -2.19266 -2.19450 -2.19629 -2.19807 -2.19986 -2.20170 -2.20355 -2.20540 -2.20737
 -2.20940 -2.21143 -2.21336 -2.21525 -2.21714 -2.21914 -2.22121 -2.22329 -2.22520 -2.22703
 -2.22886 -2.23071 -2.23261 -2.23449 -2.23640 -2.23839 -2.24037 -2.24237 -2.24442 -2.24646
 -2.24851 -2.25053 -2.25255 -2.25462 -2.25678 -2.25894 -2.26096 -2.26284 -2.26472 -2.26671
 -2.26892 -2.27113 -2.27331 -2.27546 -2.27762 -2.27980 -2.28200 -2.28419 -2.28631 -2.28843
 -2.29059 -2.29285 -2.29511 -2.29755 -2.30009 -2.30255 -2.30477 -2.30698 -2.30927 -2.31164
 -2.31400 -2.31624 -2.31848 -2.32072 -2.32298 -2.32524 -2.32755 -2.32987 -2.33220 -2.33458
 -2.33697 -2.33940 -2.34186 -2.34434 -2.34690 -2.34947 -2.35184 -2.35417 -2.35654 -2.35910
 -2.36166 -2.36426 -2.36686 -2.36954 -2.37228 -2.37497 -2.37757 -2.38019 -2.38309 -2.38600
 -2.38900 -2.39200 -2.39484 -2.39768 -2.40039 -2.40309 -2.40574 -2.40837 -2.41100 -2.41364
 -2.41630 -2.41930 -2.42228 -2.42516 -2.42806 -2.43130 -2.43448 -2.43735 -2.44024 -2.44327
 -2.44632 -2.44953 -2.45273 -2.45592 -2.45910 -2.46224 -2.46542 -2.46867 -2.47192 -2.47517
 -2.47847 -2.48178 -2.48568 -2.48947 -2.49305 -2.49688 -2.50068 -2.50406 -2.50759 -2.51133
 -2.51485 -2.51836 -2.52225 -2.52637 -2.53067 -2.53503 -2.53893 -2.54273 -2.54672 -2.55060
 -2.55440 -2.55793 -2.56167 -2.56569 -2.56975 -2.57394 -2.57828 -2.58231 -2.58649 -2.59086
 -2.59553 -2.59979 -2.60411 -2.60860 -2.61336 -2.61821 -2.62312 -2.62797 -2.63272 -2.63746
 -2.64217 -2.64698 -2.65181 -2.65653 -2.66125 -2.66634 -2.67137 -2.67622 -2.68105 -2.68643
 -2.69227 -2.69740 -2.70361 -2.70978 -2.71614 -2.72211 -2.72791 -2.73427 -2.74034 -2.74655
 -2.75266 -2.75916 -2.76547 -2.77252 -2.77922 -2.78551 -2.79211 -2.79925 -2.80625 -2.81383
 -2.82054 -2.82852 -2.83635 -2.84408 -2.85274 -2.86077 -2.86938 -2.87807 -2.88665 -2.89514
 -2.90423 -2.91437 -2.92522 -2.93438 -2.94460 -2.95654 -2.96717 -2.97827 -2.99021 -3.00200
 -3.01398 -3.02776 -3.04227 -3.05680 -3.07323 -3.08996 -3.10695 -3.12504 -3.14219 -3.15985
 -3.17955 -3.19948 -3.22328 -3.24651 -3.27107 -3.29854 -3.32937 -3.36458 -3.41005 -3.45791
 -3.50711 -3.57316 -3.65760 -3.76588 -3.94324
 -1.02419 -1.02779 -1.03141 -1.03504 -1.03877 -1.04253 -1.04628 -1.04997 -1.05361 -1.05726
 -1.06095 -1.06474 -1.06849 -1.07224 -1.07599 -1.07972 -1.08343 -1.08727 -1.09109 -1.09481
 -1.09862 -1.10248 -1.10638 -1.11024 -1.11408 -1.11794 -1.12186 -1.12586 -1.12985 -1.13381
 -1.13774 -1.14168 -1.14566 -1.14966 -1.15373 -1.15779 -1.16185 -1.16595 -1.17000 -1.17399
 -1.17810 -1.18222 -1.18636 -1.19046 -1.19461 -1.19877 -1.20296 -1.20717 -1.21140 -1.21563
 -1.21988 -1.22419 -1.22854 -1.23286 -1.23727 -1.24172 -1.24616 -1.25040 -1.25483 -1.25935
 -1.26379 -1.26829 -1.27287 -1.27749 -1.28211 -1.28671 -1.29137 -1.29612 -1.30094 -1.30578
 -1.31050 -1.31530 -1.32017 -1.32502 -1.32977 -1.33449 -1.33919 -1.34392 -1.34872 -1.35363
 -1.35872 -1.36379 -1.36899 -1.37424 -1.37938 -1.38448 -1.38970 -1.39511 -1.40047 -1.40583
 -1.41118 -1.41664 -1.42221 -1.42774 -1.43323 -1.43876 -1.44434 -1.44988 -1.45559 -1.46137
 -1.46701 -1.47288 -1.47883 -1.48471 -1.49064 -1.49647 -1.50234 -1.50836 -1.51453 -1.52071
 -1.52694 -1.53318 -1.53938 -1.54560 -1.55197 -1.55831 -1.56508 -1.57185 -1.57842 -1.58490
 -1.59162 -1.59851 -1.60552 -1.61238 -1.61931 -1.62669 -1.63372 -1.64083 -1.64824 -1.65550
 -1.66281 -1.67035 -1.67823 -1.68603 -1.69383 -1.70169 -1.70937 -1.71742 -1.72540 -1.73358
 -1.74184 -1.75058 -1.75904 -1.76795 -1.77677 -1.78563 -1.79506 -1.80445 -1.81372 -1.82318
 -1.83275 -1.84268 -1.85274 -1.86276 -1.87322 -1.88367 -1.89438 -1.90559 -1.91684 -1.92843
 -1.94025 -1.95218 -1.96482 -1.97718 -1.99005 -2.00325 -2.01657 -2.03032 -2.04470 -2.05855
 -2.07331 -2.08787 -2.10297 -2.11876 -2.13487 -2.15212 -2.15394 -2.15577 -2.15759 -2.15926
 -2.16089 -2.16253 -2.16417 -2.16584 -2.16752 -2.16919 -2.17093 -2.17271 -2.17449 -2.17628
 -2.17807 -2.17986 -2.18165 -2.18346 -2.18528 -2.18709 -2.18887 -2.19062 -2.19236 -2.19411
 -2.19594 -2.19777 -2.19960 -2.20146 -2.20333 -2.20520 -2.20706 -2.20892 -2.21077 -2.21265
 -2.21455 -2.21646 -2.21839 -2.22043 -2.22247 -2.22449 -2.22648 -2.22846 -2.23048 -2.23264
 -2.23480 -2.23686 -2.23878 -2.24070 -2.24275 -2.24507 -2.24739 -2.24956 -2.25169 -2.25381
 -2.25583 -2.25784 -2.25984 -2.26213 -2.26445 -2.26672 -2.26892 -2.27113 -2.27327 -2.27538
 -2.27748 -2.27967 -2.28189 -2.28410 -2.28611 -2.28813 -2.29016 -2.29245 -2.29475 -2.29710
 -2.29952 -2.30194 -2.30425 -2.30655 -2.30886 -2.31118 -2.31350 -2.31599 -2.31851 -2.32097
 -2.32332 -2.32568 -2.32830 -2.33097 -2.33363 -2.33628 -2.33888 -2.34137 -2.34386 -2.34634
 -2.34883 -2.35133 -2.35384 -2.35635 -2.35885 -2.36135 -2.36384 -2.36632 -2.36892 -2.37176
 -2.37463 -2.37761 -2.38056 -2.38338 -2.38620 -2.38898 -2.39177 -2.39449 -2.39720 -2.40007
 -2.40301 -2.40602 -2.40907 -2.41196 -2.41478 -2.41760 -2.42043 -2.42336 -2.42642 -2.42945
 -2.43244 -2.43556 -2.43881 -2.44208 -2.44536 -2.44874 -2.45214 -2.45540 -2.45870 -2.46221
 -2.46561 -2.46890 -2.47237 -2.47593 -2.47940 -2.48288 -2.48639 -2.48991 -2.49344 -2.49720
 -2.50097 -2.50466 -2.50835 -2.51205 -2.51604 -2.51977 -2.52327 -2.52686 -2.53048 -2.53424
 -2.53828 -2.54254 -2.54669 -2.55083 -2.55493 -2.55892 -2.56314 -2.56740 -2.57160 -2.57627
 -2.58093 -2.58559 -2.59031 -2.59465 -2.59924 -2.60402 -2.60900 -2.61421 -2.61923 -2.62400
 -2.62859 -2.63319 -2.63813 -2.64303 -2.64805 -2.65299 -2.65796 -2.66335 -2.66942 -2.67472
 -2.67991 -2.68486 -2.69078 -2.69644 -2.70236 -2.70815 -2.71447 -2.72059 -2.72647 -2.73277
 -2.73896 -2.74626 -2.75287 -2.76004 -2.76688 -2.77344 -2.77985 -2.78671 -2.79342 -2.80071
 -2.80730 -2.81425 -2.82208 -2.82930 -2.83644 -2.84509 -2.85388 -2.86258 -2.87175 -2.88153
 -2.89070 -2.90000 -2.90939 -2.91866 -2.92934 -2.93990 -2.95031 -2.96212 -2.97461 -2.98601
 -2.99951 -3.01358 -3.02769 -3.04322 -3.05944 -3.07525 -3.09163 -3.10964 -3.12867 -3.14736
 -3.16530 -3.18838 -3.21256 -3.23328 -3.25653 -3.28521 -3.31294 -3.35103 -3.39520 -3.43669
 -3.49290 -3.55692 -3.65652 -3.75239 -3.93580
 -1.01033 -1.01389 -1.01752 -1.02121 -1.02490 -1.02855 -1.03218 -1.03580 -1.03958 -1.04330
 -1.04692 -1.05067 -1.05449 -1.05830 -1.06206 -1.06578 -1.06954 -1.07331 -1.07713 -1.08103
 -1.08493 -1.08877 -1.09262 -1.09651 -1.10050 -1.10447 -1.10842 -1.11243 -1.11641 -1.12038
 -1.12433 -1.12831 -1.13232 -1.13640 -1.14050 -1.14460 -1.14857 -1.15259 -1.15664 -1.16071
 -1.16478 -1.16885 -1.17295 -1.17707 -1.18122 -1.18543 -1.18964 -1.19391 -1.19824 -1.20259
 -1.20688 -1.21114 -1.21543 -1.21986 -1.22424 -1.22855 -1.23282 -1.23715 -1.24162 -1.24626
 -1.25060 -1.25503 -1.25953 -1.26409 -1.26868 -1.27327 -1.27799 -1.28287 -1.28753 -1.29219
 -1.29687 -1.30158 -1.30638 -1.31125 -1.31598 -1.32078 -1.32567 -1.33061 -1.33557 -1.34051
 -1.34564 -1.35074 -1.35574 -1.36080 -1.36610 -1.37127 -1.37634 -1.38163 -1.38704 -1.39239
 -1.39764 -1.40288 -1.40825 -1.41349 -1.41902 -1.42454 -1.43009 -1.43558 -1.44114 -1.44690
 -1.45274 -1.45844 -1.46417 -1.47003 -1.47588 -1.48186 -1.48781 -1.49377 -1.49967 -1.50583
 -1.51197 -1.51822 -1.52453 -1.53084 -1.53726 -1.54389 -1.55061 -1.55735 -1.56424 -1.57104
 -1.57801 -1.58495 -1.59201 -1.59890 -1.60565 -1.61253 -1.61971 -1.62688 -1.63414 -1.64145
 -1.64889 -1.65633 -1.66395 -1.67163 -1.67940 -1.68725 -1.69520 -1.70326 -1.71147 -1.71952
 -1.72772 -1.73610 -1.74472 -1.75343 -1.76203 -1.77102 -1.78003 -1.78958 -1.79914 -1.80853
 -1.81798 -1.82819 -1.83800 -1.84830 -1.85875 -1.86948 -1.88024 -1.89156 -1.90297 -1.91443
 -1.92618 -1.93843 -1.95076 -1.96351 -1.97608 -1.98863 -2.00214 -2.01530 -2.02918 -2.04363
 -2.05842 -2.07383 -2.08894 -2.10490 -2.12112 -2.13759 -2.13926 -2.14092 -2.14256 -2.14421
 -2.14586 -2.14759 -2.14934 -2.15108 -2.15286 -2.15468 -2.15651 -2.15833 -2.16014 -2.16195
 -2.16376 -2.16561 -2.16746 -2.16932 -2.17118 -2.17306 -2.17494 -2.17679 -2.17859 -2.18039
 -2.18220 -2.18404 -2.18589 -2.18774 -2.18953 -2.19132 -2.19311 -2.19492 -2.19675 -2.19858
 -2.20043 -2.20235 -2.20427 -2.20618 -2.20803 -2.20988 -2.21173 -2.21368 -2.21564 -2.21761
 -2.21958 -2.22156 -2.22354 -2.22556 -2.22759 -2.22963 -2.23164 -2.23364 -2.23564 -2.23769
 -2.23975 -2.24181 -2.24392 -2.24603 -2.24816 -2.25051 -2.25286 -2.25509 -2.25722 -2.25935
 -2.26148 -2.26362 -2.26576 -2.26791 -2.27006 -2.27223 -2.27450 -2.27678 -2.27913 -2.28157
 -2.28401 -2.28646 -2.28891 -2.29137 -2.29383 -2.29629 -2.29870 -2.30111 -2.30353 -2.30595
 -2.30839 -2.31099 -2.31359 -2.31602 -2.31841 -2.32081 -2.32320 -2.32560 -2.32830 -2.33106
 -2.33366 -2.33617 -2.33874 -2.34143 -2.34412 -2.34684 -2.34956 -2.35206 -2.35452 -2.35702
 -2.35957 -2.36213 -2.36494 -2.36776 -2.37045 -2.37313 -2.37593 -2.37878 -2.38157 -2.38432
 -2.38713 -2.39001 -2.39288 -2.39572 -2.39866 -2.40199 -2.40522 -2.40828 -2.41125 -2.41410
 -2.41704 -2.42017 -2.42323 -2.42619 -2.42922 -2.43236 -2.43560 -2.43895 -2.44229 -2.44563
 -2.44906 -2.45254 -2.45627 -2.45989 -2.46344 -2.46710 -2.47079 -2.47456 -2.47824 -2.48188
 -2.48538 -2.48894 -2.49266 -2.49646 -2.50028 -2.50396 -2.50769 -2.51151 -2.51564 -2.51980
 -2.52397 -2.52788 -2.53194 -2.53617 -2.54013 -2.54417 -2.54829 -2.55275 -2.55688 -2.56098
 -2.56544 -2.56965 -2.57379 -2.57792 -2.58247 -2.58706 -2.59189 -2.59694 -2.60131 -2.60628
 -2.61147 -2.61659 -2.62174 -2.62707 -2.63215 -2.63768 -2.64319 -2.64837 -2.65431 -2.65988
 -2.66514 -2.67042 -2.67573 -2.68110 -2.68696 -2.69284 -2.69893 -2.70535 -2.71183 -2.71835
 -2.72476 -2.73079 -2.73665 -2.74266 -2.74883 -2.75537 -2.76232 -2.76922 -2.77575 -2.78266
 -2.78995 -2.79734 -2.80458 -2.81156 -2.81993 -2.82740 -2.83580 -2.84580 -2.85505 -2.86497
 -2.87480 -2.88511 -2.89545 -2.90612 -2.91621 -2.92605 -2.93635 -2.94770 -2.95851 -2.97103
 -2.98335 -2.99680 -3.01008 -3.02405 -3.03812 -3.05555 -3.07086 -3.08729 -3.10718 -3.12656
 -3.14729 -3.16822 -3.19067 -3.21475 -3.24344 -3.26997 -3.29927 -3.33194 -3.37105 -3.42031
 -3.47783 -3.54800 -3.62720 -3.72873 -3.90676
 -0.99381 -0.99741 -1.00099 -1.00455 -1.00815 -1.01178 -1.01550 -1.01921 -1.02286 -1.02650
 -1.03015 -1.03391 -1.03767 -1.04146 -1.04527 -1.04905 -1.05279 -1.05662 -1.06049 -1.06430
 -1.06810 -1.07191 -1.07578 -1.07963 -1.08342 -1.08740 -1.09138 -1.09527 -1.09924 -1.10325
 -1.10732 -1.11117 -1.11509 -1.11927 -1.12333 -1.12739 -1.13147 -1.13546 -1.13950 -1.14365
 -1.14772 -1.15184 -1.15604 -1.16031 -1.16447 -1.16858 -1.17285 -1.17697 -1.18107 -1.18526
 -1.18956 -1.19390 -1.19825 -1.20257 -1.20697 -1.21144 -1.21595 -1.22030 -1.22466 -1.22903
 -1.23343 -1.23794 -1.24257 -1.24727 -1.25195 -1.25643 -1.26106 -1.26574 -1.27038 -1.27518
 -1.27992 -1.28472 -1.28960 -1.29451 -1.29926 -1.30421 -1.30907 -1.31395 -1.31900 -1.32415
 -1.32912 -1.33419 -1.33917 -1.34417 -1.34923 -1.35417 -1.35940 -1.36479 -1.37003 -1.37534
 -1.38070 -1.38610 -1.39158 -1.39708 -1.40267 -1.40807 -1.41343 -1.41915 -1.42489 -1.43052
 -1.43616 -1.44185 -1.44761 -1.45357 -1.45960 -1.46554 -1.47146 -1.47752 -1.48350 -1.48952
 -1.49556 -1.50162 -1.50790 -1.51419 -1.52039 -1.52663 -1.53318 -1.53979 -1.54665 -1.55329
 -1.55993 -1.56660 -1.57342 -1.58039 -1.58729 -1.59426 -1.60128 -1.60833 -1.61536 -1.62267
 -1.63045 -1.63812 -1.64570 -1.65349 -1.66117 -1.66872 -1.67676 -1.68495 -1.69341 -1.70193
 -1.71035 -1.71891 -1.72758 -1.73634 -1.74508 -1.75417 -1.76319 -1.77249 -1.78201 -1.79172
 -1.80143 -1.81102 -1.82103 -1.83129 -1.84185 -1.85236 -1.86296 -1.87428 -1.88560 -1.89691
 -1.90839 -1.92066 -1.93259 -1.94498 -1.95747 -1.97031 -1.98302 -1.99648 -2.01042 -2.02467
 -2.03935 -2.05461 -2.07015 -2.08608 -2.10249 -2.11934 -2.12113 -2.12288 -2.12460 -2.12631
 -2.12803 -2.12981 -2.13158 -2.13336 -2.13514 -2.13691 -2.13869 -2.14047 -2.14225 -2.14404
 -2.14582 -2.14759 -2.14936 -2.15113 -2.15296 -2.15486 -2.15677 -2.15864 -2.16045 -2.16226
 -2.16408 -2.16589 -2.16770 -2.16951 -2.17140 -2.17332 -2.17524 -2.17712 -2.17897 -2.18082
 -2.18270 -2.18461 -2.18653 -2.18846 -2.19042 -2.19238 -2.19437 -2.19646 -2.19856 -2.20061
 -2.20253 -2.20445 -2.20639 -2.20842 -2.21044 -2.21246 -2.21448 -2.21651 -2.21854 -2.22062
 -2.22270 -2.22474 -2.22670 -2.22865 -2.23070 -2.23292 -2.23515 -2.23739 -2.23965 -2.24190
 -2.24405 -2.24618 -2.24834 -2.25064 -2.25293 -2.25518 -2.25738 -2.25958 -2.26184 -2.26412
 -2.26641 -2.26875 -2.27110 -2.27343 -2.27577 -2.27810 -2.28047 -2.28284 -2.28527 -2.28775
 -2.29022 -2.29265 -2.29508 -2.29757 -2.30010 -2.30264 -2.30521 -2.30778 -2.31048 -2.31319
 -2.31575 -2.31823 -2.32069 -2.32310 -2.32550 -2.32796 -2.33044 -2.33302 -2.33577 -2.33854
 -2.34140 -2.34424 -2.34686 -2.34949 -2.35211 -2.35473 -2.35749 -2.36038 -2.36335 -2.36640
 -2.36931 -2.37206 -2.37490 -2.37797 -2.38097 -2.38383 -2.38673 -2.38972 -2.39270 -2.39567
 -2.39865 -2.40170 -2.40481 -2.40814 -2.41155 -2.41507 -2.41839 -2.42164 -2.42521 -2.42872
 -2.43194 -2.43529 -2.43889 -2.44227 -2.44556 -2.44897 -2.45238 -2.45564 -2.45897 -2.46246
 -2.46603 -2.46964 -2.47338 -2.47719 -2.48114 -2.48498 -2.48879 -2.49260 -2.49634 -2.50003
 -2.50383 -2.50780 -2.51202 -2.51633 -2.52058 -2.52482 -2.52924 -2.53342 -2.53778 -2.54241
 -2.54612 -2.55025 -2.55471 -2.55873 -2.56333 -2.56792 -2.57221 -2.57670 -2.58147 -2.58627
 -2.59111 -2.59634 -2.60145 -2.60643 -2.61153 -2.61665 -2.62193 -2.62758 -2.63304 -2.63840
 -2.64346 -2.64903 -2.65438 -2.66010 -2.66567 -2.67161 -2.67809 -2.68458 -2.69082 -2.69681
 -2.70305 -2.70926 -2.71536 -2.72175 -2.72777 -2.73411 -2.74132 -2.74847 -2.75519 -2.76225
 -2.76968 -2.77759 -2.78543 -2.79312 -2.80107 -2.80954 -2.81829 -2.82714 -2.83694 -2.84677
 -2.85538 -2.86465 -2.87365 -2.88260 -2.89304 -2.90465 -2.91525 -2.92577 -2.93907 -2.95019
 -2.96201 -2.97454 -2.98785 -3.00399 -3.02009 -3.03544 -3.05192 -3.06816 -3.08584 -3.10711
 -3.12887 -3.15082 -3.17175 -3.19263 -3.21937 -3.24949 -3.27488 -3.30841 -3.35212 -3.39905
 -3.45565 -3.52078 -3.60736 -3.72228 -3.90364
 -0.97142 -0.97499 -0.97859 -0.98220 -0.98572 -0.98932 -0.99308 -0.99672 -1.00033 -1.00407
 -1.00778 -1.01147 -1.01518 -1.01891 -1.02267 -1.02642 -1.03016 -1.03398 -1.03782 -1.04166
 -1.04559 -1.04948 -1.05331 -1.05716 -1.06104 -1.06497 -1.06884 -1.07270 -1.07660 -1.08060
 -1.08464 -1.08856 -1.09240 -1.09620 -1.10025 -1.10431 -1.10838 -1.11248 -1.11654 -1.12060
 -1.12472 -1.12874 -1.13276 -1.13697 -1.14121 -1.14547 -1.14977 -1.15402 -1.15831 -1.16264
 -1.16699 -1.17139 -1.17581 -1.18026 -1.18461 -1.18894 -1.19327 -1.19767 -1.20221 -1.20679
 -1.21138 -1.21594 -1.22054 -1.22515 -1.22976 -1.23434 -1.23886 -1.24354 -1.24829 -1.25302
 -1.25765 -1.26250 -1.26722 -1.27192 -1.27669 -1.28150 -1.28637 -1.29126 -1.29619 -1.30117
 -1.30618 -1.31119 -1.31624 -1.32130 -1.32644 -1.33161 -1.33667 -1.34183 -1.34714 -1.35256
 -1.35793 -1.36335 -1.36880 -1.37427 -1.37977 -1.38512 -1.39043 -1.39594 -1.40176 -1.40756
 -1.41325 -1.41908 -1.42500 -1.43102 -1.43693 -1.44283 -1.44859 -1.45447 -1.46034 -1.46624
 -1.47237 -1.47863 -1.48475 -1.49105 -1.49746 -1.50396 -1.51007 -1.51642 -1.52318 -1.52999
 -1.53678 -1.54363 -1.55048 -1.55756 -1.56456 -1.57145 -1.57859 -1.58570 -1.59282 -1.60038
 -1.60777 -1.61518 -1.62284 -1.63050 -1.63847 -1.64621 -1.65407 -1.66224 -1.67053 -1.67892
 -1.68718 -1.69576 -1.70446 -1.71305 -1.72189 -1.73075 -1.73978 -1.74951 -1.75895 -1.76846
 -1.77831 -1.78799 -1.79784 -1.80819 -1.81856 -1.82908 -1.84011 -1.85094 -1.86235 -1.87347
 -1.88472 -1.89644 -1.90846 -1.92079 -1.93379 -1.94705 -1.96058 -1.97388 -1.98768 -2.00174
 -2.01615 -2.03123 -2.04625 -2.06220 -2.07882 -2.09519 -2.09678 -2.09841 -2.10018 -2.10195
 -2.10371 -2.10550 -2.10728 -2.10907 -2.11086 -2.11266 -2.11445 -2.11625 -2.11803 -2.11982
 -2.12160 -2.12342 -2.12525 -2.12708 -2.12889 -2.13070 -2.13250 -2.13431 -2.13611 -2.13792
 -2.13972 -2.14154 -2.14335 -2.14516 -2.14703 -2.14895 -2.15086 -2.15282 -2.15483 -2.15683
 -2.15885 -2.16090 -2.16294 -2.16495 -2.16694 -2.16893 -2.17093 -2.17294 -2.17495 -2.17695
 -2.17892 -2.18089 -2.18294 -2.18510 -2.18727 -2.18928 -2.19121 -2.19314 -2.19517 -2.19726
 -2.19936 -2.20147 -2.20359 -2.20570 -2.20788 -2.21008 -2.21230 -2.21461 -2.21692 -2.21916
 -2.22133 -2.22351 -2.22561 -2.22769 -2.22978 -2.23210 -2.23446 -2.23677 -2.23902 -2.24126
 -2.24362 -2.24604 -2.24845 -2.25085 -2.25324 -2.25558 -2.25789 -2.26024 -2.26288 -2.26552
 -2.26787 -2.27017 -2.27247 -2.27477 -2.27707 -2.27944 -2.28187 -2.28428 -2.28666 -2.28903
 -2.29155 -2.29417 -2.29677 -2.29931 -2.30185 -2.30455 -2.30727 -2.31020 -2.31322 -2.31581
 -2.31826 -2.32082 -2.32363 -2.32645 -2.32929 -2.33212 -2.33510 -2.33807 -2.34081 -2.34354
 -2.34618 -2.34880 -2.35162 -2.35461 -2.35753 -2.36038 -2.36333 -2.36641 -2.36944 -2.37242
 -2.37530 -2.37809 -2.38094 -2.38393 -2.38707 -2.39053 -2.39398 -2.39741 -2.40084 -2.40425
 -2.40755 -2.41081 -2.41394 -2.41716 -2.42056 -2.42399 -2.42743 -2.43111 -2.43472 -2.43800
 -2.44163 -2.44578 -2.44938 -2.45300 -2.45674 -2.46061 -2.46451 -2.46824 -2.47213 -2.47618
 -2.48035 -2.48410 -2.48758 -2.49154 -2.49545 -2.49916 -2.50328 -2.50759 -2.51200 -2.51660
 -2.52107 -2.52536 -2.52943 -2.53405 -2.53877 -2.54336 -2.54768 -2.55294 -2.55792 -2.56239
 -2.56659 -2.57128 -2.57575 -2.58070 -2.58606 -2.59119 -2.59610 -2.60145 -2.60651 -2.61155
 -2.61717 -2.62283 -2.62824 -2.63391 -2.63965 -2.64567 -2.65169 -2.65783 -2.66432 -2.67011
 -2.67596 -2.68246 -2.68966 -2.69694 -2.70414 -2.71110 -2.71804 -2.72473 -2.73202 -2.73887
 -2.74626 -2.75349 -2.76112 -2.76948 -2.77711 -2.78487 -2.79276 -2.80018 -2.80983 -2.81946
 -2.82876 -2.83908 -2.84907 -2.85825 -2.86777 -2.87821 -2.88922 -2.90015 -2.91184 -2.92405
 -2.93556 -2.94861 -2.96207 -2.97654 -2.99239 -3.01100 -3.02585 -3.04278 -3.06215 -3.08118
 -3.10241 -3.12359 -3.14442 -3.16648 -3.19255 -3.21870 -3.25211 -3.28725 -3.32173 -3.36881
 -3.42415 -3.49321 -3.57500 -3.69532 -3.87580
 -0.93881 -0.94246 -0.94610 -0.94963 -0.95315 -0.95663 -0.96020 -0.96384 -0.96747 -0.97112
 -0.97480 -0.97854 -0.98231 -0.98597 -0.98970 -0.99351 -0.99734 -1.00114 -1.00486 -1.00875
 -1.01269 -1.01660 -1.02047 -1.02434 -1.02829 -1.03222 -1.03614 -1.04011 -1.04403 -1.04792
 -1.05188 -1.05585 -1.05983 -1.06379 -1.06776 -1.07176 -1.07579 -1.07982 -1.08384 -1.08780
 -1.09183 -1.09594 -1.10010 -1.10431 -1.10856 -1.11283 -1.11707 -1.12131 -1.12559 -1.12992
 -1.13430 -1.13869 -1.14292 -1.14729 -1.15169 -1.15606 -1.16044 -1.16479 -1.16919 -1.17375
 -1.17825 -1.18275 -1.18728 -1.19181 -1.19626 -1.20073 -1.20527 -1.20996 -1.21470 -1.21967
 -1.22455 -1.22931 -1.23413 -1.23900 -1.24377 -1.24860 -1.25350 -1.25835 -1.26325 -1.26806
 -1.27285 -1.27770 -1.28266 -1.28772 -1.29282 -1.29801 -1.30327 -1.30857 -1.31388 -1.31914
 -1.32437 -1.32976 -1.33510 -1.34041 -1.34591 -1.35156 -1.35725 -1.36285 -1.36836 -1.37387
 -1.37949 -1.38533 -1.39111 -1.39702 -1.40278 -1.40884 -1.41481 -1.42077 -1.42699 -1.43295
 -1.43907 -1.44518 -1.45147 -1.45783 -1.46419 -1.47074 -1.47714 -1.48348 -1.49006 -1.49690
 -1.50381 -1.51054 -1.51737 -1.52432 -1.53132 -1.53840 -1.54557 -1.55262 -1.55995 -1.56735
 -1.57488 -1.58248 -1.58997 -1.59771 -1.60545 -1.61304 -1.62096 -1.62903 -1.63724 -1.64578
 -1.65412 -1.66286 -1.67170 -1.68053 -1.68956 -1.69841 -1.70702 -1.71615 -1.72566 -1.73512
 -1.74466 -1.75435 -1.76421 -1.77426 -1.78438 -1.79480 -1.80508 -1.81572 -1.82667 -1.83801
 -1.84974 -1.86164 -1.87359 -1.88605 -1.89900 -1.91206 -1.92540 -1.93969 -1.95349 -1.96801
 -1.98290 -1.99719 -2.01222 -2.02784 -2.04455 -2.06103 -2.06270 -2.06436 -2.06602 -2.06767
 -2.06942 -2.07119 -2.07296 -2.07473 -2.07650 -2.07827 -2.08003 -2.08178 -2.08353 -2.08528
 -2.08709 -2.08896 -2.09083 -2.09267 -2.09445 -2.09623 -2.09801 -2.09985 -2.10169 -2.10353
 -2.10534 -2.10713 -2.10892 -2.11071 -2.11250 -2.11429 -2.11609 -2.11789 -2.11970 -2.12150
 -2.12336 -2.12524 -2.12712 -2.12909 -2.13113 -2.13316 -2.13521 -2.13726 -2.13931 -2.14126
 -2.14315 -2.14504 -2.14700 -2.14901 -2.15103 -2.15310 -2.15523 -2.15736 -2.15943 -2.16147
 -2.16351 -2.16573 -2.16801 -2.17026 -2.17234 -2.17442 -2.17651 -2.17864 -2.18077 -2.18290
 -2.18502 -2.18714 -2.18938 -2.19170 -2.19402 -2.19644 -2.19885 -2.20119 -2.20346 -2.20574
 -2.20809 -2.21044 -2.21276 -2.21501 -2.21725 -2.21960 -2.22201 -2.22444 -2.22693 -2.22942
 -2.23200 -2.23462 -2.23705 -2.23928 -2.24151 -2.24402 -2.24660 -2.24916 -2.25168 -2.25421
 -2.25673 -2.25924 -2.26182 -2.26443 -2.26704 -2.26963 -2.27225 -2.27503 -2.27782 -2.28060
 -2.28338 -2.28601 -2.28860 -2.29127 -2.29402 -2.29687 -2.29996 -2.30295 -2.30573 -2.30856
 -2.31163 -2.31470 -2.31776 -2.32081 -2.32385 -2.32683 -2.32965 -2.33255 -2.33585 -2.33908
 -2.34217 -2.34526 -2.34833 -2.35140 -2.35445 -2.35757 -2.36074 -2.36400 -2.36732 -2.37047
 -2.37358 -2.37682 -2.38010 -2.38381 -2.38741 -2.39084 -2.39443 -2.39809 -2.40155 -2.40513
 -2.40900 -2.41255 -2.41599 -2.41940 -2.42286 -2.42650 -2.43014 -2.43379 -2.43756 -2.44129
 -2.44495 -2.44860 -2.45232 -2.45703 -2.46107 -2.46506 -2.46939 -2.47347 -2.47764 -2.48200
 -2.48633 -2.49055 -2.49476 -2.49918 -2.50345 -2.50796 -2.51286 -2.51752 -2.52209 -2.52679
 -2.53164 -2.53660 -2.54175 -2.54670 -2.55167 -2.55674 -2.56192 -2.56702 -2.57169 -2.57736
 -2.58258 -2.58812 -2.59358 -2.59931 -2.60503 -2.61054 -2.61643 -2.62300 -2.62908 -2.63472
 -2.64083 -2.64776 -2.65430 -2.66074 -2.66765 -2.67441 -2.68208 -2.68903 -2.69620 -2.70403
 -2.71059 -2.71799 -2.72549 -2.73274 -2.74125 -2.75019 -2.75874 -2.76763 -2.77652 -2.78517
 -2.79315 -2.80265 -2.81250 -2.82247 -2.83169 -2.84269 -2.85336 -2.86426 -2.87562 -2.88743
 -2.90045 -2.91268 -2.92594 -2.94028 -2.95561 -2.97161 -2.98697 -3.00377 -3.02126 -3.04151
 -3.06185 -3.08306 -3.10547 -3.13033 -3.15927 -3.18443 -3.21578 -3.24816 -3.28680 -3.32502
 -3.38073 -3.45151 -3.53088 -3.64622 -3.82924
 -0.84163 -0.84520 -0.84879 -0.85239 -0.85600 -0.85962 -0.86325 -0.86690 -0.87055 -0.87422
 -0.87790 -0.88159 -0.88529 -0.88901 -0.89273 -0.89648 -0.90023 -0.90399 -0.90777 -0.91156
 -0.91537 -0.91919 -0.92302 -0.92686 -0.93072 -0.93459 -0.93848 -0.94238 -0.94629 -0.95022
 -0.95417 -0.95812 -0.96210 -0.96609 -0.97009 -0.97412 -0.97815 -0.98220 -0.98627 -0.99036
 -0.99446 -0.99858 -1.00271 -1.00686 -1.01103 -1.01522 -1.01943 -1.02365 -1.02789 -1.03216
 -1.03643 -1.04073 -1.04505 -1.04939 -1.05374 -1.05812 -1.06252 -1.06694 -1.07138 -1.07584
 -1.08032 -1.08482 -1.08935 -1.09390 -1.09847 -1.10306 -1.10768 -1.11232 -1.11699 -1.12168
 -1.12639 -1.13113 -1.13590 -1.14069 -1.14550 -1.15035 -1.15522 -1.16012 -1.16505 -1.17000
 -1.17498 -1.18000 -1.18504 -1.19012 -1.19522 -1.20036 -1.20552 -1.21072 -1.21596 -1.22122
 -1.22653 -1.23186 -1.23723 -1.24264 -1.24808 -1.25356 -1.25908 -1.26464 -1.27023 -1.27587
 -1.28155 -1.28727 -1.29303 -1.29883 -1.30468 -1.31058 -1.31652 -1.32250 -1.32854 -1.33462
 -1.34075 -1.34693 -1.35317 -1.35946 -1.36580 -1.37220 -1.37865 -1.38517 -1.39174 -1.39837
 -1.40507 -1.41183 -1.41865 -1.42553 -1.43249 -1.43953 -1.44663 -1.45380 -1.46105 -1.46837
 -1.47578 -1.48327 -1.49084 -1.49850 -1.50625 -1.51409 -1.52202 -1.53006 -1.53819 -1.54642
 -1.55477 -1.56321 -1.57178 -1.58046 -1.58926 -1.59818 -1.60724 -1.61642 -1.62575 -1.63522
 -1.64484 -1.65461 -1.66455 -1.67465 -1.68492 -1.69538 -1.70603 -1.71687 -1.72792 -1.73918
 -1.75067 -1.76239 -1.77436 -1.78659 -1.79910 -1.81189 -1.82499 -1.83840 -1.85215 -1.86627
 -1.88077 -1.89567 -1.91101 -1.92681 -1.94310 -1.95993 -1.96165 -1.96337 -1.96509 -1.96682
 -1.96856 -1.97030 -1.97205 -1.97381 -1.97557 -1.97733 -1.97911 -1.98089 -1.98268 -1.98447
 -1.98627 -1.98808 -1.98988 -1.99171 -1.99354 -1.99536 -1.99720 -1.99905 -2.00090 -2.00276
 -2.00463 -2.00650 -2.00838 -2.01027 -2.01216 -2.01406 -2.01597 -2.01789 -2.01981 -2.02175
 -2.02369 -2.02563 -2.02759 -2.02955 -2.03151 -2.03350 -2.03548 -2.03747 -2.03948 -2.04149
 -2.04350 -2.04553 -2.04757 -2.04961 -2.05167 -2.05373 -2.05579 -2.05788 -2.05996 -2.06205
 -2.06417 -2.06628 -2.06840 -2.07054 -2.07268 -2.07483 -2.07700 -2.07917 -2.08135 -2.08355
 -2.08574 -2.08796 -2.09018 -2.09241 -2.09466 -2.09691 -2.09917 -2.10145 -2.10373 -2.10604
 -2.10834 -2.11066 -2.11300 -2.11533 -2.11769 -2.12006 -2.12243 -2.12483 -2.12723 -2.12964
 -2.13207 -2.13451 -2.13696 -2.13942 -2.14191 -2.14440 -2.14690 -2.14943 -2.15195 -2.15450
 -2.15706 -2.15964 -2.16223 -2.16483 -2.16745 -2.17008 -2.17273 -2.17539 -2.17808 -2.18077
 -2.18348 -2.18621 -2.18895 -2.19171 -2.19448 -2.19728 -2.20009 -2.20293 -2.20576 -2.20864
 -2.21151 -2.21442 -2.21733 -2.22028 -2.22323 -2.22621 -2.22921 -2.23223 -2.23526 -2.23833
 -2.24140 -2.24451 -2.24763 -2.25078 -2.25394 -2.25714 -2.26034 -2.26359 -2.26684 -2.27013
 -2.27344 -2.27678 -2.28014 -2.28352 -2.28694 -2.29037 -2.29385 -2.29734 -2.30086 -2.30442
 -2.30799 -2.31161 -2.31525 -2.31892 -2.32263 -2.32636 -2.33013 -2.33394 -2.33777 -2.34165
 -2.34555 -2.34949 -2.35348 -2.35749 -2.36154 -2.36564 -2.36978 -2.37395 -2.37817 -2.38244
 -2.38673 -2.39108 -2.39548 -2.39992 -2.40441 -2.40895 -2.41354 -2.41818 -2.42287 -2.42761
 -2.43242 -2.43728 -2.44220 -2.44717 -2.45220 -2.45731 -2.46247 -2.46771 -2.47301 -2.47838
 -2.48383 -2.48934 -2.49493 -2.50061 -2.50636 -2.51220 -2.51813 -2.52414 -2.53025 -2.53646
 -2.54277 -2.54918 -2.55569 -2.56232 -2.56906 -2.57591 -2.58289 -2.58999 -2.59724 -2.60463
 -2.61215 -2.61982 -2.62766 -2.63566 -2.64383 -2.65218 -2.66073 -2.66947 -2.67841 -2.68758
 -2.69698 -2.70662 -2.71652 -2.72670 -2.73718 -2.74795 -2.75905 -2.77050 -2.78232 -2.79457
 -2.80723 -2.82038 -2.83401 -2.84819 -2.86298 -2.87842 -2.89457 -2.91153 -2.92936 -2.94818
 -2.96807 -2.98927 -3.01186 -3.03611 -3.06230 -3.09078 -3.12198 -3.15659 -3.19540 -3.23974
 -3.29157 -3.35408 -3.43330 -3.54260 -3.72388


==> anc/CDMSlite_Run2_data/OI_code/y_vs_CLf2.f <==
      Real*8 Function y_vs_CLf(CLin,fin,Istat)
C Computes y such that CLin=Cinf(y,fin).  .8 < CLin < .9999, .005 < f < 1
C Input: CLin=Confidence level, fin=fraction of the range, sometimes called f.
C Output: y=y_vs_CLf=y_{infinity}(CLin,fin), Istat = indicator of quality.
C         If Istat .ge. 3, the program failed, and returns y_vs_CLf=-10.
C Istat  Meaning
C   0    y_vs_CLf.in table used to interpolate
C   1    y_vs_CLf.in table used to extrapolate from f0=0.01 to low fin
C   2    Normal distribution used to extrapolate fron f0=1 to very low fin
C   3    failure: CLin > 0.9999
C   4    failure: fin > 1
C   5    failure: fin > 0.01 but CLin < 0.8
C   6    failure: unable to extrapolate for very low fin.
      Implicit None
      Real*8 CL,f,ylow,yhigh,table(425,100),xf,xCL,FNf,fbin,dfbin,
     1 CLs(425),dCL,flog,ytemp,CLin,fin,f0/.01D0/,f0a/.1D0/,
     1 Ctop/.9999D0/,Cbot/0.8D0/
      Real*4 ylow4,yhigh4,table4(425,100)
      Integer*4 Nmin4,Nf4,NTable4,Ntrials4
C As the program was written in 2004, the lowest value of f in the
C y_vs_CLf.in table was 0.01. The table goes from CL=.8 to CL=.999.
C Sometimes f0 is too small, in which case use f0a.
C      Real*8 PPND16,C,df
      Real*8 DGAUSN,C,df
      Integer*8 Istat,Nmin,Nf,Ntable,Ntrials,I,J,If,ICL
      Common/y_vs_CLfcom/ylow,yhigh,Nmin,Nf,NTable,Ntrials,FNf,table,
     1 CLs
      Logical first/.true./
      If(first) Then
         first=.false.
C         open(20,file='y_vs_CLf.in',status='OLD',form='UNFORMATTED')
C         read(20) ylow4,yhigh4,Nmin4,Nf4,NTable4,Ntrials4
         open(20,file='y_vs_CLf.txt',status='OLD',form='FORMATTED')
         read(20,5) ylow4,yhigh4,Nmin4,Nf4,NTable4,Ntrials4
 5       Format(2F9.5,3I5,I9)
         ylow=ylow4
         yhigh=yhigh4
         Nmin=Nmin4
         Nf=Nf4
         NTable=Ntable4
         Ntrials=Ntrials4
         FNf=dfloat(Nf)
         Do If=1,Nf
C            Read(20) (table4(J,If),J=1,425)
            Read(20,10) (table4(J,If),J=1,425)
 10         Format(10F9.5)
            Do J=1,425
               table(J,If)=table4(J,If)
            EndDo
         EndDo
         Close(20)
         Do ICL=1,175
            CLs(ICL)=.799D0+.001D0*DFloat(ICL)
         EndDo
         Do ICL=176,425
            CLs(ICL)=.9574D0+.0001D0*DFloat(ICL)
         EndDo
      EndIf
      y_vs_CLf=-10.D0 ! Default for failure
      Istat=0 ! Default for success (but 1 and 2 aren't too bad)
      If(CLin .gt. Ctop) Then
         Istat=3
         Return
      ElseIf(fin .gt. 1.D0) Then
         Istat=4
         Return
      ElseIf(fin.ge.0.01D0 .and. CLin .lt. Cbot) Then
         Istat=5
         Return
      EndIf
      If(fin.lt.0.01D0) Then
C If f<0.01 and CL<0.9999, extrapolate from f0 or f0a.
         Istat=1
         CL=CLin**(((1.D0/f0)-.94D0)/((1.D0/fin)-.94D0))
         f=f0
         If(CL.lt.Cbot) Then
            CL=CLin**(((1.D0/f0a)-.94D0)/((1.D0/fin)-.94D0))
            f=f0a
         EndIf
         If(CL.gt.Ctop .or. CL.lt.Cbot) Then
C For very small f, CL can get too close to 1 for the table to handle.
C Even greater than CL=.999 involves extrapolation of the table.
C But for CL>0.9999, extrapolate with the inverse of the normal distribution.
C Give a rough estimate of y_vs_CLf based on extrapolation from f=1.
C This part depends on a routine from http://lib.stat.cmu.edu/apstat/241,
C published in Applied Statistics, vol. 37, pp. 477-484, 1988.  If the
C optimum interval method is used with fewer than, say, 1000 events, I
C expect DGAUSN never to be called, so the block calling it can be removed.
           Istat=2
           df=fin
           C=CLin
C The constants in the next executable line were tuned so that the
C extrapolated results would be pretty good compared with the table
C (for df=.01) and with the extrapolation from f0=.01 for df=0.0005.
           C=C**(0.051D0/((1.D0/df)-0.946D0))
           y_vs_CLf=-DGAUSN(C,I)
C DGAUSN shouldn't fail if f>1.E-12 and CLin<0.999.  This formula
C is essentially y_vs_CLf(C,1).
           If(I.eq.1) Then
              y_vs_CLf=-10.D0
              Istat=6
           EndIf
           Return
         EndIf
      Else
         CL=CLin
         f=fin
      EndIf
      If(f.gt. 1.D0) Then
C Shouldn't be able to get here
         Write(6,*) f," is an out of range value of f in y_vs_CLf"
         stop
      EndIf
      fbin=f*FNf
      If=fbin
      If(If.lt.1) If=1
      If(If.gt.Nf-1) If=Nf-1
      xf=fbin-dfloat(If)
      If(CL.lt.Cbot .or. CL.gt.Ctop) Then
C Shouldn't be able to get here
         Write(6,*) CL," is an out of range value of CL in y_vs_CLf"
         stop
      ElseIf(CL.lt..975D0) Then
         ICL=1000.D0*(CL-.799D0) ! ICL is from 1 to 175
         dCL=.001D0
      Else
         ICL=10000.D0*(CL-.9574D0) ! ICL is from 176 to 424
         dCL=.0001D0
      EndIf
      xCL=(CL-CLs(ICL))/dCL
      ytemp=(1.D0-xCL)*((1.D0-xf)*table(ICL,If)+xf*table(ICL,If+1))
     1 + xCL*((1.D0-xf)*table(ICL+1,If)+xf*table(ICL+1,If+1))
      flog=dlog(f)
      y_vs_CLf=(ytemp+1.7D0*flog)/(1.D0-0.3D0*flog)
      Return
      End


==> anc/CDMSlite_Run2_data/data_files/efficiency_bestFit_keVee.txt <==
0.0032842548	0	-0	0
0.0098527645	0	-0	0
0.016421274	0	-0	0
0.022989784	0	-0	0
0.029558294	0	-0	0
0.036126803	0	-0	0
0.042695313	0	-0	0
0.049263823	0	-0	0
0.05506512	0	-0	0
0.05506513	0.008346946	-0.0032612	0.0028721639
0.055832332	0.0092095605	-0.0035978716	0.0031497145
0.062400842	0.034629695	-0.011272385	0.0073039439
0.068969352	0.053694705	-0.01392172	0.0063644605
0.074723356	0.058524039	-0.011202502	0.0053418848
0.074723366	0.21740084	-0.12944401	0.05194694
0.075537861	0.24057385	-0.14760965	0.050147322
0.082106371	0.35576642	-0.085492955	0.031950601
0.088674881	0.40011894	-0.042877362	0.036474198
0.09524339	0.40543053	-0.037315153	0.036861244
0.1018119	0.40687233	-0.037742572	0.037017176
0.10838041	0.40533229	-0.037836871	0.036840143
0.11494892	0.40822239	-0.038041778	0.037584529
0.12151743	0.41183124	-0.037615193	0.037149225
0.12808594	0.41832035	-0.038867316	0.037940014
0.13465445	0.42404157	-0.039886813	0.038169218
0.14122296	0.43480124	-0.039421205	0.038895038
0.14779147	0.44039226	-0.040983235	0.039558212
0.15435998	0.4461912	-0.042157267	0.039867743
0.16092849	0.44753432	-0.041380015	0.040342589
0.167497	0.45710721	-0.044793544	0.040904694
0.17406551	0.45574137	-0.041640352	0.040586082
0.18063402	0.4641947	-0.045370839	0.040976739
0.18720253	0.46190887	-0.042168896	0.041362668
0.19377104	0.46627818	-0.042258254	0.041211416
0.20033955	0.47082187	-0.042888571	0.041709218
0.20690805	0.46991682	-0.043211382	0.041401528
0.21347656	0.47514192	-0.044693262	0.042295169
0.22004507	0.47718685	-0.045620738	0.042075631
0.22661358	0.48240049	-0.045205974	0.042163362
0.23318209	0.48330561	-0.046367034	0.04250384
0.2397506	0.47996228	-0.042757488	0.042367346
0.24631911	0.48446106	-0.04455018	0.043015397
0.25288762	0.48965403	-0.045734097	0.042443285
0.25945613	0.4881226	-0.045047673	0.04290375
0.26602464	0.48706827	-0.044868484	0.042482352
0.27259315	0.48943017	-0.044877168	0.042978516
0.27916166	0.49025988	-0.045411917	0.042393223
0.28573017	0.4906367	-0.044320247	0.042534586
0.29229868	0.48932764	-0.045917718	0.04236605
0.29886719	0.48734538	-0.044791983	0.042448292
0.3054357	0.4890861	-0.044616795	0.042461497
0.31200421	0.48818077	-0.043397004	0.043108328
0.31857272	0.49320879	-0.044717254	0.042603282
0.32514123	0.49150313	-0.044888412	0.042582246
0.33170974	0.49128948	-0.044480118	0.042562625
0.33827825	0.4899124	-0.043834953	0.042911611
0.34484676	0.4933088	-0.04535825	0.04255368
0.35141527	0.49341747	-0.044432579	0.042654797
0.35798378	0.49272648	-0.044493517	0.04281047
0.36455229	0.49382031	-0.04439934	0.042764386
0.3711208	0.49486155	-0.044416403	0.042661913
0.37768931	0.4926431	-0.044266426	0.042746425
0.38425782	0.49456795	-0.043943911	0.042840674
0.39082633	0.49760837	-0.044818745	0.042910003
0.39739484	0.49506173	-0.044298485	0.04282538
0.40396335	0.49572981	-0.044345946	0.042890655
0.41053185	0.49651598	-0.044565795	0.04304427
0.41710036	0.49636686	-0.044735696	0.042844254
0.42366887	0.49668415	-0.044019673	0.043018385
0.43023738	0.49445232	-0.043987498	0.042885411
0.43680589	0.4978579	-0.043801983	0.043055674
0.4433744	0.49711595	-0.043773199	0.043005975
0.44994291	0.49713058	-0.044064588	0.043056271
0.45651142	0.4974819	-0.043980422	0.043085397
0.46307993	0.49830339	-0.044070955	0.043190687
0.46964844	0.49854025	-0.04399249	0.043133981
0.47621695	0.49859415	-0.044356421	0.043261845
0.48278546	0.4992944	-0.044109724	0.043197078
0.48935397	0.49826044	-0.043624359	0.043207598
0.49592248	0.49773017	-0.043910731	0.04314671
0.50249099	0.49915502	-0.044097067	0.043224662
0.5090595	0.49818851	-0.044231641	0.043183344
0.51562801	0.49843802	-0.043770947	0.043232838
0.52219652	0.49871231	-0.044560985	0.043217707
0.52876503	0.49819824	-0.043836074	0.04318425
0.53533354	0.49870819	-0.043961495	0.043233081
0.54190205	0.49715131	-0.043587665	0.043209609
0.54847056	0.49695196	-0.043656384	0.043210251
0.55503907	0.49848435	-0.043730713	0.043332406
0.56160758	0.49982152	-0.044187981	0.043399953
0.56817609	0.49866275	-0.04384343	0.043350737
0.5747446	0.49872272	-0.043758422	0.043341863
0.58131311	0.49871641	-0.044006527	0.04332224
0.58788162	0.49684626	-0.043230001	0.043219895
0.59445013	0.49893107	-0.043602827	0.043374115
0.60101864	0.49855594	-0.043615034	0.043390931
0.60758715	0.49774965	-0.043621193	0.043316314
0.61415565	0.49888502	-0.043730803	0.043415493
0.62072416	0.49797811	-0.043485618	0.043396992
0.62729267	0.49840015	-0.043951971	0.043410523
0.63386118	0.49906424	-0.043785713	0.043464084
0.64042969	0.49844421	-0.043758531	0.043419615
0.6469982	0.4987228	-0.043888073	0.043454928
0.65356671	0.49902399	-0.043755171	0.043492812
0.66013522	0.50004779	-0.043747933	0.043572867
0.66670373	0.49904294	-0.043630113	0.043495329
0.67327224	0.50006505	-0.043989593	0.043559479
0.67984075	0.49902309	-0.043665033	0.043451447
0.68640926	0.49862162	-0.043700192	0.043469042
0.69297777	0.4995105	-0.04373139	0.043485297
0.69954628	0.50056678	-0.043904119	0.043579446
0.70611479	0.49979989	-0.043843452	0.043495289
0.7126833	0.4993988	-0.043643819	0.043458375
0.71925181	0.49889595	-0.043435399	0.043423088
0.72582032	0.49959874	-0.043725297	0.04346451
0.73238883	0.49831611	-0.043396667	0.043434741
0.73895734	0.50026798	-0.043801639	0.043506173
0.74552585	0.50011454	-0.043644082	0.043494936
0.75209436	0.50011931	-0.043565648	0.043478855
0.75866287	0.50009793	-0.043546918	0.043473837
0.76523138	0.50078951	-0.043785312	0.043538005
0.77179989	0.49942301	-0.043429543	0.043450849
0.7783684	0.50170192	-0.043710818	0.043612651
0.78493691	0.50115299	-0.043695855	0.043539885
0.79150542	0.50103142	-0.043642726	0.043520251
0.79807393	0.49952981	-0.043447956	0.043366055
0.80464244	0.49959431	-0.043635149	0.04339403
0.81121095	0.50072408	-0.043545343	0.043480529
0.81777945	0.50040734	-0.043527907	0.043430529
0.82434796	0.50145502	-0.043647782	0.043524747
0.83091647	0.50120394	-0.043559827	0.043492213
0.83748498	0.5013574	-0.043611184	0.043516263
0.84405349	0.50063574	-0.043514526	0.043437883
0.850622	0.50083416	-0.043603146	0.043435211
0.85719051	0.50126594	-0.04354602	0.043471315
0.86375902	0.50064061	-0.043433678	0.043409651
0.87032753	0.50117265	-0.043508355	0.043462516
0.87689604	0.50137365	-0.043529641	0.043456463
0.88346455	0.50181515	-0.043597711	0.043492832
0.89003306	0.501351	-0.043512873	0.04344503
0.89660157	0.50082612	-0.043494832	0.043380372
0.90317008	0.50096303	-0.04347105	0.043421959
0.90973859	0.50226341	-0.043548949	0.043507275
0.9163071	0.50221766	-0.04366766	0.043495186
0.92287561	0.50119045	-0.043397651	0.04341152
0.92944412	0.50158234	-0.043483079	0.043417076
0.93601263	0.50138123	-0.043426097	0.043392057
0.94258114	0.50091084	-0.043502798	0.043349867
0.94914965	0.50243574	-0.043578082	0.043479231
0.95571816	0.50084314	-0.043327708	0.043351731
0.96228667	0.50253014	-0.043511822	0.043473555
0.96885518	0.50240996	-0.043589294	0.043454128
0.97542369	0.50206685	-0.043519597	0.043413926
0.9819922	0.5013181	-0.043344476	0.043330858
0.98856071	0.50221004	-0.043597669	0.04342351
0.99512922	0.50072425	-0.043271384	0.043277076
1.0016977	0.50292465	-0.043549543	0.043479243
1.0082662	0.50181256	-0.043388025	0.043364446
1.0148347	0.50275979	-0.043607009	0.043448558
1.0214033	0.50227006	-0.043452	0.043395887
1.0279718	0.50256074	-0.04341449	0.043404165
1.0345403	0.50330348	-0.043489625	0.043467521
1.0411088	0.50361125	-0.043523183	0.043490485
1.0476773	0.50271409	-0.04347034	0.04339636
1.0542458	0.50289216	-0.043539768	0.043426607
1.0608143	0.50229596	-0.043366628	0.043362092
1.0673828	0.50256192	-0.043363614	0.043367647
1.0739513	0.50290722	-0.043437457	0.04338335
1.0805198	0.50364093	-0.043481837	0.043448325
1.0870884	0.50349203	-0.043483064	0.043427787
1.0936569	0.50310777	-0.043438939	0.043383314
1.1002254	0.50294296	-0.043374109	0.043358008
1.1067939	0.50410226	-0.043524055	0.043463895
1.1133624	0.50299452	-0.043365376	0.043355282
1.1199309	0.50367296	-0.043420262	0.043413329
1.1264994	0.50418768	-0.043520512	0.043449858
1.1330679	0.50397555	-0.043432868	0.043421355
1.1396364	0.50376304	-0.043417606	0.043403869
1.1462049	0.50422096	-0.043455203	0.04343058
1.1527734	0.50382396	-0.043439861	0.043383935
1.159342	0.50236753	-0.043245899	0.043277162
1.1659105	0.5039565	-0.043409926	0.04338196
1.172479	0.5038971	-0.043395592	0.043368589
1.1790475	0.50356593	-0.043370387	0.04334732
1.185616	0.50433049	-0.043444472	0.043398665
1.1921845	0.50328983	-0.043294829	0.043286631
1.198753	0.50445202	-0.043410316	0.043393374
1.2053215	0.50475604	-0.043481265	0.043415866
1.21189	0.50399475	-0.043359248	0.043336553
1.2184585	0.50375677	-0.043335525	0.043313732
1.2250271	0.50432892	-0.043418376	0.043351586
1.2315956	0.50479289	-0.043428314	0.043389511
1.2381641	0.50395854	-0.043301856	0.043304539
1.2447326	0.50475266	-0.043395359	0.043381489
1.2513011	0.50452133	-0.043406664	0.043340276
1.2578696	0.50456648	-0.043351959	0.043338075
1.2644381	0.50453747	-0.043401008	0.043326926
1.2710066	0.50346951	-0.043236828	0.043268224
1.2775751	0.50457072	-0.043346392	0.043317312
1.2841436	0.50465657	-0.043325938	0.043318583
1.2907122	0.50490218	-0.043348184	0.043332874
1.2972807	0.50511883	-0.043370037	0.043346695
1.3038492	0.5051136	-0.043381463	0.043343919
1.3104177	0.5045597	-0.043283523	0.043282012
1.3169862	0.50462173	-0.043294617	0.043264036
1.3235547	0.50510025	-0.043342515	0.043299232
1.3301232	0.50534404	-0.043362959	0.043311313
1.3366917	0.5041338	-0.043181523	0.043190733
1.3432602	0.50458647	-0.043227431	0.04321872
1.3498287	0.5046962	-0.043228919	0.043212054
1.3563972	0.50520627	-0.04325492	0.04325025
1.3629658	0.5044835	-0.043251887	0.043167712
1.3695343	0.50455244	-0.043220838	0.043168845
1.3761028	0.50349372	-0.043057881	0.043060498
1.3826713	0.50517412	-0.043238037	0.043199552
1.3892398	0.50459162	-0.043131616	0.043130591
1.3958083	0.50472336	-0.043165718	0.043131583
1.4023768	0.50480583	-0.04314716	0.043127785
1.4089453	0.50417498	-0.043088177	0.043054137
1.4155138	0.50444364	-0.04308062	0.043068553
1.4220823	0.5048387	-0.043113988	0.043106566
1.4286509	0.50372018	-0.042982311	0.04298483
1.4352194	0.50383017	-0.042977355	0.042972871
1.4417879	0.50443964	-0.043053944	0.043020614
1.4483564	0.5041076	-0.042989724	0.042976271
1.4549249	0.50369353	-0.042955379	0.042936392
1.4614934	0.50408174	-0.04296889	0.042949954
1.4680619	0.5030033	-0.042857256	0.042840891
1.4746304	0.50426226	-0.042969643	0.042943815
1.4811989	0.50399536	-0.042931844	0.042905844
1.4877674	0.50384217	-0.042888901	0.042878993
1.494336	0.50364967	-0.042850705	0.042848624
1.5009045	0.50398014	-0.042894558	0.042872404
1.507473	0.50350905	-0.042812345	0.042814417
1.5140415	0.50393622	-0.042868959	0.042840766
1.52061	0.50362729	-0.042802554	0.042803666
1.5271785	0.50339409	-0.042778056	0.042764052
1.533747	0.50460365	-0.042884659	0.0428699
1.5403155	0.50410687	-0.042838231	0.042809639
1.546884	0.50381513	-0.042782359	0.04276932
1.5534525	0.50352583	-0.04273233	0.042733214
1.560021	0.50387068	-0.042757482	0.042752096
1.5665896	0.50428216	-0.042801741	0.042778987
1.5731581	0.503678	-0.042712234	0.042708687
1.5797266	0.50335553	-0.042669529	0.042667488
1.5862951	0.50413733	-0.042744649	0.04272915
1.5928636	0.50372264	-0.042685387	0.042678439
1.5994321	0.50352304	-0.042682244	0.042657424
1.6060006	0.50374136	-0.042659774	0.042654948
1.6125691	0.50360734	-0.042632665	0.042629964
1.6191376	0.50395091	-0.042667888	0.042651382
1.6257061	0.50388423	-0.042637927	0.042632995
1.6322747	0.50388314	-0.042668832	0.04262102
1.6388432	0.5027607	-0.042502268	0.042537066
1.6454117	0.50448179	-0.042655013	0.042655012
2	0.50242638	-0.041810308	0.041810307


==> anc/CDMSlite_Run2_data/data_files/eventEnergy_keVee.txt <==
0.060383306
0.068502983
0.07059324
0.0827762
0.08889119
0.096075085
0.098255422
0.10292254
0.11342284
0.12037272
0.1280498
0.13458328
0.1407058
0.14327521
0.14999657
0.15058244
0.15183596
0.15536876
0.1563288
0.1569419
0.15762443
0.15772926
0.15809247
0.15960593
0.16087001
0.16330818
0.16559039
0.16661772
0.16945935
0.17110743
0.17385498
0.17648596
0.1777543
0.18258819
0.18410622
0.18580553
0.19084673
0.1958138
0.20733871
0.2256059
0.23294188
0.25397136
0.26082793
0.27152447
0.3098478
0.31990249
0.32189448
0.34037379
0.3474456
0.35853572
0.42713977
0.44571104
0.49076093
0.52324741
0.5475011
0.61254365
0.64580567
0.6605732
0.70631531
0.73406843
0.78151439
0.84791648
1.0335586
1.0645402
1.0999761
1.1256878
1.1307207
1.1314327
1.1320095
1.1394698
1.142701
1.1427798
1.1472484
1.1606306
1.1746432
1.1753489
1.2239888
1.2421809
1.2438355
1.2477719
1.2501956
1.2515243
1.251553
1.2532085
1.2573906
1.2580858
1.2583033
1.2593361
1.2613247
1.2632693
1.2644217
1.2649198
1.2679754
1.2688396
1.2706592
1.2719881
1.2724274
1.2728258
1.2749941
1.2753744
1.2754005
1.2759577
1.276154
1.276172
1.2778314
1.2780688
1.2784423
1.2807222
1.2812692
1.2828867
1.2840758
1.2841045
1.2842444
1.2850153
1.2851236
1.2851907
1.2858563
1.2863741
1.2866393
1.2866919
1.2882659
1.2888202
1.2889852
1.2896852
1.2910039
1.291381
1.2922468
1.2922935
1.2923686
1.2927307
1.2933223
1.2946686
1.2961863
1.2963222
1.2963693
1.2964819
1.2965024
1.2966804
1.297289
1.2973758
1.2978452
1.2979938
1.2988301
1.3000962
1.3001298
1.3007904
1.3009479
1.3012011
1.3013162
1.3014942
1.302636
1.3030457
1.3032881
1.3033091
1.3038377
1.3044541
1.3052933
1.3056029
1.3056469
1.3057829
1.3058779
1.3060037
1.3060133
1.306027
1.3062217
1.3062339
1.3067847
1.3069945
1.3084527
1.3085038
1.3086368
1.3087251
1.3092223
1.3092688
1.309306
1.309806
1.3100915
1.3102848
1.3111825
1.3113199
1.311394
1.311528
1.3118505
1.3125764
1.3126545
1.3128113
1.3128231
1.3128592
1.313725
1.3141571
1.3143563
1.3152646
1.3155273
1.3155606
1.3157507
1.3162493
1.3163083
1.3165188
1.3165306
1.3166465
1.3169501
1.3171683
1.3172012
1.3175795
1.3175969
1.3180022
1.3186517
1.3189399
1.3194162
1.3195197
1.3196435
1.3203185
1.3206412
1.3209239
1.3219559
1.322129
1.3224978
1.3225709
1.3240865
1.3243732
1.3245573
1.3246656
1.3249521
1.3258191
1.3264497
1.3271782
1.3289036
1.3291853
1.3294538
1.3295167
1.3298909
1.3299197
1.3308889
1.3313833
1.3318113
1.3319593
1.3329371
1.3330414
1.3330802
1.3332061
1.3342998
1.3346807
1.3350757
1.3361097
1.3366437
1.3385266
1.3386741
1.3390806
1.3400542
1.3404568
1.34054
1.3413646
1.3414418
1.3417211
1.3422486
1.3424936
1.3435315
1.3450962
1.3454483
1.3456939
1.3485178
1.3487598
1.3503099
1.3514248
1.3518044
1.351854
1.3549872
1.3558229
1.3563187
1.3566467
1.3567006
1.3568257
1.3584063
1.3591216
1.3595711
1.3596671
1.3598563
1.3615442
1.3624716
1.3629146
1.3635877
1.3640243
1.3655335
1.367414
1.3704803
1.3714167
1.3726633
1.3731478
1.3862519
1.388799
1.3889483
1.4039498
1.4161213
1.4536698
1.4577737
1.5061577
1.5364498
1.5382208
1.5413874
1.5434524
1.5611081
1.5661019
1.5915194
1.6350417
1.6418106
1.6617701
1.6718713
1.6880154
1.6933451
1.699975
1.7853834
1.8323474
1.83773
1.8439472
1.8723587
1.8874614
1.9060732
1.934868


==> anc/CDMSlite_Run2_data/data_files/limits_SD_apan_10GeVc2.txt <==
-1.2	12.58648	12.672882	11.879388	13.619604
-1.144	9.7414771	9.8062409	9.1909476	10.537277
-1.088	7.9444545	7.9954763	7.493667	8.5913359
-1.032	6.7168238	6.7592197	6.3357756	7.2624498
-0.976	5.8299923	5.8667874	5.4995012	6.3027444
-0.92	5.1624732	5.1947509	4.8699823	5.5804984
-0.864	4.6441245	4.6728563	4.3811242	5.0197499
-0.808	4.2317998	4.2578411	3.9922414	4.5737561
-0.752	3.8975398	3.9214906	3.6769759	4.2122388
-0.696	3.6224742	3.6446374	3.4175355	3.914765
-0.64	3.3934223	3.4140847	3.2014888	3.6670648
-0.584	3.2009123	3.2203899	3.0199049	3.4588951
-0.528	3.0379806	3.0564573	2.8662221	3.2827165
-0.472	2.8993984	2.9170216	2.7355051	3.1328716
-0.416	2.7811827	2.7980543	2.6240013	3.00505
-0.36	2.6802517	2.6964419	2.5287931	2.8959762
-0.304	2.5941935	2.6098023	2.4476152	2.8029793
-0.248	2.5211044	2.5362236	2.3786811	2.7239983
-0.192	2.459494	2.4741861	2.320566	2.6574108
-0.136	2.4081603	2.4224953	2.2721435	2.6019371
-0.08	2.3661626	2.3802042	2.2325412	2.5565485
-0.024	2.3327681	2.3465698	2.2010462	2.5204588
0.032	2.3074196	2.3210468	2.1771394	2.4930553
0.088	2.2896883	2.3031981	2.1604283	2.4738944
0.144	2.2792954	2.2927347	2.1506357	2.4626575
0.2	2.2760835	2.2894867	2.147622	2.4591802
0.256	2.280002	2.2934079	2.1513222	2.4633932
0.312	2.2911022	2.30456	2.1618103	2.4753793
0.368	2.3095638	2.323117	2.1792501	2.4953224
0.424	2.3356866	2.3493783	2.2039107	2.5235325
0.48	2.3698968	2.3837756	2.2362059	2.5604834
0.536	2.4127754	2.4268896	2.2766805	2.6068013
0.592	2.4650751	2.4794735	2.3260475	2.663289
0.648	2.5277578	2.5425074	2.3852182	2.7310053
0.704	2.6020467	2.6172079	2.4553358	2.8112519
0.76	2.689476	2.7051242	2.5378538	2.9056938
0.816	2.791985	2.8082093	2.6346138	3.0164359
0.872	2.9120561	2.9289444	2.7479408	3.1461367
0.928	3.0528346	3.0705061	2.8808202	3.2982082
0.984	3.2184146	3.2370121	3.0371078	3.4770725
1.04	3.4141707	3.4338533	3.2218849	3.6885349
1.096	3.6472767	3.6682474	3.4419137	3.9403339
1.152	3.9274998	3.9499523	3.7064236	4.2430257
1.208	4.2684758	4.2926299	4.0282911	4.6113402
1.264	4.6897884	4.7160031	4.4260063	5.0664232
1.32	5.2205592	5.2494698	4.9270759	5.6395213
1.376	5.9059391	5.9383378	5.5741385	6.3792442
1.432	6.8197059	6.8569162	6.4369022	7.3652738
1.488	8.0906367	8.1344844	7.6365262	8.7362971
1.544	9.9632491	10.016133	9.4001731	10.755589
1.6	12.955681	13.02248	12.215803	13.980475
1.608	13.531342	13.600877	12.757094	14.600599
1.616	14.157948	14.229746	13.34618	15.275524
1.624	14.841972	14.915944	13.989102	16.012176
1.632	15.590837	15.667084	14.692808	16.818558
1.64	16.413143	16.491759	15.46534	17.703881
1.648	17.318757	17.401169	16.315941	18.678735
1.656	18.319005	18.405768	17.255181	19.755315
1.664	19.426601	19.518026	18.295046	20.947339
1.672	20.655986	20.752466	19.448958	22.270103
1.68	22.022503	22.124629	20.731312	23.741905
1.688	23.542048	23.650384	22.157102	25.378935
1.696	25.229274	25.344532	23.74035	27.196646
1.704	27.094781	27.216905	25.495886	29.206461
1.712	29.139397	29.269215	27.420176	31.409538
1.72	31.34601	31.484904	29.496806	33.787595
1.728	33.666404	33.816287	31.680123	36.289115
1.736	36.005217	36.168837	33.880234	38.812066
1.744	38.2062	38.383128	35.965397	41.188763
1.752	40.052702	40.243071	37.732559	43.196486
1.76	41.300232	41.514068	38.948654	44.571162
1.768	41.746146	41.974303	39.401934	45.087754
1.776	41.310185	41.553397	38.978454	44.633159
1.784	40.070879	40.323669	37.798404	43.322506
1.792	38.229864	38.491214	36.07747	41.361128
1.8	36.03163	36.279704	34.012406	39.003027
1.808	33.693357	33.929649	31.815106	36.484497
1.816	31.372175	31.595107	29.625936	33.977905
1.824	29.163917	29.372393	27.540096	31.589265
1.832	27.117251	27.311282	25.607259	29.37305
1.84	25.249683	25.430188	23.843809	27.349407
1.848	23.56043	23.728509	22.248846	25.518187
1.856	22.03903	22.194972	20.812494	23.868567
1.864	20.670846	20.816485	19.519573	22.384932
1.872	19.439984	19.576182	18.355789	21.050097
1.88	18.331091	18.459293	17.307234	19.847509
1.888	17.329672	17.450099	16.36043	18.761644
1.896	16.423046	16.536429	15.503278	17.778531
1.904	15.599843	15.707248	14.725045	16.885994
1.912	14.850177	14.952352	14.016854	16.073246
1.92	14.16546	14.262853	13.371238	15.330993
1.928	13.538234	13.631253	12.779067	14.651111
1.936	12.962026	13.051033	12.23436	14.026594
1.944	12.431242	12.516551	11.732645	13.45136
1.952	11.940995	12.022909	11.269288	12.92012
1.96	11.487069	11.565793	10.840293	12.428272
1.968	11.065761	11.141168	10.44215	11.971799
1.976	10.673813	10.746061	10.071804	11.547194
1.984	10.308406	10.377693	9.7265666	11.151359
1.992	9.9670376	10.033598	9.4040457	10.781579
2	9.6474952	9.7115122	9.1021589	10.435479
2.054	7.9338449	7.9847979	7.4836515	8.5798444
2.108	6.7462864	6.7888567	6.3635485	7.2943326
2.162	5.8793438	5.9164559	5.546046	6.3561349
2.216	5.2215426	5.254227	4.9256897	5.6444017
2.27	4.707426	4.7365887	4.4408272	5.0882277
2.324	4.2962518	4.322691	4.0530321	4.6434705
2.378	3.9613564	3.9857089	3.737166	4.2812519
2.432	3.6845842	3.7071569	3.4761169	3.9819308
2.486	3.4531758	3.4742242	3.2578527	3.7316844
2.54	3.2579145	3.2777419	3.0736767	3.5205357
2.594	3.0919807	3.1107839	2.9171568	3.3411056
2.648	2.9502267	2.9681614	2.7834502	3.1878277
2.702	2.8287213	2.8459096	2.6688399	3.056449
2.756	2.7244049	2.7408914	2.5704379	2.9436903
2.81	2.6348686	2.6507537	2.4859852	2.8469324
2.864	2.5582085	2.5735791	2.4136793	2.7640927
2.918	2.4929207	2.5078418	2.3520942	2.6935344
2.972	2.4377786	2.4523203	2.3000853	2.633945
3.026	2.3918145	2.4060377	2.256731	2.5842721
3.08	2.354269	2.3682253	2.2213221	2.5436917
3.134	2.3245322	2.3382677	2.1932796	2.5115557
3.188	2.3021415	2.3157345	2.1721627	2.4873549
3.242	2.2867625	2.3002494	2.1576694	2.470725
3.296	2.2781614	2.2915855	2.1495666	2.4614308
3.35	2.2762162	2.2896186	2.1477471	2.4593166
3.404	2.2808996	2.294315	2.1521799	2.4643739
3.458	2.292281	2.3057501	2.1629276	2.4766601
3.512	2.3105226	2.3240846	2.1801585	2.4963577
3.566	2.3359021	2.3495997	2.2041162	2.5237719
3.62	2.3688062	2.3826773	2.2351777	2.5593102
3.674	2.4097484	2.4238456	2.2738265	2.6035294
3.728	2.4593985	2.4737723	2.3206961	2.6571645
3.782	2.5186074	2.5333076	2.376578	2.7211202
3.836	2.5884306	2.6035197	2.4424889	2.7965487
3.89	2.6702102	2.6857488	2.5196731	2.8848828
3.944	2.7655978	2.7816713	2.609709	2.9879265
3.998	2.8766935	2.8933852	2.7145638	3.1079374
4.052	3.0061498	3.0235642	2.8367592	3.2477785
4.106	3.1573591	3.1756141	2.9794798	3.4111174
4.16	3.3347064	3.3539473	3.1468779	3.6026927
4.214	3.5439593	3.5643634	3.3443934	3.8287317
4.268	3.7928247	3.8146008	3.5793018	4.0975564
4.322	4.0918154	4.1150962	3.8615295	4.4205173
4.376	4.4556402	4.4807159	4.2049667	4.8135049
4.43	4.9054786	4.9327683	4.6296246	5.2993959
4.484	5.4729481	5.5031475	5.1653488	5.9119307
4.538	6.2072739	6.2412539	5.858645	6.7044469
4.592	7.1893507	7.2285001	6.7859149	7.7640861
4.646	8.5612456	8.6072773	8.079866	9.2438658
4.7	10.594748	10.650711	9.994625	11.436344
4.708	10.989058	11.04692	10.365721	11.861337
4.716	11.413344	11.473023	10.764992	12.318621
4.724	11.870995	11.932589	11.195569	12.811798
4.733	12.36585	12.429825	11.661064	13.344998
4.741	12.902316	12.968865	12.16562	13.922989
4.749	13.485495	13.55482	12.713999	14.551214
4.757	14.121256	14.192938	13.3117	15.236006
4.765	14.8164	14.890296	13.965069	15.984635
4.773	15.578768	15.654977	14.681463	16.805554
4.782	16.417446	16.496087	15.469397	17.708525
4.79	17.342942	17.425471	16.338663	18.704767
4.798	18.367303	18.454248	17.300523	19.807311
4.806	19.504094	19.5958	18.367759	21.030719
4.814	20.768671	20.865636	19.5547	22.391378
4.822	22.177539	22.28031	20.876811	23.908954
4.831	23.747487	23.856613	22.3499	25.600247
4.839	25.493715	25.610044	23.988965	27.481545
4.847	27.426478	27.549782	25.808026	29.563854
4.855	29.544267	29.675678	27.801267	31.845838
4.863	31.824123	31.965112	29.946689	34.302966
4.871	34.206076	34.358878	32.187899	36.871153
4.88	36.575672	36.742712	34.417235	39.427774
4.888	38.750412	38.931052	36.484221	41.777083
4.896	40.487657	40.683745	38.152935	43.673149
4.904	41.531646	41.751311	39.181539	44.831399
4.912	41.698691	41.931808	39.353102	45.04747
4.92	40.957173	41.206236	38.641358	44.256765
4.929	39.442709	39.696899	37.20679	42.655383
4.937	37.395897	37.652698	35.298221	40.467967
4.945	35.072036	35.316042	33.111505	37.970471
4.953	32.677932	32.908284	30.859186	35.38866
4.961	30.351791	30.568497	28.662104	32.874615
4.969	28.171189	28.372768	26.602569	30.514548
4.978	26.17054	26.357727	24.713293	28.347356
4.986	24.357611	24.531583	23.001582	26.382479
4.994	22.72557	22.886988	21.460667	24.613012
5.002	21.260438	21.410296	20.077061	23.024258
5.01	19.945587	20.085667	18.833856	21.598457
5.018	18.764416	18.89585	17.717003	20.317483
5.027	17.701104	17.824415	16.711609	19.16442
5.035	16.741362	16.857208	15.804212	18.123683
5.043	15.872585	15.981889	14.982878	17.181695
5.051	15.083753	15.18755	14.23719	16.326458
5.059	14.365275	14.464067	13.559647	15.547589
5.067	13.708889	13.803103	12.940403	14.836092
5.076	13.107435	13.197451	12.371819	14.184187
5.084	12.554698	12.640873	11.849349	13.585163
5.092	12.04535	12.127978	11.367915	13.033195
5.1	11.574727	11.65409	10.923143	12.523252


==> anc/CDMSlite_Run2_data/data_files/limits_SD_apan_20GeVc2.txt <==
-1.2	11.678471	11.629263	10.640333	12.735027
-1.144	9.0335088	8.9952218	8.2256632	9.8507671
-1.088	7.364206	7.3325074	6.7051098	8.0303998
-1.032	6.2244757	6.1972788	5.6674449	6.7875606
-0.976	5.4014976	5.3775808	4.9173697	5.8903525
-0.92	4.7822348	4.7605782	4.3530172	5.2155263
-0.864	4.3014861	4.2817472	3.9149871	4.6915704
-0.808	3.9191464	3.9008064	3.5666793	4.2748225
-0.752	3.6092428	3.5921876	3.2843956	3.9370008
-0.696	3.3542508	3.3383563	3.052153	3.6590222
-0.64	3.1419399	3.1270209	2.8587977	3.4275539
-0.584	2.9635099	2.949416	2.6963133	3.2330177
-0.528	2.8125031	2.7991096	2.5588023	3.0683755
-0.472	2.6840696	2.6712721	2.4418518	2.9283395
-0.416	2.5745156	2.5622238	2.3420934	2.8088885
-0.36	2.4809729	2.469118	2.2569186	2.7069009
-0.304	2.4012169	2.3897286	2.1842909	2.6199352
-0.248	2.3334807	2.3223059	2.1226096	2.5460845
-0.192	2.2763664	2.265456	2.0705968	2.4838148
-0.136	2.2287737	2.2180866	2.0272531	2.4319369
-0.08	2.1898357	2.1793138	1.9917789	2.3894938
-0.024	2.1588603	2.1484657	1.9635517	2.3557365
0.032	2.1353303	2.1250267	1.9420963	2.3300992
0.088	2.1188554	2.1086135	1.9270726	2.3121675
0.144	2.1091783	2.0989624	1.918215	2.3016406
0.2	2.1061447	2.0959176	1.9154085	2.2983661
0.256	2.1096956	2.0994383	1.9185916	2.3022882
0.312	2.1199069	2.1095718	1.9278301	2.31347
0.368	2.1369204	2.1264873	1.9432514	2.3320773
0.424	2.1610235	2.15045	1.9651166	2.3584231
0.48	2.1926064	2.1818513	1.9937842	2.3929326
0.536	2.2321985	2.2212269	2.0297308	2.4361866
0.592	2.2805016	2.2692623	2.0735935	2.488958
0.648	2.3384024	2.3268417	2.1261837	2.5522044
0.704	2.4070347	2.395093	2.1885158	2.6271704
0.76	2.4878091	2.475422	2.2618778	2.7153933
0.816	2.582521	2.5696155	2.3479071	2.8188407
0.872	2.6934502	2.6799319	2.4486592	2.9399947
0.928	2.8235097	2.809277	2.5667907	3.0820052
0.984	2.9764787	2.9614372	2.7057253	3.2490326
1.04	3.1573166	3.1413283	2.8699534	3.4464879
1.096	3.3726302	3.3555175	3.0654939	3.6816021
1.152	3.6314423	3.6129373	3.3004918	3.9642151
1.208	3.9463242	3.9260896	3.5861774	4.3080664
1.264	4.3353268	4.3129354	3.9390264	4.7328834
1.32	4.8252788	4.800137	4.3833057	5.267975
1.376	5.4577703	5.4290203	4.9566089	5.9587896
1.432	6.3007049	6.2673307	5.7202722	6.8795527
1.488	7.4725036	7.432245	6.7811039	8.1597384
1.544	9.1978202	9.146602	8.3414638	10.046296
1.6	11.951952	11.882965	10.828648	13.05997
1.608	12.48138	12.408507	11.306269	13.639539
1.616	13.057545	12.981424	11.825891	14.270367
1.624	13.686325	13.606696	12.392797	14.958936
1.632	14.374568	14.291063	13.013282	15.712722
1.64	15.130091	15.043194	13.69488	16.540336
1.648	15.961925	15.870127	14.445137	17.4509
1.656	16.880428	16.782495	15.273319	18.453668
1.664	17.897318	17.794527	16.189981	19.563684
1.672	19.025665	18.91755	17.206863	20.795222
1.68	20.279657	20.165651	18.336775	22.163813
1.688	21.673869	21.55344	19.59281	23.68795
1.696	23.221967	23.093972	20.987537	25.381519
1.704	24.93394	24.795538	22.530198	27.254219
1.712	26.81136	26.661491	24.222923	29.303963
1.72	28.839613	28.67789	26.054399	31.519181
1.728	30.976447	30.803141	27.985659	33.855936
1.736	33.137234	32.953862	29.945129	36.220001
1.744	35.181885	34.984564	31.80955	38.45002
1.752	36.913998	36.700699	33.403837	40.356561
1.76	38.108524	37.892275	34.533311	41.637167
1.768	38.574059	38.369287	35.022722	42.116945
1.776	38.227239	38.041534	34.764777	41.716531
1.784	37.130668	36.967318	33.804869	40.489565
1.792	35.464109	35.313074	32.302544	38.672551
1.8	33.452254	33.314292	30.496038	36.467949
1.808	31.298385	31.171626	28.548864	34.1103
1.816	29.151408	29.032429	26.599447	31.765162
1.824	27.10351	26.993043	24.73484	29.531344
1.832	25.202246	25.099671	23.000641	27.459289
1.84	23.465517	23.369888	21.414685	25.567592
1.848	21.893584	21.804103	19.978273	23.855926
1.856	20.47734	20.393854	18.683532	22.314134
1.864	19.203452	19.125457	17.518807	20.927473
1.872	18.057368	17.984274	16.470832	19.680006
1.88	17.02482	16.956137	15.526665	18.555997
1.888	16.092492	16.027117	14.674214	17.541068
1.896	15.248473	15.185992	13.902594	16.622288
1.904	14.482224	14.422402	13.202163	15.788087
1.912	13.784529	13.727058	12.564508	15.028448
1.92	13.147366	13.092247	11.982262	14.334684
1.928	12.563799	12.510752	11.449059	13.6992
1.936	12.027777	11.976906	10.959393	13.115459
1.944	11.534084	11.485335	10.508456	12.577603
1.952	11.078168	11.030923	10.092089	12.080438
1.96	10.656081	10.610651	9.706682	11.620153
1.968	10.264375	10.22076	9.34906	11.193006
1.976	9.900027	9.8580354	9.0164613	10.795683
1.984	9.5603935	9.5197293	8.7064581	10.425313
1.992	9.2431277	9.2038924	8.4169272	10.079349
2	8.9461941	8.9082823	8.1459762	9.7555351
2.054	7.3543482	7.3227014	6.696141	8.0196552
2.108	6.2518	6.2245003	5.6923405	6.8173631
2.162	5.4472925	5.4231993	4.9591076	5.9402408
2.216	4.8370247	4.8151261	4.4029436	5.2752349
2.27	4.3601896	4.3402573	3.96847	4.7555551
2.324	3.9789096	3.9603224	3.6211173	4.3399651
2.378	3.6684027	3.6511019	3.3382803	4.0014973
2.432	3.4118229	3.3956638	3.1045885	3.7217866
2.486	3.1973268	3.1821507	2.9092349	3.4879361
2.54	3.0163398	3.0020025	2.7444228	3.2906184
2.594	2.8625479	2.848923	2.6043719	3.1229411
2.648	2.7311737	2.7181598	2.484749	2.9796992
2.702	2.6185679	2.606074	2.3822077	2.8569207
2.756	2.521889	2.5098447	2.294176	2.7515094
2.81	2.4389105	2.4272524	2.2186201	2.6610366
2.864	2.3678669	2.3565356	2.1539208	2.5835801
2.918	2.3073497	2.2962988	2.0988123	2.5175947
2.972	2.2562375	2.245421	2.0522625	2.4618741
3.026	2.2136265	2.2030055	2.0134453	2.4154233
3.08	2.1788025	2.1683298	1.9817217	2.3774673
3.134	2.1512146	2.1408547	1.9565806	2.3474096
3.188	2.13043	2.1201462	1.9376276	2.3247633
3.242	2.1161334	2.1059002	1.9245825	2.3092008
3.296	2.1081141	2.0978967	1.9172452	2.3004917
3.35	2.1062541	2.0960276	1.9155048	2.2984998
3.404	2.110526	2.1002618	1.9193444	2.303196
3.458	2.1209942	2.1106571	1.9288185	2.314659
3.512	2.1378121	2.1273689	1.944058	2.3330525
3.566	2.1612227	2.1506501	1.9653043	2.3586446
3.62	2.1915967	2.1808508	1.9928743	2.391834
3.674	2.2294012	2.2184504	2.0271925	2.4331374
3.728	2.2752655	2.2640512	2.0688368	2.4832331
3.782	2.3299541	2.3184375	2.1185072	2.5429736
3.836	2.3944608	2.3825884	2.1770946	2.6134328
3.89	2.470008	2.4577188	2.2457085	2.6959484
3.944	2.5581354	2.545363	2.3257548	2.7922043
3.998	2.6607766	2.6474399	2.4189842	2.9043121
4.052	2.7803829	2.7663867	2.5276176	3.0349172
4.106	2.9200769	2.9053227	2.6544959	3.1874424
4.16	3.0839097	3.0683054	2.8032906	3.3663353
4.214	3.2772044	3.2605879	2.9788325	3.5773977
4.268	3.5070656	3.4892358	3.1875678	3.8283969
4.322	3.7831931	3.7638539	3.4381741	4.129925
4.376	4.1191443	4.0979535	3.7429451	4.4967966
4.43	4.5344454	4.5109402	4.1195995	4.9503411
4.484	5.0582169	5.0317527	4.5944747	5.522385
4.538	5.7357816	5.7054345	5.2085314	6.2624608
4.592	6.6415878	6.606388	6.028974	7.2519608
4.646	7.9062372	7.8632739	7.1735419	8.6337928
4.7	9.7793279	9.7247403	8.8669677	10.682415
4.708	10.142329	10.085638	9.1949121	11.079556
4.716	10.532883	10.473903	9.5476522	11.506881
4.724	10.954049	10.892566	9.9279485	11.967759
4.733	11.40936	11.3445	10.338975	12.466064
4.741	11.902868	11.834258	10.784358	13.00624
4.749	12.439231	12.366594	11.26825	13.593394
4.757	13.023813	12.947879	11.795478	14.23343
4.765	13.662823	13.583322	12.37162	14.933196
4.773	14.363465	14.28003	13.003274	15.700568
4.782	15.134042	15.047137	13.69846	16.544675
4.79	15.984144	15.892193	14.465169	17.475148
4.798	16.924776	16.826626	15.313299	18.502079
4.806	17.968456	17.8653	16.254087	19.641309
4.814	19.129113	19.020494	17.300089	20.908148
4.822	20.421947	20.307301	18.464909	22.319093
4.831	21.862321	21.740957	19.762618	23.894166
4.839	23.4646	23.335334	21.206173	25.646941
4.847	25.238446	25.09814	22.804612	27.587171
4.855	27.183294	27.031223	24.55867	29.710052
4.863	29.279511	29.115295	26.451806	31.999888
4.871	31.474335	31.298532	28.436229	34.401003
4.88	33.665864	33.480407	30.426003	36.796728
4.888	35.690185	35.488089	32.275411	39.008557
4.896	37.326485	37.11098	33.787497	40.804022
4.904	38.33813	38.124311	34.761328	41.87756
4.912	38.549028	38.349915	35.023688	42.083978
4.92	37.919422	37.738882	34.4988	41.369083
4.929	36.564884	36.407967	33.292531	39.872755
4.937	34.70287	34.555847	31.620837	37.84034
4.945	32.569703	32.437512	29.699444	35.501145
4.953	30.360058	30.236635	27.69771	33.084873
4.961	28.205741	28.090499	25.738887	30.733306
4.969	26.181688	26.075097	23.894295	28.526512
4.978	24.322086	24.223018	22.197006	26.500453
4.986	22.635488	22.543122	20.656323	24.663775
4.994	21.116472	21.030262	19.267854	23.009927
5.002	19.75235	19.671999	18.02073	21.525003
5.01	18.528145	18.453043	16.901312	20.192386
5.018	17.428339	17.357927	15.895626	18.995266
5.027	16.438297	16.371739	14.990375	17.917574
5.035	15.544789	15.481295	14.173479	16.944879
5.043	14.736091	14.675377	13.43421	16.064464
5.051	14.001894	13.943528	12.763154	15.265115
5.059	13.333299	13.277499	12.152149	14.537127
5.067	12.722566	12.668959	11.59412	13.872092
5.076	12.163034	12.111525	11.08294	13.26276
5.084	11.648913	11.599799	10.61333	12.702823
5.092	11.175209	11.127644	10.180703	12.18625
5.1	10.737581	10.691706	9.7811037	11.70903


==> anc/CDMSlite_Run2_data/data_files/limits_SD_apan_2GeVc2.txt <==
-1.2	104.47474	117.65125	80.554776	237.55784
-1.144	80.990338	91.203033	62.45028	184.13885
-1.088	66.123176	74.460351	50.988184	150.32652
-1.032	55.950186	63.004121	43.14474	127.19238
-0.976	48.592334	54.718256	37.471613	110.46144
-0.92	43.048916	48.47571	33.197255	97.857131
-0.864	38.741269	43.62487	29.875768	88.062816
-0.808	35.312774	39.764049	27.232151	80.267866
-0.752	32.532204	36.632865	25.088026	73.946242
-0.696	30.243203	34.055234	23.32296	68.742315
-0.64	28.336563	31.908258	21.852748	64.407814
-0.584	26.733843	30.103426	20.616833	60.764077
-0.528	25.377083	28.575586	19.570622	57.679711
-0.472	24.22302	27.276032	18.680701	55.056066
-0.416	23.238493	26.167356	17.921498	52.817917
-0.36	22.397911	25.220786	17.27331	50.907006
-0.304	21.681259	24.41378	16.720682	49.277742
-0.248	21.072738	23.728532	16.251437	47.894337
-0.192	20.559848	23.15099	15.855951	46.728358
-0.136	20.132728	22.669997	15.526582	45.75726
-0.08	19.783513	22.276756	15.257313	44.963304
-0.024	19.506127	21.964383	15.043424	44.332585
0.032	19.295872	21.727606	14.881319	43.854473
0.088	19.149297	21.562551	14.768319	43.521129
0.144	19.064092	21.466582	14.702652	43.327229
0.2	19.038888	21.438172	14.683241	43.269681
0.256	19.073286	21.47689	14.709816	43.347629
0.312	19.16785	21.583336	14.782786	43.562294
0.368	19.324032	21.759194	14.903276	43.917047
0.424	19.544382	22.007286	15.073261	44.41753
0.48	19.832502	22.331692	15.295505	45.072055
0.536	20.193288	22.737901	15.573797	45.891648
0.592	20.633069	23.233079	15.913019	46.890835
0.648	21.159984	23.826356	16.319444	48.087954
0.704	21.784281	24.529293	16.800994	49.506386
0.76	22.518919	25.356494	17.367634	51.175479
0.816	23.380242	26.326313	18.032016	53.132484
0.872	24.389077	27.462156	18.810139	55.424547
0.928	25.571998	28.794126	19.722555	58.11219
0.984	26.96355	30.360855	20.795878	61.273758
1.04	28.608889	32.213519	22.065026	65.012084
1.096	30.568713	34.420143	23.576692	69.464581
1.152	32.925362	37.073625	25.394496	74.818691
1.208	35.794088	40.303689	27.607355	81.336141
1.264	39.340583	44.29675	30.342949	89.392932
1.32	43.811233	49.330461	33.791589	99.548829
1.376	49.589062	55.835754	38.248599	112.67235
1.432	57.300635	64.518258	44.197566	130.18827
1.488	68.042288	76.612088	52.484335	154.58436
1.544	83.902819	94.468584	64.72083	190.6009
1.6	109.32607	123.09078	84.337245	248.32204
1.608	114.22741	128.60832	88.119182	259.44837
1.616	119.56599	134.61841	92.238707	271.56667
1.624	125.39776	141.18371	96.738769	284.80441
1.632	131.78731	148.37676	101.66951	299.30746
1.64	138.80877	156.28108	107.08821	315.24314
1.648	146.54758	164.99312	113.06051	332.80782
1.656	155.10193	174.62289	119.66217	352.22032
1.664	164.58239	185.29506	126.97868	373.73313
1.672	175.11209	197.1484	135.10524	397.62602
1.68	186.82354	210.33189	144.14391	424.19995
1.688	199.85156	224.99745	154.19902	453.75933
1.696	214.31787	241.28191	165.36402	486.58273
1.704	230.30248	259.27619	177.70096	522.85341
1.712	247.79476	278.96789	191.20088	562.54935
1.72	266.6149	300.15395	205.72318	605.26488
1.728	286.29201	322.30808	220.90534	649.94711
1.736	305.93464	344.42478	236.05543	694.57912
1.744	324.11459	364.89893	250.07038	735.93609
1.752	338.91433	381.57221	261.46868	769.67531
1.76	348.26547	392.1181	268.65457	791.09057
1.768	350.59624	394.76031	270.41925	796.59408
1.776	345.4776	389.01693	266.43769	785.18612
1.784	333.8297	375.9181	257.42514	758.90184
1.792	317.5007	357.54268	244.81102	721.92443
1.8	298.56304	336.22543	230.1936	678.96227
1.808	278.76921	313.94052	214.92321	634.00936
1.816	259.33865	292.06043	199.93759	589.84933
1.824	240.98572	271.3938	185.78656	548.12129
1.832	224.05534	252.32728	172.7338	509.61515
1.84	208.65194	234.97982	160.85923	474.57613
1.848	194.74406	219.31634	150.13829	442.93503
1.856	182.2312	205.22366	140.49289	414.46569
1.864	170.98407	192.55685	131.82337	388.87603
1.872	160.86789	181.16334	124.02561	365.85849
1.88	151.75276	170.89755	116.99939	345.11985
1.888	143.5202	161.62562	110.65369	326.3887
1.896	136.06455	153.22856	104.90623	309.425
1.904	129.29216	145.6014	99.685901	294.01679
1.912	123.12251	138.65295	94.93009	279.98082
1.92	117.48514	132.30378	90.5843	267.1549
1.928	112.3187	126.48522	86.601544	255.40129
1.936	107.5703	121.13766	82.941409	244.60019
1.944	103.19469	116.20953	79.568137	234.646
1.952	99.151439	111.65632	76.451352	225.44879
1.96	95.406343	107.4385	73.564188	216.92972
1.968	91.928983	103.52218	70.883408	209.0199
1.976	88.692824	99.87782	68.388616	201.65906
1.984	85.67502	96.478966	66.061883	194.79427
1.992	82.854485	93.302479	63.887452	188.379
2	80.213154	90.328247	61.851331	182.37204
2.054	66.035295	74.361417	50.920446	150.1268
2.108	56.194409	63.279141	43.333029	127.7477
2.162	49.002023	55.179633	37.787498	111.39299
2.216	43.53963	49.028337	33.575685	98.972644
2.27	39.26748	44.217427	30.281522	89.259388
2.324	35.848858	40.367679	27.645494	81.486759
2.378	33.063099	37.230745	25.497417	75.153291
2.432	30.760161	34.637296	23.721552	69.917486
2.486	28.834054	32.468391	22.236347	65.538669
2.54	27.20846	30.637818	20.98282	61.843058
2.594	25.826822	29.081951	19.917368	58.701943
2.648	24.646304	27.752668	19.007104	56.018382
2.702	23.634397	26.613183	18.226791	53.717953
2.756	22.7656	25.634849	17.556847	51.742838
2.81	22.01996	24.795172	16.981867	50.047784
2.864	21.381649	24.076412	16.489648	48.596633
2.918	20.838071	23.464283	16.070482	47.360862
2.972	20.379131	22.947486	15.716596	46.317515
3.026	19.996803	22.516929	15.421767	45.448271
3.08	19.684663	22.165445	15.181101	44.738579
3.134	19.437744	21.887379	14.990701	44.177147
3.188	19.252186	21.678417	14.84763	43.755152
3.242	19.125202	21.535406	14.749734	43.466275
3.296	19.054895	21.45622	14.695566	43.306261
3.35	19.040239	21.439697	14.684292	43.272759
3.404	19.081046	21.485614	14.715805	43.365227
3.458	19.177877	21.594625	14.790526	43.585084
3.512	19.332177	21.768348	14.909552	43.93545
3.566	19.546241	22.009363	15.074687	44.421688
3.62	19.82334	22.321365	15.288437	45.051226
3.674	20.167843	22.709255	15.554169	45.833884
3.728	20.585382	23.179378	15.876236	46.782494
3.782	21.083094	23.739777	16.260135	47.913235
3.836	21.669903	24.400513	16.712767	49.24652
3.89	22.357037	25.174165	17.242784	50.807706
3.944	23.158502	26.076661	17.860966	52.6287
3.998	24.09195	27.127664	18.580954	54.74951
4.052	25.179697	28.352426	19.419979	57.220952
4.106	26.450342	29.78315	20.400083	60.107906
4.16	27.940926	31.46144	21.549804	63.494465
4.214	29.700031	33.442096	22.906655	67.491054
4.268	31.792667	35.798275	24.520794	72.24535
4.322	34.307676	38.630018	26.460756	77.959043
4.376	37.369343	42.077303	28.822397	84.914686
4.43	41.156937	46.34189	31.744061	93.519156
4.484	45.938268	51.72531	35.432348	104.38052
4.538	52.131082	58.697868	40.209565	118.44658
4.592	60.422954	68.033655	46.606258	137.27985
4.646	72.024492	81.09569	55.556586	163.62799
4.7	89.260066	100.50004	68.854315	202.76554
4.708	92.607244	104.26849	71.436904	210.36529
4.716	96.210908	108.32548	74.21745	218.54729
4.724	100.09992	112.70391	77.21821	227.37681
4.733	104.30769	117.44094	80.464898	236.92945
4.741	108.87206	122.57933	83.986856	247.29085
4.749	113.83685	128.16887	87.818029	258.5623
4.757	119.25336	134.26642	91.997462	270.85667
4.765	125.17979	140.93817	96.570557	284.30965
4.773	131.68411	148.2606	101.58996	299.0737
4.782	138.84563	156.32253	107.11648	315.32669
4.79	146.75444	165.22591	113.22	333.27691
4.798	155.51522	175.08806	119.98106	353.15775
4.806	165.24588	186.04191	127.49077	375.23853
4.814	176.07801	198.23561	135.85077	399.81748
4.822	188.15273	211.82823	145.1699	427.21547
4.831	201.61296	226.98033	155.55863	457.75651
4.839	216.58457	243.83353	167.11354	491.72627
4.847	233.14274	262.47359	179.89284	529.29807
4.855	251.25409	282.8614	193.86992	570.39866
4.863	270.68	304.73085	208.86021	614.49512
4.871	290.84554	327.43478	224.41801	660.2906
4.88	310.68273	349.77142	239.71658	705.3744
4.888	328.53651	369.87981	253.47716	746.00704
4.896	342.27982	385.36677	264.05777	777.36619
4.904	349.79046	393.84003	269.82071	794.61903
4.912	349.70563	393.7643	269.72083	794.64951
4.92	342.0409	385.15301	263.77556	777.4472
4.929	328.18428	369.56535	253.06235	746.12675
4.937	310.26633	349.39944	239.22565	705.51861
4.945	290.40695	327.04295	223.90043	660.44327
4.953	270.2479	304.3451	208.35078	614.64537
4.961	250.84526	282.49671	193.38863	570.54037
4.969	232.76622	262.13712	179.44948	529.42847
4.978	216.24265	243.52863	166.71084	491.84386
4.986	201.30503	226.70558	155.1958	457.86166
4.994	187.8764	211.5816	144.84439	427.30972
5.002	175.83005	198.01449	135.55872	399.90153
5.01	165.0233	185.84343	127.22855	375.31356
5.018	155.31515	174.90951	119.74539	353.22461
5.027	146.57402	165.06495	113.00747	333.33687
5.035	138.68242	156.17701	106.92438	315.38141
5.043	131.53619	148.12873	101.41577	299.1233
5.051	125.045	140.81814	96.4121	284.35438
5.059	119.13041	134.15689	91.852872	270.89803
5.067	113.72455	128.06855	87.685539	258.59977
5.076	108.76883	122.48742	83.865282	247.32635
5.084	104.21273	117.35609	80.353067	236.96177
5.092	100.01217	112.62558	77.114903	227.40691
5.1	96.129684	108.25307	74.121806	218.57514


==> anc/CDMSlite_Run2_data/data_files/limits_SD_apan_5GeVc2.txt <==
-1.2	20.984947	21.260158	19.9463	23.014589
-1.144	16.266999	16.476563	15.459042	17.840468
-1.088	13.280495	13.451643	12.619318	14.56516
-1.032	11.237034	11.381939	10.677064	12.324109
-0.976	9.7591035	9.8850359	9.2725077	10.703249
-0.92	8.6456662	8.7572721	8.21451	9.4821215
-0.864	7.7804637	7.8809098	7.3923664	8.5332266
-0.808	7.0918323	7.1833514	6.7380572	7.777997
-0.752	6.5333642	6.6176338	6.2073809	7.1655111
-0.696	6.0736296	6.1519478	5.7705457	6.6613142
-0.64	5.6906949	5.7640559	5.4066902	6.2413281
-0.584	5.3687898	5.437966	5.1008228	5.8882802
-0.528	5.0963026	5.1619248	4.8419112	5.5894322
-0.472	4.8645138	4.9271171	4.6216742	5.3352235
-0.416	4.6667795	4.7268106	4.4337925	5.1183616
-0.36	4.4979576	4.5557867	4.2733798	4.9332042
-0.304	4.3540205	4.4099716	4.1366176	4.7753465
-0.248	4.2318055	4.2861583	4.0204885	4.6413053
-0.192	4.1287959	4.1818008	3.9226096	4.5283343
-0.136	4.0430056	4.0948843	3.8410956	4.4342476
-0.08	3.9728665	4.023838	3.7744496	4.3573224
-0.024	3.917154	3.9673853	3.7214981	4.2962199
0.032	3.874918	3.9245911	3.6813439	4.2499003
0.088	3.845476	3.8947221	3.6533475	4.2176124
0.144	3.8283533	3.8773117	3.6370608	4.1988367
0.2	3.8232807	3.872104	3.6322167	4.1932735
0.256	3.8301821	3.8790205	3.6387521	4.2008433
0.312	3.8491577	3.8981694	3.6567573	4.2216584
0.368	3.8805145	3.929908	3.6865206	4.2560542
0.424	3.9247524	3.9747135	3.7285243	4.3045738
0.48	3.9825994	4.0332958	3.7834537	4.3680239
0.536	4.0550345	4.1066601	3.8522453	4.4474736
0.592	4.1433361	4.1960867	3.9361073	4.5443215
0.648	4.2491321	4.303234	4.0365808	4.6603614
0.704	4.374482	4.4301859	4.1556316	4.7978462
0.76	4.5219865	4.5795706	4.2957225	4.9596323
0.816	4.694931	4.7547231	4.4599774	5.1493198
0.872	4.8974891	4.9598656	4.6523529	5.3714864
0.928	5.1350045	5.2004122	4.8779318	5.6319932
0.984	5.4143978	5.4833738	5.1432808	5.9384383
1.04	5.7447696	5.8179605	5.4570406	6.3007957
1.096	6.1382594	6.2164762	5.83074	6.7323884
1.152	6.6114428	6.6957196	6.2801054	7.2513556
1.208	7.1874262	7.2790887	6.827104	7.8831185
1.264	7.8994636	8.0002702	7.503262	8.6641121
1.32	8.7970532	8.9094717	8.3556029	9.6486087
1.376	9.95703	10.084944	9.4570525	10.920927
1.432	11.505214	11.653126	10.926831	12.61902
1.488	13.661595	13.836716	12.974459	14.984281
1.544	16.845372	17.061329	15.997696	18.476468
1.6	21.948344	22.22916	20.843345	24.073877
1.608	22.932008	23.225337	21.778506	25.152897
1.616	24.003432	24.310569	22.796947	26.328231
1.624	25.173888	25.496143	23.909623	27.61101
1.632	26.456182	26.795063	25.128661	29.014738
1.64	27.865265	28.22235	26.468368	30.557061
1.648	29.418361	29.795449	27.944028	32.256622
1.656	31.134972	31.534231	29.574363	34.13497
1.664	33.0374	33.461236	31.381038	36.218973
1.672	35.150357	35.601503	33.387637	38.535905
1.68	37.500408	37.98191	35.619419	41.112845
1.688	40.114591	40.629909	38.101984	43.979531
1.696	43.017419	43.570205	40.858862	47.162625
1.704	46.224959	46.819202	43.905609	50.679917
1.712	49.735296	50.37486	47.240036	54.529064
1.72	53.512216	54.200417	50.827487	58.670255
1.728	57.462157	58.201056	54.579215	63.000735
1.736	61.406278	62.19548	58.325006	67.323884
1.744	65.05873	65.893985	61.795312	71.325816
1.752	68.035051	68.906873	64.625195	74.600299
1.76	69.919902	70.814197	66.399867	76.690881
1.768	70.396718	71.30182	66.861548	77.211471
1.776	69.377963	70.267613	65.912746	76.091633
1.784	67.046511	67.91136	63.70582	73.532722
1.792	63.77286	64.606366	60.613409	69.941402
1.8	59.973039	60.764529	57.01614	65.773636
1.808	55.999023	56.739927	53.246379	61.41533
1.816	52.096783	52.786967	49.539331	57.133953
1.824	48.410531	49.052224	46.035452	53.090479
1.832	45.009517	45.606193	42.801286	49.360546
1.84	41.91504	42.470598	39.858417	45.967161
1.848	39.120904	39.639208	37.200573	42.903356
1.856	36.606936	37.091716	34.809104	40.146831
1.864	34.347292	34.801886	32.659432	37.669261
1.872	32.314832	32.742221	30.725827	35.440355
1.88	30.483493	30.886401	28.983425	33.431869
1.888	28.82951	29.210272	27.40959	31.61787
1.896	27.33153	27.692283	25.984176	29.975005
1.904	25.970925	26.313537	24.689629	28.482817
1.912	24.73142	25.05751	23.510296	27.123366
1.92	23.598819	23.909789	22.432693	25.881191
1.928	22.560816	22.857871	21.445314	24.742856
1.936	21.606876	21.890718	20.537864	23.696696
1.944	20.727803	20.999413	19.70165	22.732554
1.952	19.91553	20.175968	18.929024	21.841818
1.96	19.163112	19.41165	18.213376	21.016598
1.968	18.464526	18.703517	17.548938	20.250545
1.976	17.814413	18.044602	16.930627	19.537516
1.984	17.208106	17.430114	16.354012	18.872578
1.992	16.641488	16.856032	15.815159	18.251168
2	16.110939	16.318421	15.310641	17.669325
2.054	13.262846	13.43377	12.602533	14.545806
2.108	11.28608	11.431618	10.72369	12.37791
2.162	9.8414016	9.9683881	9.3507115	10.793509
2.216	8.7442279	8.8570935	8.3081873	9.5902028
2.27	7.8861293	7.9879711	7.492814	8.6491435
2.324	7.1994991	7.2924207	6.8403625	7.896082
2.378	6.6399867	6.725656	6.3087028	7.2824715
2.432	6.1774468	6.2571104	5.8691932	6.7751539
2.486	5.7906037	5.8652567	5.5016222	6.3508948
2.54	5.4641124	5.5345369	5.1913964	5.992826
2.594	5.1866118	5.2534125	4.9277193	5.68848
2.648	4.9495265	5.0132386	4.7024505	5.428461
2.702	4.7462924	4.8073574	4.5093432	5.205568
2.756	4.5718035	4.6305945	4.3435486	5.0141974
2.81	4.4220468	4.4788885	4.201253	4.8499534
2.864	4.2938478	4.3490151	4.0794416	4.7093532
2.918	4.1846737	4.2384151	3.9757088	4.5896181
2.972	4.0924995	4.1450284	3.8881234	4.4885224
3.026	4.0157079	4.0672199	3.8151536	4.4043045
3.08	3.9530136	4.0037239	3.7555811	4.3355481
3.134	3.9034184	3.9534665	3.7084409	4.2811545
3.188	3.8661422	3.9157043	3.6730051	4.240277
3.242	3.8406321	3.8897996	3.6487418	4.2122994
3.296	3.8265029	3.8754234	3.6352981	4.1968103
3.35	3.8235549	3.8723696	3.6324727	4.1935707
3.404	3.8317365	3.8805885	3.6402251	4.2025525
3.458	3.8511718	3.9002014	3.6586665	4.2238696
3.512	3.8821455	3.9315612	3.6880711	4.2578434
3.566	3.9251203	3.9750867	3.7288745	4.3049828
3.62	3.9807561	4.0314316	3.7817069	4.3660035
3.674	4.0499283	4.1014855	3.8473944	4.4418699
3.728	4.1337616	4.1863894	3.9270099	4.5338223
3.782	4.233689	4.2875958	4.0219201	4.6434275
3.836	4.3515163	4.4069246	4.1338238	4.7726571
3.89	4.4894831	4.5466521	4.2648533	4.9239803
3.944	4.6504092	4.7096325	4.4176918	5.1004854
3.998	4.8378319	4.8994458	4.595696	5.3060512
4.052	5.0562403	5.1206415	4.8031252	5.5456029
4.106	5.3113688	5.3790293	5.0454302	5.8254346
4.16	5.6106526	5.6821297	5.3296661	6.1536904
4.214	5.9638451	6.0398354	5.6651002	6.5410809
4.268	6.3840139	6.465381	6.0641275	7.0019142
4.322	6.8889789	6.9768084	6.5436814	7.5557829
4.376	7.5036839	7.5994206	7.1274208	8.2300046
4.43	8.264139	8.369631	7.8495703	9.0640922
4.484	9.2240792	9.3424039	8.7611116	10.116995
4.538	10.467377	10.601973	9.9416203	11.480686
4.592	12.132026	12.287802	11.521967	13.306552
4.646	14.461006	14.646474	13.733562	15.861125
4.7	17.920736	18.150264	17.018815	19.65603
4.708	18.592595	18.830602	17.65677	20.392965
4.716	19.315918	19.563056	18.343587	21.186381
4.724	20.096488	20.35359	19.084783	22.042691
4.733	20.941065	21.208919	19.886663	22.968986
4.741	21.857119	22.136859	20.756701	23.973908
4.749	22.853629	23.145987	21.703984	25.066943
4.757	23.940713	24.247013	22.737339	26.259389
4.765	25.130078	25.4518	23.867969	27.563036
4.773	26.435536	26.774124	25.108972	28.992092
4.782	27.872648	28.22985	26.475393	30.565153
4.79	29.459823	29.837481	27.983504	32.302035
4.798	31.217907	31.618245	29.653123	34.225664
4.806	33.170544	33.596115	31.507495	36.364951
4.814	35.344215	35.797809	33.571699	38.748414
4.822	37.767131	38.252102	35.872722	41.405373
4.831	40.468057	40.987933	38.437626	44.367096
4.839	43.472271	44.030938	41.290881	47.661408
4.847	46.794921	47.396502	44.446971	51.304874
4.855	50.429398	51.077894	47.899313	55.290116
4.863	54.328287	55.026973	51.602612	59.564965
4.871	58.37637	59.126965	55.447396	64.002928
4.88	62.359945	63.161302	59.230711	68.368912
4.888	65.947552	66.793758	62.64029	72.299353
4.896	68.712667	69.592914	65.265174	75.357006
4.904	70.22875	71.129036	66.694465	77.02883
4.912	70.220862	71.11638	66.70099	77.017786
4.92	68.690783	69.57614	65.263052	75.337315
4.929	65.915147	66.76443	62.636468	72.291144
4.937	62.321675	63.14235	59.240429	68.349522
4.945	58.335622	59.106418	55.463912	63.977887
4.953	54.287817	55.006567	51.621049	59.537725
4.961	50.390978	51.058738	47.918101	55.262702
4.969	46.759439	47.379281	44.46535	51.279611
4.978	43.44004	44.015839	41.308796	47.639405
4.986	40.439058	40.974923	38.454452	44.348721
4.994	37.741141	38.241033	35.888049	41.390463
5.002	35.320867	35.788496	33.585603	38.736772
5.01	33.149664	33.588283	31.52005	36.355974
5.018	31.199207	31.611675	29.664462	34.216819
5.027	29.44303	29.83201	27.993329	32.290764
5.035	27.857526	28.225294	26.484656	30.551882
5.043	26.421763	26.770429	25.118582	28.977282
5.051	25.117637	25.448885	23.877747	27.546954
5.059	23.92939	24.24477	22.747256	26.24379
5.067	22.84324	23.144234	21.714008	25.052654
5.076	21.847614	22.134803	20.766896	23.960702
5.084	20.932278	21.206773	19.896151	22.956925
5.092	20.088414	20.351306	19.093509	22.031469
5.1	19.308429	19.55895	18.351598	21.176013


==> anc/CDMSlite_Run2_data/data_files/limits_SD_n_GeVc2_cm2.txt <==
1	Inf	Inf	Inf	Inf
1.0307224	Inf	Inf	Inf	Inf
1.0623887	Inf	Inf	Inf	Inf
1.0950278	Inf	Inf	Inf	Inf
1.1286697	Inf	Inf	Inf	Inf
1.1633452	Inf	Inf	Inf	Inf
1.1990859	Inf	Inf	1.35176e-29	Inf
1.2359247	Inf	Inf	2.83682e-31	Inf
1.2738953	1.63679e-28	Inf	6.07029e-32	Inf
1.3130324	5.27455e-31	1.4987e-29	2.20937e-32	Inf
1.353372	7.54745e-32	3.1151e-31	8.97098e-33	Inf
1.3949508	2.89e-32	6.24958e-32	4.69352e-33	Inf
1.437807	1.06004e-32	2.37465e-32	2.97282e-33	Inf
1.4819799	5.315e-33	9.58144e-33	1.52618e-33	1.18006e-30
1.5275099	3.533e-33	5.00174e-33	9.15325e-34	1.26734e-31
1.5744387	1.74118e-33	3.01208e-33	5.61077e-34	4.46841e-32
1.6228092	9.90862e-34	1.6757e-33	3.59482e-34	1.5645e-32
1.6726659	6.03466e-34	9.60889e-34	2.32462e-34	7.21607e-33
1.7240542	3.89501e-34	5.81909e-34	1.57189e-34	4.47916e-33
1.7770213	2.49118e-34	3.73471e-34	1.08022e-34	2.34934e-33
1.8316156	1.64355e-34	2.41446e-34	7.83671e-35	1.3207e-33
1.8878873	1.12146e-34	1.61439e-34	5.89244e-35	7.83113e-34
1.9458877	8.1291e-35	1.11145e-34	4.59665e-35	5.02095e-34
2.0056701	6.05577e-35	8.05951e-35	3.63054e-35	3.21048e-34
2.0672891	4.65298e-35	6.1195e-35	2.95157e-35	2.16684e-34
2.1308012	3.71302e-35	4.7593e-35	2.4229e-35	1.46628e-34
2.1962645	2.99918e-35	3.80822e-35	2.05625e-35	1.04719e-34
2.263739	2.49107e-35	3.06016e-35	1.75258e-35	7.76599e-35
2.3332866	2.10769e-35	2.54252e-35	1.50928e-35	5.84321e-35
2.4049707	1.79745e-35	2.14397e-35	1.30518e-35	4.63991e-35
2.4788572	1.54646e-35	1.82365e-35	1.13767e-35	3.70697e-35
2.5550137	1.34134e-35	1.56311e-35	1.01056e-35	3.03643e-35
2.6335099	1.17015e-35	1.35285e-35	9.03861e-36	2.48247e-35
2.7144176	1.0364e-35	1.18372e-35	8.1568e-36	2.04648e-35
2.7978111	9.24135e-36	1.047965e-35	7.40222e-36	1.7291e-35
2.8837665	8.27447e-36	9.3818e-36	6.74136e-36	1.47362e-35
2.9723628	7.51684e-36	8.42163e-36	6.20233e-36	1.28889e-35
3.0636809	6.88911e-36	7.69288e-36	5.75452e-36	1.13458e-35
3.1578046	6.36865e-36	7.03419e-36	5.38574e-36	1.00735e-35
3.2548199	5.93793e-36	6.47676e-36	5.07514e-36	8.93902e-36
3.3548158	5.56519e-36	6.02927e-36	4.80737e-36	8.15118e-36
3.4578839	5.24748e-36	5.69082e-36	4.58424e-36	7.47618e-36
3.5641184	4.97735e-36	5.3474e-36	4.38996e-36	6.91663e-36
3.6736167	4.74927e-36	5.0919e-36	4.22025e-36	6.43854e-36
3.786479	4.56629e-36	4.88062e-36	4.07787e-36	6.04739e-36
3.9028088	4.39524e-36	4.68192e-36	3.96038e-36	5.74455e-36
4.0227124	4.25814e-36	4.50476e-36	3.84298e-36	5.45448e-36
4.1462998	4.14144e-36	4.36821e-36	3.74523e-36	5.18489e-36
4.2736842	4.05192e-36	4.24051e-36	3.68823e-36	4.95515e-36
4.404982	3.97496e-36	4.15407e-36	3.63998e-36	4.82229e-36
4.5403137	3.92267e-36	4.08044e-36	3.61687e-36	4.77126e-36
4.679803	3.87918e-36	4.00239e-36	3.56838e-36	4.70337e-36
4.8235778	3.85048e-36	3.95573e-36	3.48788e-36	4.6746e-36
4.9717698	3.84163e-36	3.92731e-36	3.46094e-36	4.57249e-36
5.1245145	3.83096e-36	3.91257e-36	3.4235e-36	4.49472e-36
5.2819519	3.83279e-36	3.847745e-36	3.39247e-36	4.44787e-36
5.4442262	3.8455e-36	3.78466e-36	3.30797e-36	4.3238e-36
5.6114859	3.83466e-36	3.69949e-36	3.1252e-36	4.30302e-36
5.7838843	3.54666e-36	3.58418e-36	2.92646e-36	4.23898e-36
5.9615791	3.30347e-36	3.408525e-36	2.73031e-36	4.09264e-36
6.1447332	3.09665e-36	3.20006e-36	2.56305e-36	4.00455e-36
6.3335141	2.89811e-36	2.99772e-36	2.4202e-36	3.84463e-36
6.5280949	2.72322e-36	2.81912e-36	2.29944e-36	3.65029e-36
6.7286537	2.57353e-36	2.66653e-36	2.19471e-36	3.43096e-36
6.9353742	2.44552e-36	2.53611e-36	2.10453e-36	3.20972e-36
7.1484455	2.33608e-36	2.41974e-36	2.03215e-36	2.997e-36
7.368063	2.24265e-36	2.302215e-36	1.96275e-36	2.81786e-36
7.5944276	2.16309e-36	2.21338e-36	1.88334e-36	2.68168e-36
7.8277467	2.09562e-36	2.12633e-36	1.81846e-36	2.55165e-36
8.0682339	2.00773e-36	2.04764e-36	1.74934e-36	2.4498e-36
8.3161095	1.92387e-36	1.964265e-36	1.68847e-36	2.36392e-36
8.5716004	1.85065e-36	1.892975e-36	1.63295e-36	2.28773e-36
8.8349406	1.78689e-36	1.82761e-36	1.58833e-36	2.18318e-36
9.1063712	1.73161e-36	1.77246e-36	1.54958e-36	2.09517e-36
9.3861409	1.6839e-36	1.71882e-36	1.51309e-36	2.0243e-36
9.6745057	1.64298e-36	1.67023e-36	1.46656e-36	1.96283e-36
9.9717298	1.60816e-36	1.62832e-36	1.42675e-36	1.8988e-36
10.278085	1.57886e-36	1.58395e-36	1.38991e-36	1.85672e-36
10.593853	1.55091e-36	1.54499e-36	1.35784e-36	1.82108e-36
10.919321	1.50994e-36	1.51397e-36	1.33164e-36	1.79001e-36
11.254789	1.47552e-36	1.48455e-36	1.30665e-36	1.75899e-36
11.600564	1.44688e-36	1.45583e-36	1.28823e-36	1.72455e-36
11.956961	1.42334e-36	1.43063e-36	1.27054e-36	1.68936e-36
12.324307	1.40437e-36	1.40599e-36	1.24848e-36	1.66389e-36
12.70294	1.38953e-36	1.38823e-36	1.23488e-36	1.64268e-36
13.093205	1.37846e-36	1.37431e-36	1.21961e-36	1.62482e-36
13.495459	1.37082e-36	1.3634e-36	1.21542e-36	1.61498e-36
13.910072	1.36636e-36	1.35722e-36	1.20607e-36	1.60381e-36
14.337423	1.36488e-36	1.35693e-36	1.19721e-36	1.59073e-36
14.777903	1.36619e-36	1.3587e-36	1.19125e-36	1.5927e-36
15.231916	1.37006e-36	1.36417e-36	1.19011e-36	1.59222e-36
15.699877	1.37636e-36	1.37074e-36	1.1881e-36	1.6012e-36
16.182215	1.38494e-36	1.37328e-36	1.18863e-36	1.61672e-36
16.679372	1.3957e-36	1.37889e-36	1.18959e-36	1.63452e-36
17.191802	1.40845e-36	1.39025e-36	1.19083e-36	1.6546e-36
17.719976	1.42314e-36	1.39877e-36	1.19425e-36	1.67208e-36
18.264376	1.43977e-36	1.41604e-36	1.19973e-36	1.69534e-36
18.825502	1.45828e-36	1.43086e-36	1.20716e-36	1.72168e-36
19.403867	1.47863e-36	1.4514e-36	1.21729e-36	1.75006e-36
20	1.50079e-36	1.47344e-36	1.23181e-36	1.77773e-36


==> anc/CDMSlite_Run2_data/data_files/limits_SD_p_GeVc2_cm2.txt <==
1	Inf	Inf	Inf	Inf
1.0307224	Inf	Inf	Inf	Inf
1.0623887	Inf	Inf	Inf	Inf
1.0950278	Inf	Inf	Inf	Inf
1.1286697	Inf	Inf	Inf	Inf
1.1633452	Inf	Inf	Inf	Inf
1.1990859	Inf	Inf	3.08153e-28	Inf
1.2359247	Inf	Inf	8.01626e-30	Inf
1.2738953	3.88038e-27	Inf	1.44611e-30	Inf
1.3130324	1.25039e-29	7.599785e-29	5.45959e-31	Inf
1.353372	1.78916e-30	4.270725e-30	2.11377e-31	Inf
1.3949508	6.85021e-31	1.1976e-30	1.11274e-31	Inf
1.437807	2.5125e-31	4.482195e-31	6.81993e-32	Inf
1.4819799	1.25976e-31	2.00226e-31	3.68978e-32	2.78811e-29
1.5275099	8.37277e-32	1.06223e-31	2.16562e-32	2.64981e-30
1.5744387	4.1257e-32	6.35422e-32	1.31314e-32	9.3678e-31
1.6228092	2.34773e-32	3.327575e-32	8.37461e-33	3.37386e-31
1.6726659	1.4296e-32	1.87292e-32	5.3892e-33	1.58346e-31
1.7240542	9.22674e-33	1.16335e-32	3.55799e-33	9.90812e-32
1.7770213	5.89934e-33	7.470095e-33	2.49276e-33	5.05169e-32
1.8316156	3.89159e-33	4.82237e-33	1.82296e-33	2.73607e-32
1.8878873	2.65547e-33	3.297e-33	1.37216e-33	1.64368e-32
1.9458877	1.92483e-33	2.283415e-33	1.06258e-33	1.04585e-32
2.0056701	1.43391e-33	1.68067e-33	8.4048e-34	6.78803e-33
2.0672891	1.10181e-33	1.29327e-33	6.83655e-34	4.43103e-33
2.1308012	8.79199e-34	1.01801e-33	5.64786e-34	3.09744e-33
2.1962645	7.10211e-34	8.14872e-34	4.7758e-34	2.24078e-33
2.263739	5.89904e-34	6.66919e-34	4.07547e-34	1.66332e-33
2.3332866	4.99096e-34	5.53118e-34	3.51014e-34	1.27056e-33
2.4049707	4.25681e-34	4.67202e-34	3.04447e-34	9.96692e-34
2.4788572	3.6613e-34	3.969155e-34	2.66461e-34	7.99587e-34
2.5550137	3.1756e-34	3.43765e-34	2.363e-34	6.53493e-34
2.6335099	2.77007e-34	2.99148e-34	2.11912e-34	5.45378e-34
2.7144176	2.45304e-34	2.63885e-34	1.90575e-34	4.59209e-34
2.7978111	2.18715e-34	2.34376e-34	1.73324e-34	3.92178e-34
2.8837665	1.95826e-34	2.11395e-34	1.58904e-34	3.39222e-34
2.9723628	1.77923e-34	1.91588e-34	1.4673e-34	2.95436e-34
3.0636809	1.63027e-34	1.75314e-34	1.3702e-34	2.6043e-34
3.1578046	1.50718e-34	1.61381e-34	1.28848e-34	2.32913e-34
3.2548199	1.4051e-34	1.50212e-34	1.2174e-34	2.08629e-34
3.3548158	1.31687e-34	1.40485e-34	1.15579e-34	1.89193e-34
3.4578839	1.2419e-34	1.31709e-34	1.09798e-34	1.7244e-34
3.5641184	1.17776e-34	1.2473e-34	1.04586e-34	1.59852e-34
3.6736167	1.12396e-34	1.19192e-34	1.00073e-34	1.48817e-34
3.786479	1.08071e-34	1.13951e-34	9.60599e-35	1.38864e-34
3.9028088	1.04026e-34	1.09488e-34	9.36985e-35	1.30986e-34
4.0227124	1.00766e-34	1.057985e-34	9.10606e-35	1.24549e-34
4.1462998	9.81994e-35	1.030035e-34	8.88291e-35	1.1957e-34
4.2736842	9.58463e-35	1.005265e-34	8.71051e-35	1.15153e-34
4.404982	9.40922e-35	9.83118e-35	8.58558e-35	1.12155e-34
4.5403137	9.28682e-35	9.61888e-35	8.48421e-35	1.09749e-34
4.679803	9.18104e-35	9.43728e-35	8.39057e-35	1.08334e-34
4.8235778	9.11548e-35	9.341595e-35	8.21808e-35	1.07325e-34
4.9717698	9.0925e-35	9.27908e-35	8.15696e-35	1.06759e-34
5.1245145	9.0667e-35	9.233755e-35	8.13033e-35	1.05962e-34
5.2819519	9.07174e-35	9.11542e-35	8.04658e-35	1.05056e-34
5.4442262	9.1029e-35	8.92299e-35	7.87057e-35	1.02475e-34
5.6114859	8.99631e-35	8.70113e-35	7.45637e-35	1.01075e-34
5.7838843	8.32013e-35	8.39666e-35	7.00038e-35	9.77286e-35
5.9615791	7.7494e-35	7.9398e-35	6.56428e-35	9.53389e-35
6.1447332	7.26361e-35	7.42251e-35	6.19026e-35	9.22593e-35
6.3335141	6.79029e-35	6.94855e-35	5.8267e-35	8.85424e-35
6.5280949	6.3797e-35	6.54582e-35	5.51396e-35	8.37173e-35
6.7286537	6.02861e-35	6.19691e-35	5.24872e-35	7.81322e-35
6.9353742	5.72841e-35	5.891705e-35	5.03378e-35	7.28493e-35
7.1484455	5.47183e-35	5.62303e-35	4.85445e-35	6.81832e-35
7.368063	5.25282e-35	5.3769e-35	4.69982e-35	6.42075e-35
7.5944276	5.06636e-35	5.168235e-35	4.49785e-35	6.07515e-35
7.8277467	4.90829e-35	4.93982e-35	4.30455e-35	5.79123e-35
8.0682339	4.6852e-35	4.76479e-35	4.13595e-35	5.54096e-35
8.3161095	4.48848e-35	4.574585e-35	3.98935e-35	5.32634e-35
8.5716004	4.31668e-35	4.39416e-35	3.86158e-35	5.11096e-35
8.8349406	4.16717e-35	4.23943e-35	3.75203e-35	4.92358e-35
9.1063712	4.03756e-35	4.11127e-35	3.65802e-35	4.70522e-35
9.3861409	3.92571e-35	3.98588e-35	3.5636e-35	4.53021e-35
9.6745057	3.82976e-35	3.87877e-35	3.43948e-35	4.39903e-35
9.9717298	3.7481e-35	3.78514e-35	3.34134e-35	4.25819e-35
10.278085	3.67937e-35	3.68511e-35	3.25791e-35	4.16002e-35
10.593853	3.59493e-35	3.60434e-35	3.18333e-35	4.08675e-35
10.919321	3.49991e-35	3.52076e-35	3.11608e-35	4.00752e-35
11.254789	3.42022e-35	3.44552e-35	3.04958e-35	3.92923e-35
11.600564	3.35378e-35	3.38728e-35	2.99442e-35	3.85711e-35
11.956961	3.29915e-35	3.33185e-35	2.94933e-35	3.80732e-35
12.324307	3.25514e-35	3.28025e-35	2.89245e-35	3.7545e-35
12.70294	3.22073e-35	3.23836e-35	2.8634e-35	3.68669e-35
13.093205	3.19504e-35	3.20571e-35	2.8319e-35	3.66233e-35
13.495459	3.17734e-35	3.17111e-35	2.79595e-35	3.63515e-35
13.910072	3.16699e-35	3.1608e-35	2.78167e-35	3.61257e-35
14.337423	3.16367e-35	3.154215e-35	2.77243e-35	3.6189e-35
14.777903	3.16673e-35	3.150495e-35	2.76719e-35	3.62181e-35
15.231916	3.17574e-35	3.14838e-35	2.76303e-35	3.63156e-35
15.699877	3.19037e-35	3.15754e-35	2.76447e-35	3.64775e-35
16.182215	3.2103e-35	3.1724e-35	2.77115e-35	3.66998e-35
16.679372	3.23515e-35	3.19479e-35	2.78136e-35	3.69706e-35
17.191802	3.26457e-35	3.21913e-35	2.79848e-35	3.73089e-35
17.719976	3.29862e-35	3.25008e-35	2.81702e-35	3.7698e-35
18.264376	3.33717e-35	3.28215e-35	2.83753e-35	3.82462e-35
18.825502	3.38009e-35	3.31698e-35	2.86226e-35	3.88409e-35
19.403867	3.42727e-35	3.35711e-35	2.89105e-35	3.94816e-35
20	3.47865e-35	3.41364e-35	2.92571e-35	4.01676e-35


==> anc/CDMSlite_Run2_data/data_files/limits_SI_GeVc2_cm2.txt <==
1	Inf	Inf	Inf	Inf
1.0307224	Inf	Inf	Inf	Inf
1.0623887	Inf	Inf	Inf	Inf
1.0950278	Inf	Inf	Inf	Inf
1.1286697	Inf	Inf	Inf	Inf
1.1633452	Inf	Inf	Inf	Inf
1.1990859	Inf	Inf	3.36639e-35	Inf
1.2359247	Inf	Inf	9.41998e-37	Inf
1.2738953	2.52581e-34	Inf	2.06346e-37	Inf
1.3130324	1.5812e-36	2.99592e-35	8.14313e-38	Inf
1.353372	2.50859e-37	9.09442e-37	3.15874e-38	Inf
1.3949508	9.67682e-38	2.06131e-37	1.62759e-38	Inf
1.437807	3.6383e-38	7.87882e-38	1.00817e-38	Inf
1.4819799	1.84749e-38	3.0863e-38	5.69429e-39	4.24328e-36
1.5275099	1.24268e-38	1.74363e-38	3.30853e-39	4.1987e-37
1.5744387	6.22394e-39	1.05421e-38	2.09963e-39	1.52581e-37
1.6228092	3.58803e-39	5.80096e-39	1.33685e-39	5.15655e-38
1.6726659	2.18026e-39	3.44722e-39	8.58436e-40	2.56878e-38
1.7240542	1.4129e-39	2.11962e-39	5.69301e-40	1.60291e-38
1.7770213	9.16564e-40	1.39679e-39	3.95102e-40	8.55941e-39
1.8316156	6.00362e-40	8.9791e-40	2.84592e-40	4.77908e-39
1.8878873	4.10128e-40	6.13072e-40	2.13512e-40	2.8299e-39
1.9458877	2.97677e-40	4.20496e-40	1.66191e-40	1.72332e-39
2.0056701	2.2207e-40	2.98835e-40	1.33371e-40	1.057e-39
2.0672891	1.70722e-40	2.24339e-40	1.08693e-40	6.84717e-40
2.1308012	1.362e-40	1.78836e-40	9.08419e-41	4.68175e-40
2.1962645	1.10743e-40	1.41517e-40	7.72759e-41	3.33039e-40
2.263739	9.14602e-41	1.15937e-40	6.4977e-41	2.50714e-40
2.3332866	7.72874e-41	9.53492e-41	5.54782e-41	1.91175e-40
2.4049707	6.62866e-41	8.03763e-41	4.79384e-41	1.51229e-40
2.4788572	5.62969e-41	6.86569e-41	4.22719e-41	1.23605e-40
2.5550137	4.87924e-41	5.86985e-41	3.73404e-41	1.01999e-40
2.6335099	4.26438e-41	5.05957e-41	3.3205e-41	8.43112e-41
2.7144176	3.77091e-41	4.40878e-41	2.99241e-41	7.06007e-41
2.7978111	3.36116e-41	3.8835e-41	2.71305e-41	6.00471e-41
2.8837665	3.00857e-41	3.45498e-41	2.48215e-41	5.15591e-41
2.9723628	2.7331e-41	3.10261e-41	2.29227e-41	4.47193e-41
3.0636809	2.50405e-41	2.81806e-41	2.13215e-41	3.93663e-41
3.1578046	2.31638e-41	2.57419e-41	1.99336e-41	3.52549e-41
3.2548199	2.15883e-41	2.37956e-41	1.88665e-41	3.18278e-41
3.3548158	2.02328e-41	2.22478e-41	1.79426e-41	2.90833e-41
3.4578839	1.90709e-41	2.08469e-41	1.70599e-41	2.65595e-41
3.5641184	1.81023e-41	1.96884e-41	1.6357e-41	2.4436e-41
3.6736167	1.73124e-41	1.86513e-41	1.56651e-41	2.25833e-41
3.786479	1.65742e-41	1.78389e-41	1.51555e-41	2.13774e-41
3.9028088	1.59629e-41	1.71015e-41	1.4685e-41	2.00219e-41
4.0227124	1.54757e-41	1.646705e-41	1.42413e-41	1.89768e-41
4.1462998	1.50706e-41	1.594395e-41	1.3934e-41	1.84551e-41
4.2736842	1.47507e-41	1.56078e-41	1.36802e-41	1.79372e-41
4.404982	1.44777e-41	1.5224e-41	1.34421e-41	1.73423e-41
4.5403137	1.42749e-41	1.493765e-41	1.32351e-41	1.7037e-41
4.679803	1.41121e-41	1.46628e-41	1.30352e-41	1.66702e-41
4.8235778	1.40072e-41	1.44969e-41	1.28723e-41	1.65776e-41
4.9717698	1.39663e-41	1.439795e-41	1.27339e-41	1.65279e-41
5.1245145	1.39277e-41	1.42725e-41	1.26307e-41	1.63395e-41
5.2819519	1.39359e-41	1.40477e-41	1.24688e-41	1.59866e-41
5.4442262	1.39867e-41	1.358775e-41	1.21151e-41	1.54692e-41
5.6114859	1.36476e-41	1.31305e-41	1.14387e-41	1.52958e-41
5.7838843	1.26267e-41	1.2854e-41	1.06246e-41	1.48303e-41
5.9615791	1.17644e-41	1.23277e-41	9.91548e-42	1.43368e-41
6.1447332	1.10309e-41	1.16609e-41	9.3086e-42	1.41787e-41
6.3335141	1.03072e-41	1.08779e-41	8.79016e-42	1.35234e-41
6.5280949	9.68647e-42	1.02229e-41	8.34708e-42	1.2698e-41
6.7286537	9.15616e-42	9.64551e-42	7.96847e-42	1.1872e-41
6.9353742	8.70272e-42	9.12775e-42	7.63296e-42	1.11211e-41
7.1484455	8.31519e-42	8.68963e-42	7.33675e-42	1.03824e-41
7.368063	7.98445e-42	8.28111e-42	7.08721e-42	9.75058e-42
7.5944276	7.70292e-42	7.94376e-42	6.81968e-42	9.21401e-42
7.8277467	7.45236e-42	7.6343e-42	6.53717e-42	8.79689e-42
8.0682339	7.11159e-42	7.31703e-42	6.24366e-42	8.35213e-42
8.3161095	6.81407e-42	7.0082e-42	6.02886e-42	8.01378e-42
8.5716004	6.55413e-42	6.71967e-42	5.84348e-42	7.72515e-42
8.8349406	6.32808e-42	6.48275e-42	5.68373e-42	7.45851e-42
9.1063712	6.13216e-42	6.27581e-42	5.53931e-42	7.2473e-42
9.3861409	5.96312e-42	6.09006e-42	5.38437e-42	6.97849e-42
9.6745057	5.81815e-42	5.93425e-42	5.23291e-42	6.75835e-42
9.9717298	5.69483e-42	5.77544e-42	5.11156e-42	6.54195e-42
10.278085	5.59109e-42	5.61302e-42	5.00864e-42	6.40667e-42
10.593853	5.45138e-42	5.48144e-42	4.90092e-42	6.23642e-42
10.919321	5.30846e-42	5.36388e-42	4.7977e-42	6.11595e-42
11.254789	5.18854e-42	5.25716e-42	4.69629e-42	6.01339e-42
11.600564	5.0886e-42	5.14974e-42	4.59485e-42	5.9042e-42
11.956961	5.00649e-42	5.060845e-42	4.51055e-42	5.80696e-42
12.324307	4.94042e-42	4.985935e-42	4.43786e-42	5.72133e-42
12.70294	4.88885e-42	4.92178e-42	4.38645e-42	5.66179e-42
13.093205	4.85048e-42	4.86585e-42	4.32207e-42	5.65319e-42
13.495459	4.82417e-42	4.82573e-42	4.27735e-42	5.62108e-42
13.910072	4.80899e-42	4.79465e-42	4.22143e-42	5.574e-42
14.337423	4.80446e-42	4.78373e-42	4.20284e-42	5.55961e-42
14.777903	4.80956e-42	4.76903e-42	4.19009e-42	5.59071e-42
15.231916	4.82369e-42	4.77703e-42	4.17576e-42	5.58164e-42
15.699877	4.8463e-42	4.78996e-42	4.17038e-42	5.62228e-42
16.182215	4.87695e-42	4.817375e-42	4.17332e-42	5.67756e-42
16.679372	4.91491e-42	4.85015e-42	4.18388e-42	5.74106e-42
17.191802	4.9599e-42	4.88814e-42	4.19637e-42	5.81267e-42
17.719976	5.01193e-42	4.925515e-42	4.20953e-42	5.89183e-42
18.264376	5.07076e-42	4.96723e-42	4.23329e-42	5.97837e-42
18.825502	5.13622e-42	5.032625e-42	4.26221e-42	6.07216e-42
19.403867	5.20815e-42	5.104125e-42	4.29757e-42	6.1731e-42
20	5.28644e-42	5.17258e-42	4.33909e-42	6.28099e-42

